Sharp isoperimetric inequalities on the Hamming cube II: The critical exponent

A sharp isoperimetric inequality for the Hamming cube is proved at the critical exponent $\beta=\frac12$. This follows up on previous work, where such bounds were established for $\beta$ near $\frac12$. As a consequence, this result settles a conjecture of Kahn and Park on cube partitions and yields a sharp $L^1$ Poincar\'e inequality for Boolean-valued functions. It also confirms a low-noise limit for balanced functions predicted by the Hellinger conjecture on noisy Boolean channels in information theory.

==> partitions.py <==
''' This file is automatically generated
Any changes may be overwritten'''

# Format: partition into intervals = [ x1, x2, x3, ... ]
# partition into rectangles = [ ((xmin, xmax), (ymin, ymax)), ... ]

# Partition data for DIRX26

# h_LJQ_1 [display (3.3)] 
# 5506 rectangles, min. val = [1.37771531026019e-6 +/- 1.59e-21]
h_LJQ_1 = [(("1/16", "35/512"), ("1/2", "65/128")), (("35/512", "19/256"), ("1/2", "65/128")),
    (("1/16", "35/512"), ("65/128", "33/64")), (("35/512", "19/256"), ("65/128", "33/64")),
    (("19/256", "41/512"), ("1/2", "65/128")), (("41/512", "11/128"), ("1/2", "65/128")),
    (("19/256", "41/512"), ("65/128", "33/64")), (("41/512", "11/128"), ("65/128", "33/64")),
    (("1/16", "35/512"), ("33/64", "67/128")), (("35/512", "19/256"), ("33/64", "67/128")),
    (("1/16", "35/512"), ("67/128", "17/32")), (("35/512", "19/256"), ("67/128", "17/32")),
    (("19/256", "41/512"), ("33/64", "67/128")), (("41/512", "11/128"), ("33/64", "67/128")),
    (("19/256", "41/512"), ("67/128", "17/32")), (("41/512", "11/128"), ("67/128", "17/32")),
    (("11/128", "47/512"), ("1/2", "65/128")), (("47/512", "25/256"), ("1/2", "65/128")),
    (("11/128", "47/512"), ("65/128", "33/64")), (("47/512", "25/256"), ("65/128", "33/64")),
    (("25/256", "53/512"), ("1/2", "65/128")), (("53/512", "7/64"), ("1/2", "65/128")), (("25/256", "53/512"), ("65/128", "33/64")),
    (("53/512", "7/64"), ("65/128", "33/64")), (("11/128", "47/512"), ("33/64", "67/128")),
    (("47/512", "25/256"), ("33/64", "67/128")), (("11/128", "47/512"), ("67/128", "17/32")),
    (("47/512", "25/256"), ("67/128", "17/32")), (("25/256", "53/512"), ("33/64", "67/128")),
    (("53/512", "7/64"), ("33/64", "67/128")), (("25/256", "53/512"), ("67/128", "17/32")),
    (("53/512", "7/64"), ("67/128", "17/32")), (("1/16", "35/512"), ("17/32", "69/128")),
    (("35/512", "19/256"), ("17/32", "69/128")), (("1/16", "35/512"), ("69/128", "35/64")),
    (("35/512", "19/256"), ("69/128", "35/64")), (("19/256", "41/512"), ("17/32", "69/128")),
    (("41/512", "11/128"), ("17/32", "69/128")), (("19/256", "41/512"), ("69/128", "35/64")),
    (("41/512", "11/128"), ("69/128", "35/64")), (("1/16", "67/1024"), ("35/64", "141/256")),
    (("67/1024", "35/512"), ("35/64", "141/256")), (("1/16", "67/1024"), ("141/256", "71/128")),
    (("67/1024", "35/512"), ("141/256", "71/128")), (("35/512", "73/1024"), ("35/64", "141/256")),
    (("73/1024", "19/256"), ("35/64", "141/256")), (("35/512", "73/1024"), ("141/256", "71/128")),
    (("73/1024", "19/256"), ("141/256", "71/128")), (("1/16", "67/1024"), ("71/128", "143/256")),
    (("67/1024", "35/512"), ("71/128", "143/256")), (("1/16", "67/1024"), ("143/256", "9/16")),
    (("67/1024", "35/512"), ("143/256", "9/16")), (("35/512", "73/1024"), ("71/128", "143/256")),
    (("73/1024", "19/256"), ("71/128", "143/256")), (("35/512", "73/1024"), ("143/256", "9/16")),
    (("73/1024", "19/256"), ("143/256", "9/16")), (("19/256", "41/512"), ("35/64", "71/128")),
    (("41/512", "11/128"), ("35/64", "71/128")), (("19/256", "79/1024"), ("71/128", "143/256")),
    (("79/1024", "41/512"), ("71/128", "143/256")), (("19/256", "79/1024"), ("143/256", "9/16")),
    (("79/1024", "41/512"), ("143/256", "9/16")), (("41/512", "85/1024"), ("71/128", "143/256")),
    (("85/1024", "11/128"), ("71/128", "143/256")), (("41/512", "85/1024"), ("143/256", "9/16")),
    (("85/1024", "11/128"), ("143/256", "9/16")), (("11/128", "47/512"), ("17/32", "69/128")),
    (("47/512", "25/256"), ("17/32", "69/128")), (("11/128", "47/512"), ("69/128", "35/64")),
    (("47/512", "25/256"), ("69/128", "35/64")), (("25/256", "53/512"), ("17/32", "69/128")),
    (("53/512", "7/64"), ("17/32", "69/128")), (("25/256", "53/512"), ("69/128", "35/64")),
    (("53/512", "7/64"), ("69/128", "35/64")), (("11/128", "47/512"), ("35/64", "71/128")),
    (("47/512", "25/256"), ("35/64", "71/128")), (("11/128", "47/512"), ("71/128", "9/16")),
    (("47/512", "25/256"), ("71/128", "9/16")), (("25/256", "53/512"), ("35/64", "71/128")),
    (("53/512", "7/64"), ("35/64", "71/128")), (("25/256", "53/512"), ("71/128", "9/16")),
    (("53/512", "7/64"), ("71/128", "9/16")), (("7/64", "59/512"), ("1/2", "65/128")), (("59/512", "31/256"), ("1/2", "65/128")),
    (("7/64", "59/512"), ("65/128", "33/64")), (("59/512", "31/256"), ("65/128", "33/64")),
    (("31/256", "65/512"), ("1/2", "65/128")), (("65/512", "17/128"), ("1/2", "65/128")),
    (("31/256", "65/512"), ("65/128", "33/64")), (("65/512", "17/128"), ("65/128", "33/64")),
    (("7/64", "59/512"), ("33/64", "67/128")), (("59/512", "31/256"), ("33/64", "67/128")),
    (("7/64", "59/512"), ("67/128", "17/32")), (("59/512", "31/256"), ("67/128", "17/32")),
    (("31/256", "65/512"), ("33/64", "67/128")), (("65/512", "17/128"), ("33/64", "67/128")),
    (("31/256", "65/512"), ("67/128", "17/32")), (("65/512", "17/128"), ("67/128", "17/32")),
    (("17/128", "71/512"), ("1/2", "65/128")), (("71/512", "37/256"), ("1/2", "65/128")),
    (("17/128", "71/512"), ("65/128", "33/64")), (("71/512", "37/256"), ("65/128", "33/64")),
    (("37/256", "77/512"), ("1/2", "65/128")), (("77/512", "5/32"), ("1/2", "65/128")), (("37/256", "77/512"), ("65/128", "33/64")),
    (("77/512", "5/32"), ("65/128", "33/64")), (("17/128", "71/512"), ("33/64", "67/128")),
    (("71/512", "37/256"), ("33/64", "67/128")), (("17/128", "71/512"), ("67/128", "17/32")),
    (("71/512", "37/256"), ("67/128", "17/32")), (("37/256", "77/512"), ("33/64", "67/128")),
    (("77/512", "5/32"), ("33/64", "67/128")), (("37/256", "77/512"), ("67/128", "17/32")),
    (("77/512", "5/32"), ("67/128", "17/32")), (("7/64", "59/512"), ("17/32", "69/128")),
    (("59/512", "31/256"), ("17/32", "69/128")), (("7/64", "59/512"), ("69/128", "35/64")),
    (("59/512", "31/256"), ("69/128", "35/64")), (("31/256", "65/512"), ("17/32", "69/128")),
    (("65/512", "17/128"), ("17/32", "69/128")), (("31/256", "65/512"), ("69/128", "35/64")),
    (("65/512", "17/128"), ("69/128", "35/64")), (("7/64", "59/512"), ("35/64", "71/128")),
    (("59/512", "31/256"), ("35/64", "71/128")), (("7/64", "59/512"), ("71/128", "9/16")),
    (("59/512", "31/256"), ("71/128", "9/16")), (("31/256", "65/512"), ("35/64", "71/128")),
    (("65/512", "17/128"), ("35/64", "71/128")), (("31/256", "65/512"), ("71/128", "9/16")),
    (("65/512", "17/128"), ("71/128", "9/16")), (("17/128", "71/512"), ("17/32", "69/128")),
    (("71/512", "37/256"), ("17/32", "69/128")), (("17/128", "71/512"), ("69/128", "35/64")),
    (("71/512", "37/256"), ("69/128", "35/64")), (("37/256", "77/512"), ("17/32", "69/128")),
    (("77/512", "5/32"), ("17/32", "69/128")), (("37/256", "77/512"), ("69/128", "35/64")),
    (("77/512", "5/32"), ("69/128", "35/64")), (("17/128", "71/512"), ("35/64", "71/128")),
    (("71/512", "37/256"), ("35/64", "71/128")), (("17/128", "71/512"), ("71/128", "9/16")),
    (("71/512", "37/256"), ("71/128", "9/16")), (("37/256", "77/512"), ("35/64", "71/128")),
    (("77/512", "5/32"), ("35/64", "71/128")), (("37/256", "151/1024"), ("71/128", "143/256")),
    (("151/1024", "77/512"), ("71/128", "143/256")), (("37/256", "151/1024"), ("143/256", "9/16")),
    (("151/1024", "77/512"), ("143/256", "9/16")), (("77/512", "157/1024"), ("71/128", "143/256")),
    (("157/1024", "5/32"), ("71/128", "143/256")), (("77/512", "157/1024"), ("143/256", "9/16")),
    (("157/1024", "5/32"), ("143/256", "9/16")), (("1/16", "67/1024"), ("9/16", "145/256")),
    (("67/1024", "35/512"), ("9/16", "145/256")), (("1/16", "67/1024"), ("145/256", "73/128")),
    (("67/1024", "35/512"), ("145/256", "73/128")), (("35/512", "73/1024"), ("9/16", "145/256")),
    (("73/1024", "19/256"), ("9/16", "145/256")), (("35/512", "73/1024"), ("145/256", "73/128")),
    (("73/1024", "19/256"), ("145/256", "73/128")), (("1/16", "67/1024"), ("73/128", "147/256")),
    (("67/1024", "35/512"), ("73/128", "147/256")), (("1/16", "67/1024"), ("147/256", "37/64")),
    (("67/1024", "35/512"), ("147/256", "37/64")), (("35/512", "73/1024"), ("73/128", "147/256")),
    (("73/1024", "19/256"), ("73/128", "147/256")), (("35/512", "73/1024"), ("147/256", "37/64")),
    (("73/1024", "19/256"), ("147/256", "37/64")), (("19/256", "79/1024"), ("9/16", "145/256")),
    (("79/1024", "41/512"), ("9/16", "145/256")), (("19/256", "79/1024"), ("145/256", "73/128")),
    (("79/1024", "41/512"), ("145/256", "73/128")), (("41/512", "85/1024"), ("9/16", "145/256")),
    (("85/1024", "11/128"), ("9/16", "145/256")), (("41/512", "85/1024"), ("145/256", "73/128")),
    (("85/1024", "11/128"), ("145/256", "73/128")), (("19/256", "79/1024"), ("73/128", "147/256")),
    (("79/1024", "41/512"), ("73/128", "147/256")), (("19/256", "79/1024"), ("147/256", "37/64")),
    (("79/1024", "41/512"), ("147/256", "37/64")), (("41/512", "85/1024"), ("73/128", "147/256")),
    (("85/1024", "11/128"), ("73/128", "147/256")), (("41/512", "85/1024"), ("147/256", "37/64")),
    (("85/1024", "11/128"), ("147/256", "37/64")), (("1/16", "67/1024"), ("37/64", "149/256")),
    (("67/1024", "35/512"), ("37/64", "149/256")), (("1/16", "67/1024"), ("149/256", "75/128")),
    (("67/1024", "35/512"), ("149/256", "75/128")), (("35/512", "73/1024"), ("37/64", "149/256")),
    (("73/1024", "19/256"), ("37/64", "149/256")), (("35/512", "73/1024"), ("149/256", "75/128")),
    (("73/1024", "19/256"), ("149/256", "75/128")), (("1/16", "67/1024"), ("75/128", "151/256")),
    (("67/1024", "35/512"), ("75/128", "151/256")), (("1/16", "67/1024"), ("151/256", "19/32")),
    (("67/1024", "35/512"), ("151/256", "19/32")), (("35/512", "73/1024"), ("75/128", "151/256")),
    (("73/1024", "19/256"), ("75/128", "151/256")), (("35/512", "73/1024"), ("151/256", "19/32")),
    (("73/1024", "19/256"), ("151/256", "19/32")), (("19/256", "79/1024"), ("37/64", "149/256")),
    (("79/1024", "41/512"), ("37/64", "149/256")), (("19/256", "79/1024"), ("149/256", "75/128")),
    (("79/1024", "41/512"), ("149/256", "75/128")), (("41/512", "85/1024"), ("37/64", "149/256")),
    (("85/1024", "11/128"), ("37/64", "149/256")), (("41/512", "85/1024"), ("149/256", "75/128")),
    (("85/1024", "11/128"), ("149/256", "75/128")), (("19/256", "79/1024"), ("75/128", "151/256")),
    (("79/1024", "41/512"), ("75/128", "151/256")), (("19/256", "79/1024"), ("151/256", "19/32")),
    (("79/1024", "41/512"), ("151/256", "19/32")), (("41/512", "85/1024"), ("75/128", "151/256")),
    (("85/1024", "11/128"), ("75/128", "151/256")), (("41/512", "85/1024"), ("151/256", "19/32")),
    (("85/1024", "11/128"), ("151/256", "19/32")), (("11/128", "91/1024"), ("9/16", "145/256")),
    (("91/1024", "47/512"), ("9/16", "145/256")), (("11/128", "91/1024"), ("145/256", "73/128")),
    (("91/1024", "47/512"), ("145/256", "73/128")), (("47/512", "97/1024"), ("9/16", "145/256")),
    (("97/1024", "25/256"), ("9/16", "145/256")), (("47/512", "97/1024"), ("145/256", "73/128")),
    (("97/1024", "25/256"), ("145/256", "73/128")), (("11/128", "91/1024"), ("73/128", "147/256")),
    (("91/1024", "47/512"), ("73/128", "147/256")), (("11/128", "91/1024"), ("147/256", "37/64")),
    (("91/1024", "47/512"), ("147/256", "37/64")), (("47/512", "97/1024"), ("73/128", "147/256")),
    (("97/1024", "25/256"), ("73/128", "147/256")), (("47/512", "97/1024"), ("147/256", "37/64")),
    (("97/1024", "25/256"), ("147/256", "37/64")), (("25/256", "103/1024"), ("9/16", "145/256")),
    (("103/1024", "53/512"), ("9/16", "145/256")), (("25/256", "103/1024"), ("145/256", "73/128")),
    (("103/1024", "53/512"), ("145/256", "73/128")), (("53/512", "109/1024"), ("9/16", "145/256")),
    (("109/1024", "7/64"), ("9/16", "145/256")), (("53/512", "109/1024"), ("145/256", "73/128")),
    (("109/1024", "7/64"), ("145/256", "73/128")), (("25/256", "103/1024"), ("73/128", "147/256")),
    (("103/1024", "53/512"), ("73/128", "147/256")), (("25/256", "103/1024"), ("147/256", "37/64")),
    (("103/1024", "53/512"), ("147/256", "37/64")), (("53/512", "109/1024"), ("73/128", "147/256")),
    (("109/1024", "7/64"), ("73/128", "147/256")), (("53/512", "109/1024"), ("147/256", "37/64")),
    (("109/1024", "7/64"), ("147/256", "37/64")), (("11/128", "91/1024"), ("37/64", "149/256")),
    (("91/1024", "47/512"), ("37/64", "149/256")), (("11/128", "91/1024"), ("149/256", "75/128")),
    (("91/1024", "47/512"), ("149/256", "75/128")), (("47/512", "97/1024"), ("37/64", "149/256")),
    (("97/1024", "25/256"), ("37/64", "149/256")), (("47/512", "97/1024"), ("149/256", "75/128")),
    (("97/1024", "25/256"), ("149/256", "75/128")), (("11/128", "91/1024"), ("75/128", "151/256")),
    (("91/1024", "47/512"), ("75/128", "151/256")), (("11/128", "91/1024"), ("151/256", "19/32")),
    (("91/1024", "47/512"), ("151/256", "19/32")), (("47/512", "97/1024"), ("75/128", "151/256")),
    (("97/1024", "25/256"), ("75/128", "151/256")), (("47/512", "97/1024"), ("151/256", "19/32")),
    (("97/1024", "25/256"), ("151/256", "19/32")), (("25/256", "103/1024"), ("37/64", "149/256")),
    (("103/1024", "53/512"), ("37/64", "149/256")), (("25/256", "103/1024"), ("149/256", "75/128")),
    (("103/1024", "53/512"), ("149/256", "75/128")), (("53/512", "109/1024"), ("37/64", "149/256")),
    (("109/1024", "7/64"), ("37/64", "149/256")), (("53/512", "109/1024"), ("149/256", "75/128")),
    (("109/1024", "7/64"), ("149/256", "75/128")), (("25/256", "103/1024"), ("75/128", "151/256")),
    (("103/1024", "53/512"), ("75/128", "151/256")), (("25/256", "103/1024"), ("151/256", "19/32")),
    (("103/1024", "53/512"), ("151/256", "19/32")), (("53/512", "109/1024"), ("75/128", "151/256")),
    (("109/1024", "7/64"), ("75/128", "151/256")), (("53/512", "109/1024"), ("151/256", "19/32")),
    (("109/1024", "7/64"), ("151/256", "19/32")), (("1/16", "67/1024"), ("19/32", "153/256")),
    (("67/1024", "35/512"), ("19/32", "153/256")), (("1/16", "67/1024"), ("153/256", "77/128")),
    (("67/1024", "35/512"), ("153/256", "77/128")), (("35/512", "73/1024"), ("19/32", "153/256")),
    (("73/1024", "19/256"), ("19/32", "153/256")), (("35/512", "73/1024"), ("153/256", "77/128")),
    (("73/1024", "19/256"), ("153/256", "77/128")), (("1/16", "35/512"), ("77/128", "39/64")),
    (("35/512", "19/256"), ("77/128", "39/64")), (("19/256", "79/1024"), ("19/32", "153/256")),
    (("79/1024", "41/512"), ("19/32", "153/256")), (("19/256", "79/1024"), ("153/256", "77/128")),
    (("79/1024", "41/512"), ("153/256", "77/128")), (("41/512", "85/1024"), ("19/32", "153/256")),
    (("85/1024", "11/128"), ("19/32", "153/256")), (("41/512", "85/1024"), ("153/256", "77/128")),
    (("85/1024", "11/128"), ("153/256", "77/128")), (("19/256", "79/1024"), ("77/128", "155/256")),
    (("79/1024", "41/512"), ("77/128", "155/256")), (("19/256", "79/1024"), ("155/256", "39/64")),
    (("79/1024", "41/512"), ("155/256", "39/64")), (("41/512", "85/1024"), ("77/128", "155/256")),
    (("85/1024", "11/128"), ("77/128", "155/256")), (("41/512", "85/1024"), ("155/256", "39/64")),
    (("85/1024", "11/128"), ("155/256", "39/64")), (("1/16", "35/512"), ("39/64", "79/128")),
    (("35/512", "19/256"), ("39/64", "79/128")), (("1/16", "35/512"), ("79/128", "5/8")),
    (("35/512", "19/256"), ("79/128", "5/8")), (("19/256", "41/512"), ("39/64", "79/128")),
    (("41/512", "11/128"), ("39/64", "79/128")), (("19/256", "41/512"), ("79/128", "5/8")),
    (("41/512", "11/128"), ("79/128", "5/8")), (("11/128", "91/1024"), ("19/32", "153/256")),
    (("91/1024", "47/512"), ("19/32", "153/256")), (("11/128", "91/1024"), ("153/256", "77/128")),
    (("91/1024", "47/512"), ("153/256", "77/128")), (("47/512", "97/1024"), ("19/32", "153/256")),
    (("97/1024", "25/256"), ("19/32", "153/256")), (("47/512", "97/1024"), ("153/256", "77/128")),
    (("97/1024", "25/256"), ("153/256", "77/128")), (("11/128", "91/1024"), ("77/128", "155/256")),
    (("91/1024", "47/512"), ("77/128", "155/256")), (("11/128", "91/1024"), ("155/256", "39/64")),
    (("91/1024", "47/512"), ("155/256", "39/64")), (("47/512", "97/1024"), ("77/128", "155/256")),
    (("97/1024", "25/256"), ("77/128", "155/256")), (("47/512", "97/1024"), ("155/256", "39/64")),
    (("97/1024", "25/256"), ("155/256", "39/64")), (("25/256", "103/1024"), ("19/32", "153/256")),
    (("103/1024", "53/512"), ("19/32", "153/256")), (("25/256", "103/1024"), ("153/256", "77/128")),
    (("103/1024", "53/512"), ("153/256", "77/128")), (("53/512", "109/1024"), ("19/32", "153/256")),
    (("109/1024", "7/64"), ("19/32", "153/256")), (("53/512", "109/1024"), ("153/256", "77/128")),
    (("109/1024", "7/64"), ("153/256", "77/128")), (("25/256", "103/1024"), ("77/128", "155/256")),
    (("103/1024", "53/512"), ("77/128", "155/256")), (("25/256", "103/1024"), ("155/256", "39/64")),
    (("103/1024", "53/512"), ("155/256", "39/64")), (("53/512", "109/1024"), ("77/128", "155/256")),
    (("109/1024", "7/64"), ("77/128", "155/256")), (("53/512", "109/1024"), ("155/256", "39/64")),
    (("109/1024", "7/64"), ("155/256", "39/64")), (("11/128", "91/1024"), ("39/64", "157/256")),
    (("91/1024", "47/512"), ("39/64", "157/256")), (("11/128", "91/1024"), ("157/256", "79/128")),
    (("91/1024", "47/512"), ("157/256", "79/128")), (("47/512", "97/1024"), ("39/64", "157/256")),
    (("97/1024", "25/256"), ("39/64", "157/256")), (("47/512", "97/1024"), ("157/256", "79/128")),
    (("97/1024", "25/256"), ("157/256", "79/128")), (("11/128", "47/512"), ("79/128", "5/8")),
    (("47/512", "25/256"), ("79/128", "5/8")), (("25/256", "103/1024"), ("39/64", "157/256")),
    (("103/1024", "53/512"), ("39/64", "157/256")), (("25/256", "103/1024"), ("157/256", "79/128")),
    (("103/1024", "53/512"), ("157/256", "79/128")), (("53/512", "109/1024"), ("39/64", "157/256")),
    (("109/1024", "7/64"), ("39/64", "157/256")), (("53/512", "109/1024"), ("157/256", "79/128")),
    (("109/1024", "7/64"), ("157/256", "79/128")), (("25/256", "103/1024"), ("79/128", "159/256")),
    (("103/1024", "53/512"), ("79/128", "159/256")), (("25/256", "103/1024"), ("159/256", "5/8")),
    (("103/1024", "53/512"), ("159/256", "5/8")), (("53/512", "109/1024"), ("79/128", "159/256")),
    (("109/1024", "7/64"), ("79/128", "159/256")), (("53/512", "109/1024"), ("159/256", "5/8")),
    (("109/1024", "7/64"), ("159/256", "5/8")), (("7/64", "115/1024"), ("9/16", "145/256")),
    (("115/1024", "59/512"), ("9/16", "145/256")), (("7/64", "115/1024"), ("145/256", "73/128")),
    (("115/1024", "59/512"), ("145/256", "73/128")), (("59/512", "121/1024"), ("9/16", "145/256")),
    (("121/1024", "31/256"), ("9/16", "145/256")), (("59/512", "121/1024"), ("145/256", "73/128")),
    (("121/1024", "31/256"), ("145/256", "73/128")), (("7/64", "115/1024"), ("73/128", "147/256")),
    (("115/1024", "59/512"), ("73/128", "147/256")), (("7/64", "115/1024"), ("147/256", "37/64")),
    (("115/1024", "59/512"), ("147/256", "37/64")), (("59/512", "121/1024"), ("73/128", "147/256")),
    (("121/1024", "31/256"), ("73/128", "147/256")), (("59/512", "121/1024"), ("147/256", "37/64")),
    (("121/1024", "31/256"), ("147/256", "37/64")), (("31/256", "127/1024"), ("9/16", "145/256")),
    (("127/1024", "65/512"), ("9/16", "145/256")), (("31/256", "127/1024"), ("145/256", "73/128")),
    (("127/1024", "65/512"), ("145/256", "73/128")), (("65/512", "133/1024"), ("9/16", "145/256")),
    (("133/1024", "17/128"), ("9/16", "145/256")), (("65/512", "133/1024"), ("145/256", "73/128")),
    (("133/1024", "17/128"), ("145/256", "73/128")), (("31/256", "127/1024"), ("73/128", "147/256")),
    (("127/1024", "65/512"), ("73/128", "147/256")), (("31/256", "127/1024"), ("147/256", "37/64")),
    (("127/1024", "65/512"), ("147/256", "37/64")), (("65/512", "133/1024"), ("73/128", "147/256")),
    (("133/1024", "17/128"), ("73/128", "147/256")), (("65/512", "133/1024"), ("147/256", "37/64")),
    (("133/1024", "17/128"), ("147/256", "37/64")), (("7/64", "115/1024"), ("37/64", "149/256")),
    (("115/1024", "59/512"), ("37/64", "149/256")), (("7/64", "115/1024"), ("149/256", "75/128")),
    (("115/1024", "59/512"), ("149/256", "75/128")), (("59/512", "121/1024"), ("37/64", "149/256")),
    (("121/1024", "31/256"), ("37/64", "149/256")), (("59/512", "121/1024"), ("149/256", "75/128")),
    (("121/1024", "31/256"), ("149/256", "75/128")), (("7/64", "115/1024"), ("75/128", "151/256")),
    (("115/1024", "59/512"), ("75/128", "151/256")), (("7/64", "115/1024"), ("151/256", "19/32")),
    (("115/1024", "59/512"), ("151/256", "19/32")), (("59/512", "121/1024"), ("75/128", "151/256")),
    (("121/1024", "31/256"), ("75/128", "151/256")), (("59/512", "121/1024"), ("151/256", "19/32")),
    (("121/1024", "31/256"), ("151/256", "19/32")), (("31/256", "127/1024"), ("37/64", "149/256")),
    (("127/1024", "65/512"), ("37/64", "149/256")), (("31/256", "127/1024"), ("149/256", "75/128")),
    (("127/1024", "65/512"), ("149/256", "75/128")), (("65/512", "133/1024"), ("37/64", "149/256")),
    (("133/1024", "17/128"), ("37/64", "149/256")), (("65/512", "133/1024"), ("149/256", "75/128")),
    (("133/1024", "17/128"), ("149/256", "75/128")), (("31/256", "127/1024"), ("75/128", "151/256")),
    (("127/1024", "65/512"), ("75/128", "151/256")), (("31/256", "127/1024"), ("151/256", "19/32")),
    (("127/1024", "65/512"), ("151/256", "19/32")), (("65/512", "133/1024"), ("75/128", "151/256")),
    (("133/1024", "17/128"), ("75/128", "151/256")), (("65/512", "133/1024"), ("151/256", "19/32")),
    (("133/1024", "17/128"), ("151/256", "19/32")), (("17/128", "139/1024"), ("9/16", "145/256")),
    (("139/1024", "71/512"), ("9/16", "145/256")), (("17/128", "139/1024"), ("145/256", "73/128")),
    (("139/1024", "71/512"), ("145/256", "73/128")), (("71/512", "145/1024"), ("9/16", "145/256")),
    (("145/1024", "37/256"), ("9/16", "145/256")), (("71/512", "145/1024"), ("145/256", "73/128")),
    (("145/1024", "37/256"), ("145/256", "73/128")), (("17/128", "139/1024"), ("73/128", "147/256")),
    (("139/1024", "71/512"), ("73/128", "147/256")), (("17/128", "139/1024"), ("147/256", "37/64")),
    (("139/1024", "71/512"), ("147/256", "37/64")), (("71/512", "145/1024"), ("73/128", "147/256")),
    (("145/1024", "37/256"), ("73/128", "147/256")), (("71/512", "145/1024"), ("147/256", "37/64")),
    (("145/1024", "37/256"), ("147/256", "37/64")), (("37/256", "151/1024"), ("9/16", "145/256")),
    (("151/1024", "77/512"), ("9/16", "145/256")), (("37/256", "151/1024"), ("145/256", "73/128")),
    (("151/1024", "77/512"), ("145/256", "73/128")), (("77/512", "157/1024"), ("9/16", "145/256")),
    (("157/1024", "5/32"), ("9/16", "145/256")), (("77/512", "157/1024"), ("145/256", "73/128")),
    (("157/1024", "5/32"), ("145/256", "73/128")), (("37/256", "151/1024"), ("73/128", "147/256")),
    (("151/1024", "77/512"), ("73/128", "147/256")), (("37/256", "151/1024"), ("147/256", "37/64")),
    (("151/1024", "77/512"), ("147/256", "37/64")), (("77/512", "157/1024"), ("73/128", "147/256")),
    (("157/1024", "5/32"), ("73/128", "147/256")), (("77/512", "157/1024"), ("147/256", "37/64")),
    (("157/1024", "5/32"), ("147/256", "37/64")), (("17/128", "139/1024"), ("37/64", "149/256")),
    (("139/1024", "71/512"), ("37/64", "149/256")), (("17/128", "139/1024"), ("149/256", "75/128")),
    (("139/1024", "71/512"), ("149/256", "75/128")), (("71/512", "145/1024"), ("37/64", "149/256")),
    (("145/1024", "37/256"), ("37/64", "149/256")), (("71/512", "145/1024"), ("149/256", "75/128")),
    (("145/1024", "37/256"), ("149/256", "75/128")), (("17/128", "139/1024"), ("75/128", "151/256")),
    (("139/1024", "71/512"), ("75/128", "151/256")), (("17/128", "139/1024"), ("151/256", "19/32")),
    (("139/1024", "71/512"), ("151/256", "19/32")), (("71/512", "145/1024"), ("75/128", "151/256")),
    (("145/1024", "37/256"), ("75/128", "151/256")), (("71/512", "145/1024"), ("151/256", "19/32")),
    (("145/1024", "37/256"), ("151/256", "19/32")), (("37/256", "151/1024"), ("37/64", "149/256")),
    (("151/1024", "77/512"), ("37/64", "149/256")), (("37/256", "151/1024"), ("149/256", "75/128")),
    (("151/1024", "77/512"), ("149/256", "75/128")), (("77/512", "157/1024"), ("37/64", "149/256")),
    (("157/1024", "5/32"), ("37/64", "149/256")), (("77/512", "157/1024"), ("149/256", "75/128")),
    (("157/1024", "5/32"), ("149/256", "75/128")), (("37/256", "151/1024"), ("75/128", "151/256")),
    (("151/1024", "77/512"), ("75/128", "151/256")), (("37/256", "151/1024"), ("151/256", "19/32")),
    (("151/1024", "77/512"), ("151/256", "19/32")), (("77/512", "157/1024"), ("75/128", "151/256")),
    (("157/1024", "5/32"), ("75/128", "151/256")), (("77/512", "157/1024"), ("151/256", "19/32")),
    (("157/1024", "5/32"), ("151/256", "19/32")), (("7/64", "115/1024"), ("19/32", "153/256")),
    (("115/1024", "59/512"), ("19/32", "153/256")), (("7/64", "115/1024"), ("153/256", "77/128")),
    (("115/1024", "59/512"), ("153/256", "77/128")), (("59/512", "121/1024"), ("19/32", "153/256")),
    (("121/1024", "31/256"), ("19/32", "153/256")), (("59/512", "121/1024"), ("153/256", "77/128")),
    (("121/1024", "31/256"), ("153/256", "77/128")), (("7/64", "115/1024"), ("77/128", "155/256")),
    (("115/1024", "59/512"), ("77/128", "155/256")), (("7/64", "115/1024"), ("155/256", "39/64")),
    (("115/1024", "59/512"), ("155/256", "39/64")), (("59/512", "121/1024"), ("77/128", "155/256")),
    (("121/1024", "31/256"), ("77/128", "155/256")), (("59/512", "121/1024"), ("155/256", "39/64")),
    (("121/1024", "31/256"), ("155/256", "39/64")), (("31/256", "127/1024"), ("19/32", "153/256")),
    (("127/1024", "65/512"), ("19/32", "153/256")), (("31/256", "127/1024"), ("153/256", "77/128")),
    (("127/1024", "65/512"), ("153/256", "77/128")), (("65/512", "133/1024"), ("19/32", "153/256")),
    (("133/1024", "17/128"), ("19/32", "153/256")), (("65/512", "133/1024"), ("153/256", "77/128")),
    (("133/1024", "17/128"), ("153/256", "77/128")), (("31/256", "127/1024"), ("77/128", "155/256")),
    (("127/1024", "65/512"), ("77/128", "155/256")), (("31/256", "127/1024"), ("155/256", "39/64")),
    (("127/1024", "65/512"), ("155/256", "39/64")), (("65/512", "133/1024"), ("77/128", "155/256")),
    (("133/1024", "17/128"), ("77/128", "155/256")), (("65/512", "133/1024"), ("155/256", "39/64")),
    (("133/1024", "17/128"), ("155/256", "39/64")), (("7/64", "115/1024"), ("39/64", "157/256")),
    (("115/1024", "59/512"), ("39/64", "157/256")), (("7/64", "115/1024"), ("157/256", "79/128")),
    (("115/1024", "59/512"), ("157/256", "79/128")), (("59/512", "121/1024"), ("39/64", "157/256")),
    (("121/1024", "31/256"), ("39/64", "157/256")), (("59/512", "121/1024"), ("157/256", "79/128")),
    (("121/1024", "31/256"), ("157/256", "79/128")), (("7/64", "115/1024"), ("79/128", "159/256")),
    (("115/1024", "59/512"), ("79/128", "159/256")), (("7/64", "115/1024"), ("159/256", "5/8")),
    (("115/1024", "59/512"), ("159/256", "5/8")), (("59/512", "121/1024"), ("79/128", "159/256")),
    (("121/1024", "31/256"), ("79/128", "159/256")), (("59/512", "121/1024"), ("159/256", "5/8")),
    (("121/1024", "31/256"), ("159/256", "5/8")), (("31/256", "127/1024"), ("39/64", "157/256")),
    (("127/1024", "65/512"), ("39/64", "157/256")), (("31/256", "127/1024"), ("157/256", "79/128")),
    (("127/1024", "65/512"), ("157/256", "79/128")), (("65/512", "133/1024"), ("39/64", "157/256")),
    (("133/1024", "17/128"), ("39/64", "157/256")), (("65/512", "133/1024"), ("157/256", "79/128")),
    (("133/1024", "17/128"), ("157/256", "79/128")), (("31/256", "127/1024"), ("79/128", "159/256")),
    (("127/1024", "65/512"), ("79/128", "159/256")), (("31/256", "127/1024"), ("159/256", "5/8")),
    (("127/1024", "65/512"), ("159/256", "5/8")), (("65/512", "133/1024"), ("79/128", "159/256")),
    (("133/1024", "17/128"), ("79/128", "159/256")), (("65/512", "133/1024"), ("159/256", "5/8")),
    (("133/1024", "17/128"), ("159/256", "5/8")), (("17/128", "139/1024"), ("19/32", "153/256")),
    (("139/1024", "71/512"), ("19/32", "153/256")), (("17/128", "139/1024"), ("153/256", "77/128")),
    (("139/1024", "71/512"), ("153/256", "77/128")), (("71/512", "145/1024"), ("19/32", "153/256")),
    (("145/1024", "37/256"), ("19/32", "153/256")), (("71/512", "145/1024"), ("153/256", "77/128")),
    (("145/1024", "37/256"), ("153/256", "77/128")), (("17/128", "139/1024"), ("77/128", "155/256")),
    (("139/1024", "71/512"), ("77/128", "155/256")), (("17/128", "139/1024"), ("155/256", "39/64")),
    (("139/1024", "71/512"), ("155/256", "39/64")), (("71/512", "145/1024"), ("77/128", "155/256")),
    (("145/1024", "37/256"), ("77/128", "155/256")), (("71/512", "145/1024"), ("155/256", "39/64")),
    (("145/1024", "37/256"), ("155/256", "39/64")), (("37/256", "151/1024"), ("19/32", "153/256")),
    (("151/1024", "77/512"), ("19/32", "153/256")), (("37/256", "151/1024"), ("153/256", "77/128")),
    (("151/1024", "77/512"), ("153/256", "77/128")), (("77/512", "157/1024"), ("19/32", "153/256")),
    (("157/1024", "5/32"), ("19/32", "153/256")), (("77/512", "157/1024"), ("153/256", "77/128")),
    (("157/1024", "5/32"), ("153/256", "77/128")), (("37/256", "151/1024"), ("77/128", "155/256")),
    (("151/1024", "77/512"), ("77/128", "155/256")), (("37/256", "151/1024"), ("155/256", "39/64")),
    (("151/1024", "77/512"), ("155/256", "39/64")), (("77/512", "157/1024"), ("77/128", "155/256")),
    (("157/1024", "5/32"), ("77/128", "155/256")), (("77/512", "157/1024"), ("155/256", "39/64")),
    (("157/1024", "5/32"), ("155/256", "39/64")), (("17/128", "139/1024"), ("39/64", "157/256")),
    (("139/1024", "71/512"), ("39/64", "157/256")), (("17/128", "139/1024"), ("157/256", "79/128")),
    (("139/1024", "71/512"), ("157/256", "79/128")), (("71/512", "145/1024"), ("39/64", "157/256")),
    (("145/1024", "37/256"), ("39/64", "157/256")), (("71/512", "145/1024"), ("157/256", "79/128")),
    (("145/1024", "37/256"), ("157/256", "79/128")), (("17/128", "139/1024"), ("79/128", "159/256")),
    (("139/1024", "71/512"), ("79/128", "159/256")), (("17/128", "139/1024"), ("159/256", "5/8")),
    (("139/1024", "71/512"), ("159/256", "5/8")), (("71/512", "145/1024"), ("79/128", "159/256")),
    (("145/1024", "37/256"), ("79/128", "159/256")), (("71/512", "145/1024"), ("159/256", "5/8")),
    (("145/1024", "37/256"), ("159/256", "5/8")), (("37/256", "151/1024"), ("39/64", "157/256")),
    (("151/1024", "77/512"), ("39/64", "157/256")), (("37/256", "151/1024"), ("157/256", "79/128")),
    (("151/1024", "77/512"), ("157/256", "79/128")), (("77/512", "157/1024"), ("39/64", "157/256")),
    (("157/1024", "5/32"), ("39/64", "157/256")), (("77/512", "157/1024"), ("157/256", "79/128")),
    (("157/1024", "5/32"), ("157/256", "79/128")), (("37/256", "151/1024"), ("79/128", "159/256")),
    (("151/1024", "77/512"), ("79/128", "159/256")), (("37/256", "151/1024"), ("159/256", "5/8")),
    (("151/1024", "77/512"), ("159/256", "5/8")), (("77/512", "157/1024"), ("79/128", "159/256")),
    (("157/1024", "5/32"), ("79/128", "159/256")), (("77/512", "157/1024"), ("159/256", "5/8")),
    (("157/1024", "5/32"), ("159/256", "5/8")), (("5/32", "83/512"), ("1/2", "65/128")),
    (("83/512", "43/256"), ("1/2", "65/128")), (("5/32", "83/512"), ("65/128", "33/64")),
    (("83/512", "43/256"), ("65/128", "33/64")), (("43/256", "89/512"), ("1/2", "65/128")),
    (("89/512", "181/1024"), ("1/2", "129/256")), (("181/1024", "23/128"), ("1/2", "129/256")),
    (("89/512", "181/1024"), ("129/256", "65/128")), (("181/1024", "23/128"), ("129/256", "65/128")),
    (("43/256", "89/512"), ("65/128", "33/64")), (("89/512", "181/1024"), ("65/128", "131/256")),
    (("181/1024", "23/128"), ("65/128", "131/256")), (("89/512", "181/1024"), ("131/256", "33/64")),
    (("181/1024", "23/128"), ("131/256", "33/64")), (("5/32", "83/512"), ("33/64", "67/128")),
    (("83/512", "43/256"), ("33/64", "67/128")), (("5/32", "83/512"), ("67/128", "17/32")),
    (("83/512", "43/256"), ("67/128", "17/32")), (("43/256", "89/512"), ("33/64", "67/128")),
    (("89/512", "181/1024"), ("33/64", "133/256")), (("181/1024", "23/128"), ("33/64", "133/256")),
    (("89/512", "181/1024"), ("133/256", "67/128")), (("181/1024", "23/128"), ("133/256", "67/128")),
    (("43/256", "175/1024"), ("67/128", "135/256")), (("175/1024", "89/512"), ("67/128", "135/256")),
    (("43/256", "175/1024"), ("135/256", "17/32")), (("175/1024", "89/512"), ("135/256", "17/32")),
    (("89/512", "181/1024"), ("67/128", "135/256")), (("181/1024", "23/128"), ("67/128", "135/256")),
    (("89/512", "181/1024"), ("135/256", "17/32")), (("181/1024", "23/128"), ("135/256", "17/32")),
    (("23/128", "187/1024"), ("1/2", "129/256")), (("187/1024", "95/512"), ("1/2", "129/256")),
    (("23/128", "187/1024"), ("129/256", "65/128")), (("187/1024", "95/512"), ("129/256", "65/128")),
    (("95/512", "193/1024"), ("1/2", "129/256")), (("193/1024", "49/256"), ("1/2", "129/256")),
    (("95/512", "193/1024"), ("129/256", "65/128")), (("193/1024", "49/256"), ("129/256", "65/128")),
    (("23/128", "187/1024"), ("65/128", "131/256")), (("187/1024", "95/512"), ("65/128", "131/256")),
    (("23/128", "187/1024"), ("131/256", "33/64")), (("187/1024", "95/512"), ("131/256", "33/64")),
    (("95/512", "193/1024"), ("65/128", "131/256")), (("193/1024", "49/256"), ("65/128", "131/256")),
    (("95/512", "193/1024"), ("131/256", "33/64")), (("193/1024", "49/256"), ("131/256", "33/64")),
    (("49/256", "199/1024"), ("1/2", "129/256")), (("199/1024", "101/512"), ("1/2", "129/256")),
    (("49/256", "199/1024"), ("129/256", "65/128")), (("199/1024", "101/512"), ("129/256", "65/128")),
    (("101/512", "205/1024"), ("1/2", "129/256")), (("205/1024", "13/64"), ("1/2", "129/256")),
    (("101/512", "205/1024"), ("129/256", "65/128")), (("205/1024", "13/64"), ("129/256", "65/128")),
    (("49/256", "199/1024"), ("65/128", "131/256")), (("199/1024", "101/512"), ("65/128", "131/256")),
    (("49/256", "199/1024"), ("131/256", "33/64")), (("199/1024", "101/512"), ("131/256", "33/64")),
    (("101/512", "205/1024"), ("65/128", "131/256")), (("205/1024", "13/64"), ("65/128", "131/256")),
    (("101/512", "205/1024"), ("131/256", "33/64")), (("205/1024", "13/64"), ("131/256", "33/64")),
    (("23/128", "187/1024"), ("33/64", "133/256")), (("187/1024", "95/512"), ("33/64", "133/256")),
    (("23/128", "187/1024"), ("133/256", "67/128")), (("187/1024", "95/512"), ("133/256", "67/128")),
    (("95/512", "193/1024"), ("33/64", "133/256")), (("193/1024", "49/256"), ("33/64", "133/256")),
    (("95/512", "193/1024"), ("133/256", "67/128")), (("193/1024", "49/256"), ("133/256", "67/128")),
    (("23/128", "187/1024"), ("67/128", "135/256")), (("187/1024", "95/512"), ("67/128", "135/256")),
    (("23/128", "187/1024"), ("135/256", "17/32")), (("187/1024", "95/512"), ("135/256", "17/32")),
    (("95/512", "193/1024"), ("67/128", "135/256")), (("193/1024", "49/256"), ("67/128", "135/256")),
    (("95/512", "193/1024"), ("135/256", "17/32")), (("193/1024", "49/256"), ("135/256", "17/32")),
    (("49/256", "199/1024"), ("33/64", "133/256")), (("199/1024", "101/512"), ("33/64", "133/256")),
    (("49/256", "199/1024"), ("133/256", "67/128")), (("199/1024", "101/512"), ("133/256", "67/128")),
    (("101/512", "205/1024"), ("33/64", "133/256")), (("205/1024", "13/64"), ("33/64", "133/256")),
    (("101/512", "205/1024"), ("133/256", "67/128")), (("205/1024", "13/64"), ("133/256", "67/128")),
    (("49/256", "199/1024"), ("67/128", "135/256")), (("199/1024", "101/512"), ("67/128", "135/256")),
    (("49/256", "199/1024"), ("135/256", "17/32")), (("199/1024", "101/512"), ("135/256", "17/32")),
    (("101/512", "205/1024"), ("67/128", "135/256")), (("205/1024", "13/64"), ("67/128", "135/256")),
    (("101/512", "205/1024"), ("135/256", "17/32")), (("205/1024", "13/64"), ("135/256", "17/32")),
    (("5/32", "83/512"), ("17/32", "69/128")), (("83/512", "43/256"), ("17/32", "69/128")),
    (("5/32", "83/512"), ("69/128", "35/64")), (("83/512", "169/1024"), ("69/128", "139/256")),
    (("169/1024", "43/256"), ("69/128", "139/256")), (("83/512", "169/1024"), ("139/256", "35/64")),
    (("169/1024", "43/256"), ("139/256", "35/64")), (("43/256", "175/1024"), ("17/32", "137/256")),
    (("175/1024", "89/512"), ("17/32", "137/256")), (("43/256", "175/1024"), ("137/256", "69/128")),
    (("175/1024", "89/512"), ("137/256", "69/128")), (("89/512", "181/1024"), ("17/32", "137/256")),
    (("181/1024", "23/128"), ("17/32", "137/256")), (("89/512", "181/1024"), ("137/256", "69/128")),
    (("181/1024", "23/128"), ("137/256", "69/128")), (("43/256", "175/1024"), ("69/128", "139/256")),
    (("175/1024", "89/512"), ("69/128", "139/256")), (("43/256", "175/1024"), ("139/256", "35/64")),
    (("175/1024", "89/512"), ("139/256", "35/64")), (("89/512", "181/1024"), ("69/128", "139/256")),
    (("181/1024", "23/128"), ("69/128", "139/256")), (("89/512", "181/1024"), ("139/256", "35/64")),
    (("181/1024", "23/128"), ("139/256", "35/64")), (("5/32", "163/1024"), ("35/64", "141/256")),
    (("163/1024", "83/512"), ("35/64", "141/256")), (("5/32", "163/1024"), ("141/256", "71/128")),
    (("163/1024", "83/512"), ("141/256", "71/128")), (("83/512", "169/1024"), ("35/64", "141/256")),
    (("169/1024", "43/256"), ("35/64", "141/256")), (("83/512", "169/1024"), ("141/256", "71/128")),
    (("169/1024", "43/256"), ("141/256", "71/128")), (("5/32", "163/1024"), ("71/128", "143/256")),
    (("163/1024", "83/512"), ("71/128", "143/256")), (("5/32", "163/1024"), ("143/256", "9/16")),
    (("163/1024", "83/512"), ("143/256", "9/16")), (("83/512", "169/1024"), ("71/128", "143/256")),
    (("169/1024", "43/256"), ("71/128", "143/256")), (("83/512", "169/1024"), ("143/256", "9/16")),
    (("169/1024", "43/256"), ("143/256", "9/16")), (("43/256", "175/1024"), ("35/64", "141/256")),
    (("175/1024", "89/512"), ("35/64", "141/256")), (("43/256", "175/1024"), ("141/256", "71/128")),
    (("175/1024", "89/512"), ("141/256", "71/128")), (("89/512", "181/1024"), ("35/64", "141/256")),
    (("181/1024", "23/128"), ("35/64", "141/256")), (("89/512", "181/1024"), ("141/256", "71/128")),
    (("181/1024", "23/128"), ("141/256", "71/128")), (("43/256", "175/1024"), ("71/128", "143/256")),
    (("175/1024", "89/512"), ("71/128", "143/256")), (("43/256", "175/1024"), ("143/256", "9/16")),
    (("175/1024", "89/512"), ("143/256", "9/16")), (("89/512", "181/1024"), ("71/128", "143/256")),
    (("181/1024", "23/128"), ("71/128", "143/256")), (("89/512", "181/1024"), ("143/256", "9/16")),
    (("181/1024", "23/128"), ("143/256", "9/16")), (("23/128", "187/1024"), ("17/32", "137/256")),
    (("187/1024", "95/512"), ("17/32", "137/256")), (("23/128", "187/1024"), ("137/256", "69/128")),
    (("187/1024", "95/512"), ("137/256", "69/128")), (("95/512", "193/1024"), ("17/32", "137/256")),
    (("193/1024", "49/256"), ("17/32", "137/256")), (("95/512", "193/1024"), ("137/256", "69/128")),
    (("193/1024", "49/256"), ("137/256", "69/128")), (("23/128", "187/1024"), ("69/128", "139/256")),
    (("187/1024", "95/512"), ("69/128", "139/256")), (("23/128", "187/1024"), ("139/256", "35/64")),
    (("187/1024", "95/512"), ("139/256", "35/64")), (("95/512", "193/1024"), ("69/128", "139/256")),
    (("193/1024", "49/256"), ("69/128", "139/256")), (("95/512", "193/1024"), ("139/256", "35/64")),
    (("193/1024", "49/256"), ("139/256", "35/64")), (("49/256", "199/1024"), ("17/32", "137/256")),
    (("199/1024", "101/512"), ("17/32", "137/256")), (("49/256", "199/1024"), ("137/256", "69/128")),
    (("199/1024", "101/512"), ("137/256", "69/128")), (("101/512", "205/1024"), ("17/32", "137/256")),
    (("205/1024", "13/64"), ("17/32", "137/256")), (("101/512", "205/1024"), ("137/256", "69/128")),
    (("205/1024", "13/64"), ("137/256", "69/128")), (("49/256", "199/1024"), ("69/128", "139/256")),
    (("199/1024", "101/512"), ("69/128", "139/256")), (("49/256", "199/1024"), ("139/256", "35/64")),
    (("199/1024", "101/512"), ("139/256", "35/64")), (("101/512", "205/1024"), ("69/128", "139/256")),
    (("205/1024", "13/64"), ("69/128", "139/256")), (("101/512", "205/1024"), ("139/256", "35/64")),
    (("205/1024", "13/64"), ("139/256", "35/64")), (("23/128", "187/1024"), ("35/64", "141/256")),
    (("187/1024", "95/512"), ("35/64", "141/256")), (("23/128", "187/1024"), ("141/256", "71/128")),
    (("187/1024", "95/512"), ("141/256", "71/128")), (("95/512", "193/1024"), ("35/64", "141/256")),
    (("193/1024", "49/256"), ("35/64", "141/256")), (("95/512", "193/1024"), ("141/256", "71/128")),
    (("193/1024", "49/256"), ("141/256", "71/128")), (("23/128", "187/1024"), ("71/128", "143/256")),
    (("187/1024", "95/512"), ("71/128", "143/256")), (("23/128", "187/1024"), ("143/256", "9/16")),
    (("187/1024", "95/512"), ("143/256", "9/16")), (("95/512", "193/1024"), ("71/128", "143/256")),
    (("193/1024", "49/256"), ("71/128", "143/256")), (("95/512", "193/1024"), ("143/256", "9/16")),
    (("193/1024", "49/256"), ("143/256", "9/16")), (("49/256", "199/1024"), ("35/64", "141/256")),
    (("199/1024", "101/512"), ("35/64", "141/256")), (("49/256", "199/1024"), ("141/256", "71/128")),
    (("199/1024", "101/512"), ("141/256", "71/128")), (("101/512", "205/1024"), ("35/64", "141/256")),
    (("205/1024", "13/64"), ("35/64", "141/256")), (("101/512", "205/1024"), ("141/256", "71/128")),
    (("205/1024", "13/64"), ("141/256", "71/128")), (("49/256", "199/1024"), ("71/128", "143/256")),
    (("199/1024", "101/512"), ("71/128", "143/256")), (("49/256", "199/1024"), ("143/256", "9/16")),
    (("199/1024", "101/512"), ("143/256", "9/16")), (("101/512", "205/1024"), ("71/128", "143/256")),
    (("205/1024", "13/64"), ("71/128", "143/256")), (("101/512", "205/1024"), ("143/256", "9/16")),
    (("205/1024", "13/64"), ("143/256", "9/16")), (("13/64", "211/1024"), ("1/2", "129/256")),
    (("211/1024", "107/512"), ("1/2", "129/256")), (("13/64", "211/1024"), ("129/256", "65/128")),
    (("211/1024", "107/512"), ("129/256", "65/128")), (("107/512", "217/1024"), ("1/2", "129/256")),
    (("217/1024", "55/256"), ("1/2", "129/256")), (("107/512", "217/1024"), ("129/256", "65/128")),
    (("217/1024", "55/256"), ("129/256", "65/128")), (("13/64", "211/1024"), ("65/128", "131/256")),
    (("211/1024", "107/512"), ("65/128", "131/256")), (("13/64", "211/1024"), ("131/256", "33/64")),
    (("211/1024", "107/512"), ("131/256", "33/64")), (("107/512", "217/1024"), ("65/128", "131/256")),
    (("217/1024", "55/256"), ("65/128", "131/256")), (("107/512", "217/1024"), ("131/256", "33/64")),
    (("217/1024", "55/256"), ("131/256", "33/64")), (("55/256", "223/1024"), ("1/2", "129/256")),
    (("223/1024", "113/512"), ("1/2", "129/256")), (("55/256", "223/1024"), ("129/256", "65/128")),
    (("223/1024", "113/512"), ("129/256", "65/128")), (("113/512", "229/1024"), ("1/2", "129/256")),
    (("229/1024", "461/2048"), ("1/2", "257/512")), (("461/2048", "29/128"), ("1/2", "257/512")),
    (("229/1024", "461/2048"), ("257/512", "129/256")), (("461/2048", "29/128"), ("257/512", "129/256")),
    (("113/512", "229/1024"), ("129/256", "65/128")), (("229/1024", "461/2048"), ("129/256", "259/512")),
    (("461/2048", "29/128"), ("129/256", "259/512")), (("229/1024", "461/2048"), ("259/512", "65/128")),
    (("461/2048", "29/128"), ("259/512", "65/128")), (("55/256", "223/1024"), ("65/128", "131/256")),
    (("223/1024", "113/512"), ("65/128", "131/256")), (("55/256", "223/1024"), ("131/256", "33/64")),
    (("223/1024", "113/512"), ("131/256", "33/64")), (("113/512", "229/1024"), ("65/128", "131/256")),
    (("229/1024", "461/2048"), ("65/128", "261/512")), (("461/2048", "29/128"), ("65/128", "261/512")),
    (("229/1024", "461/2048"), ("261/512", "131/256")), (("461/2048", "29/128"), ("261/512", "131/256")),
    (("113/512", "229/1024"), ("131/256", "33/64")), (("229/1024", "461/2048"), ("131/256", "263/512")),
    (("461/2048", "29/128"), ("131/256", "263/512")), (("229/1024", "461/2048"), ("263/512", "33/64")),
    (("461/2048", "29/128"), ("263/512", "33/64")), (("13/64", "211/1024"), ("33/64", "133/256")),
    (("211/1024", "107/512"), ("33/64", "133/256")), (("13/64", "211/1024"), ("133/256", "67/128")),
    (("211/1024", "107/512"), ("133/256", "67/128")), (("107/512", "217/1024"), ("33/64", "133/256")),
    (("217/1024", "55/256"), ("33/64", "133/256")), (("107/512", "217/1024"), ("133/256", "67/128")),
    (("217/1024", "55/256"), ("133/256", "67/128")), (("13/64", "211/1024"), ("67/128", "135/256")),
    (("211/1024", "107/512"), ("67/128", "135/256")), (("13/64", "211/1024"), ("135/256", "17/32")),
    (("211/1024", "107/512"), ("135/256", "17/32")), (("107/512", "217/1024"), ("67/128", "135/256")),
    (("217/1024", "55/256"), ("67/128", "135/256")), (("107/512", "217/1024"), ("135/256", "17/32")),
    (("217/1024", "55/256"), ("135/256", "17/32")), (("55/256", "223/1024"), ("33/64", "133/256")),
    (("223/1024", "113/512"), ("33/64", "133/256")), (("55/256", "223/1024"), ("133/256", "67/128")),
    (("223/1024", "113/512"), ("133/256", "67/128")), (("113/512", "229/1024"), ("33/64", "133/256")),
    (("229/1024", "461/2048"), ("33/64", "265/512")), (("461/2048", "29/128"), ("33/64", "265/512")),
    (("229/1024", "461/2048"), ("265/512", "133/256")), (("461/2048", "29/128"), ("265/512", "133/256")),
    (("113/512", "229/1024"), ("133/256", "67/128")), (("229/1024", "461/2048"), ("133/256", "267/512")),
    (("461/2048", "29/128"), ("133/256", "267/512")), (("229/1024", "461/2048"), ("267/512", "67/128")),
    (("461/2048", "29/128"), ("267/512", "67/128")), (("55/256", "223/1024"), ("67/128", "135/256")),
    (("223/1024", "113/512"), ("67/128", "135/256")), (("55/256", "223/1024"), ("135/256", "17/32")),
    (("223/1024", "113/512"), ("135/256", "17/32")), (("113/512", "229/1024"), ("67/128", "135/256")),
    (("229/1024", "461/2048"), ("67/128", "269/512")), (("461/2048", "29/128"), ("67/128", "269/512")),
    (("229/1024", "461/2048"), ("269/512", "135/256")), (("461/2048", "29/128"), ("269/512", "135/256")),
    (("113/512", "229/1024"), ("135/256", "17/32")), (("229/1024", "461/2048"), ("135/256", "271/512")),
    (("461/2048", "29/128"), ("135/256", "271/512")), (("229/1024", "461/2048"), ("271/512", "17/32")),
    (("461/2048", "29/128"), ("271/512", "17/32")), (("29/128", "467/2048"), ("1/2", "257/512")),
    (("467/2048", "235/1024"), ("1/2", "257/512")), (("29/128", "467/2048"), ("257/512", "129/256")),
    (("467/2048", "235/1024"), ("257/512", "129/256")), (("235/1024", "473/2048"), ("1/2", "257/512")),
    (("473/2048", "119/512"), ("1/2", "257/512")), (("235/1024", "473/2048"), ("257/512", "129/256")),
    (("473/2048", "119/512"), ("257/512", "129/256")), (("29/128", "467/2048"), ("129/256", "259/512")),
    (("467/2048", "235/1024"), ("129/256", "259/512")), (("29/128", "467/2048"), ("259/512", "65/128")),
    (("467/2048", "235/1024"), ("259/512", "65/128")), (("235/1024", "473/2048"), ("129/256", "259/512")),
    (("473/2048", "119/512"), ("129/256", "259/512")), (("235/1024", "473/2048"), ("259/512", "65/128")),
    (("473/2048", "119/512"), ("259/512", "65/128")), (("119/512", "479/2048"), ("1/2", "257/512")),
    (("479/2048", "241/1024"), ("1/2", "257/512")), (("119/512", "479/2048"), ("257/512", "129/256")),
    (("479/2048", "241/1024"), ("257/512", "129/256")), (("241/1024", "485/2048"), ("1/2", "257/512")),
    (("485/2048", "61/256"), ("1/2", "257/512")), (("241/1024", "485/2048"), ("257/512", "129/256")),
    (("485/2048", "61/256"), ("257/512", "129/256")), (("119/512", "479/2048"), ("129/256", "259/512")),
    (("479/2048", "241/1024"), ("129/256", "259/512")), (("119/512", "479/2048"), ("259/512", "65/128")),
    (("479/2048", "241/1024"), ("259/512", "65/128")), (("241/1024", "485/2048"), ("129/256", "259/512")),
    (("485/2048", "61/256"), ("129/256", "259/512")), (("241/1024", "485/2048"), ("259/512", "65/128")),
    (("485/2048", "61/256"), ("259/512", "65/128")), (("29/128", "467/2048"), ("65/128", "261/512")),
    (("467/2048", "235/1024"), ("65/128", "261/512")), (("29/128", "467/2048"), ("261/512", "131/256")),
    (("467/2048", "235/1024"), ("261/512", "131/256")), (("235/1024", "473/2048"), ("65/128", "261/512")),
    (("473/2048", "119/512"), ("65/128", "261/512")), (("235/1024", "473/2048"), ("261/512", "131/256")),
    (("473/2048", "119/512"), ("261/512", "131/256")), (("29/128", "467/2048"), ("131/256", "263/512")),
    (("467/2048", "235/1024"), ("131/256", "263/512")), (("29/128", "467/2048"), ("263/512", "33/64")),
    (("467/2048", "235/1024"), ("263/512", "33/64")), (("235/1024", "473/2048"), ("131/256", "263/512")),
    (("473/2048", "119/512"), ("131/256", "263/512")), (("235/1024", "473/2048"), ("263/512", "33/64")),
    (("473/2048", "119/512"), ("263/512", "33/64")), (("119/512", "479/2048"), ("65/128", "261/512")),
    (("479/2048", "241/1024"), ("65/128", "261/512")), (("119/512", "479/2048"), ("261/512", "131/256")),
    (("479/2048", "241/1024"), ("261/512", "131/256")), (("241/1024", "485/2048"), ("65/128", "261/512")),
    (("485/2048", "61/256"), ("65/128", "261/512")), (("241/1024", "485/2048"), ("261/512", "131/256")),
    (("485/2048", "61/256"), ("261/512", "131/256")), (("119/512", "479/2048"), ("131/256", "263/512")),
    (("479/2048", "241/1024"), ("131/256", "263/512")), (("119/512", "479/2048"), ("263/512", "33/64")),
    (("479/2048", "241/1024"), ("263/512", "33/64")), (("241/1024", "485/2048"), ("131/256", "263/512")),
    (("485/2048", "61/256"), ("131/256", "263/512")), (("241/1024", "485/2048"), ("263/512", "33/64")),
    (("485/2048", "61/256"), ("263/512", "33/64")), (("61/256", "491/2048"), ("1/2", "257/512")),
    (("491/2048", "247/1024"), ("1/2", "257/512")), (("61/256", "491/2048"), ("257/512", "129/256")),
    (("491/2048", "247/1024"), ("257/512", "129/256")), (("247/1024", "497/2048"), ("1/2", "257/512")),
    (("497/2048", "125/512"), ("1/2", "257/512")), (("247/1024", "497/2048"), ("257/512", "129/256")),
    (("497/2048", "125/512"), ("257/512", "129/256")), (("61/256", "491/2048"), ("129/256", "259/512")),
    (("491/2048", "247/1024"), ("129/256", "259/512")), (("61/256", "491/2048"), ("259/512", "65/128")),
    (("491/2048", "247/1024"), ("259/512", "65/128")), (("247/1024", "497/2048"), ("129/256", "259/512")),
    (("497/2048", "125/512"), ("129/256", "259/512")), (("247/1024", "497/2048"), ("259/512", "65/128")),
    (("497/2048", "125/512"), ("259/512", "65/128")), (("125/512", "1003/4096"), ("1/2", "513/1024")),
    (("1003/4096", "503/2048"), ("1/2", "513/1024")), (("125/512", "1003/4096"), ("513/1024", "257/512")),
    (("1003/4096", "503/2048"), ("513/1024", "257/512")), (("503/2048", "1009/4096"), ("1/2", "513/1024")),
    (("1009/4096", "253/1024"), ("1/2", "513/1024")), (("503/2048", "1009/4096"), ("513/1024", "257/512")),
    (("1009/4096", "253/1024"), ("513/1024", "257/512")), (("125/512", "1003/4096"), ("257/512", "515/1024")),
    (("1003/4096", "503/2048"), ("257/512", "515/1024")), (("125/512", "1003/4096"), ("515/1024", "129/256")),
    (("1003/4096", "503/2048"), ("515/1024", "129/256")), (("503/2048", "1009/4096"), ("257/512", "515/1024")),
    (("1009/4096", "253/1024"), ("257/512", "515/1024")), (("503/2048", "1009/4096"), ("515/1024", "129/256")),
    (("1009/4096", "253/1024"), ("515/1024", "129/256")), (("253/1024", "1015/4096"), ("1/2", "513/1024")),
    (("1015/4096", "509/2048"), ("1/2", "513/1024")), (("253/1024", "1015/4096"), ("513/1024", "257/512")),
    (("1015/4096", "509/2048"), ("513/1024", "257/512")), (("509/2048", "1021/4096"), ("1/2", "513/1024")),
    (("1021/4096", "1/4"), ("1/2", "513/1024")), (("509/2048", "1021/4096"), ("513/1024", "257/512")),
    (("1021/4096", "1/4"), ("513/1024", "257/512")), (("253/1024", "1015/4096"), ("257/512", "515/1024")),
    (("1015/4096", "509/2048"), ("257/512", "515/1024")), (("253/1024", "1015/4096"), ("515/1024", "129/256")),
    (("1015/4096", "509/2048"), ("515/1024", "129/256")), (("509/2048", "1021/4096"), ("257/512", "515/1024")),
    (("1021/4096", "1/4"), ("257/512", "515/1024")), (("509/2048", "1021/4096"), ("515/1024", "129/256")),
    (("1021/4096", "1/4"), ("515/1024", "129/256")), (("125/512", "503/2048"), ("129/256", "259/512")),
    (("503/2048", "1009/4096"), ("129/256", "517/1024")), (("1009/4096", "253/1024"), ("129/256", "517/1024")),
    (("503/2048", "1009/4096"), ("517/1024", "259/512")), (("1009/4096", "253/1024"), ("517/1024", "259/512")),
    (("125/512", "503/2048"), ("259/512", "65/128")), (("503/2048", "1009/4096"), ("259/512", "519/1024")),
    (("1009/4096", "253/1024"), ("259/512", "519/1024")), (("503/2048", "1009/4096"), ("519/1024", "65/128")),
    (("1009/4096", "253/1024"), ("519/1024", "65/128")), (("253/1024", "1015/4096"), ("129/256", "517/1024")),
    (("1015/4096", "509/2048"), ("129/256", "517/1024")), (("253/1024", "1015/4096"), ("517/1024", "259/512")),
    (("1015/4096", "509/2048"), ("517/1024", "259/512")), (("509/2048", "1021/4096"), ("129/256", "517/1024")),
    (("1021/4096", "1/4"), ("129/256", "517/1024")), (("509/2048", "1021/4096"), ("517/1024", "259/512")),
    (("1021/4096", "1/4"), ("517/1024", "259/512")), (("253/1024", "1015/4096"), ("259/512", "519/1024")),
    (("1015/4096", "509/2048"), ("259/512", "519/1024")), (("253/1024", "1015/4096"), ("519/1024", "65/128")),
    (("1015/4096", "509/2048"), ("519/1024", "65/128")), (("509/2048", "1021/4096"), ("259/512", "519/1024")),
    (("1021/4096", "1/4"), ("259/512", "519/1024")), (("509/2048", "1021/4096"), ("519/1024", "65/128")),
    (("1021/4096", "1/4"), ("519/1024", "65/128")), (("61/256", "491/2048"), ("65/128", "261/512")),
    (("491/2048", "247/1024"), ("65/128", "261/512")), (("61/256", "491/2048"), ("261/512", "131/256")),
    (("491/2048", "247/1024"), ("261/512", "131/256")), (("247/1024", "497/2048"), ("65/128", "261/512")),
    (("497/2048", "125/512"), ("65/128", "261/512")), (("247/1024", "497/2048"), ("261/512", "131/256")),
    (("497/2048", "125/512"), ("261/512", "131/256")), (("61/256", "491/2048"), ("131/256", "263/512")),
    (("491/2048", "247/1024"), ("131/256", "263/512")), (("61/256", "491/2048"), ("263/512", "33/64")),
    (("491/2048", "247/1024"), ("263/512", "33/64")), (("247/1024", "497/2048"), ("131/256", "263/512")),
    (("497/2048", "125/512"), ("131/256", "263/512")), (("247/1024", "497/2048"), ("263/512", "33/64")),
    (("497/2048", "125/512"), ("263/512", "33/64")), (("125/512", "503/2048"), ("65/128", "261/512")),
    (("503/2048", "1009/4096"), ("65/128", "521/1024")), (("1009/4096", "253/1024"), ("65/128", "521/1024")),
    (("503/2048", "1009/4096"), ("521/1024", "261/512")), (("1009/4096", "253/1024"), ("521/1024", "261/512")),
    (("125/512", "503/2048"), ("261/512", "131/256")), (("503/2048", "1009/4096"), ("261/512", "523/1024")),
    (("1009/4096", "253/1024"), ("261/512", "523/1024")), (("503/2048", "1009/4096"), ("523/1024", "131/256")),
    (("1009/4096", "253/1024"), ("523/1024", "131/256")), (("253/1024", "1015/4096"), ("65/128", "521/1024")),
    (("1015/4096", "509/2048"), ("65/128", "521/1024")), (("253/1024", "1015/4096"), ("521/1024", "261/512")),
    (("1015/4096", "509/2048"), ("521/1024", "261/512")), (("509/2048", "1021/4096"), ("65/128", "521/1024")),
    (("1021/4096", "1/4"), ("65/128", "521/1024")), (("509/2048", "1021/4096"), ("521/1024", "261/512")),
    (("1021/4096", "1/4"), ("521/1024", "261/512")), (("253/1024", "1015/4096"), ("261/512", "523/1024")),
    (("1015/4096", "509/2048"), ("261/512", "523/1024")), (("253/1024", "1015/4096"), ("523/1024", "131/256")),
    (("1015/4096", "509/2048"), ("523/1024", "131/256")), (("509/2048", "1021/4096"), ("261/512", "523/1024")),
    (("1021/4096", "1/4"), ("261/512", "523/1024")), (("509/2048", "1021/4096"), ("523/1024", "131/256")),
    (("1021/4096", "1/4"), ("523/1024", "131/256")), (("125/512", "503/2048"), ("131/256", "263/512")),
    (("503/2048", "1009/4096"), ("131/256", "525/1024")), (("1009/4096", "253/1024"), ("131/256", "525/1024")),
    (("503/2048", "1009/4096"), ("525/1024", "263/512")), (("1009/4096", "253/1024"), ("525/1024", "263/512")),
    (("125/512", "503/2048"), ("263/512", "33/64")), (("503/2048", "1009/4096"), ("263/512", "527/1024")),
    (("1009/4096", "253/1024"), ("263/512", "527/1024")), (("503/2048", "1009/4096"), ("527/1024", "33/64")),
    (("1009/4096", "253/1024"), ("527/1024", "33/64")), (("253/1024", "1015/4096"), ("131/256", "525/1024")),
    (("1015/4096", "509/2048"), ("131/256", "525/1024")), (("253/1024", "1015/4096"), ("525/1024", "263/512")),
    (("1015/4096", "509/2048"), ("525/1024", "263/512")), (("509/2048", "1021/4096"), ("131/256", "525/1024")),
    (("1021/4096", "1/4"), ("131/256", "525/1024")), (("509/2048", "1021/4096"), ("525/1024", "263/512")),
    (("1021/4096", "1/4"), ("525/1024", "263/512")), (("253/1024", "1015/4096"), ("263/512", "527/1024")),
    (("1015/4096", "509/2048"), ("263/512", "527/1024")), (("253/1024", "1015/4096"), ("527/1024", "33/64")),
    (("1015/4096", "509/2048"), ("527/1024", "33/64")), (("509/2048", "1021/4096"), ("263/512", "527/1024")),
    (("1021/4096", "1/4"), ("263/512", "527/1024")), (("509/2048", "1021/4096"), ("527/1024", "33/64")),
    (("1021/4096", "1/4"), ("527/1024", "33/64")), (("29/128", "467/2048"), ("33/64", "265/512")),
    (("467/2048", "235/1024"), ("33/64", "265/512")), (("29/128", "467/2048"), ("265/512", "133/256")),
    (("467/2048", "235/1024"), ("265/512", "133/256")), (("235/1024", "473/2048"), ("33/64", "265/512")),
    (("473/2048", "119/512"), ("33/64", "265/512")), (("235/1024", "473/2048"), ("265/512", "133/256")),
    (("473/2048", "119/512"), ("265/512", "133/256")), (("29/128", "467/2048"), ("133/256", "267/512")),
    (("467/2048", "235/1024"), ("133/256", "267/512")), (("29/128", "467/2048"), ("267/512", "67/128")),
    (("467/2048", "235/1024"), ("267/512", "67/128")), (("235/1024", "473/2048"), ("133/256", "267/512")),
    (("473/2048", "119/512"), ("133/256", "267/512")), (("235/1024", "473/2048"), ("267/512", "67/128")),
    (("473/2048", "119/512"), ("267/512", "67/128")), (("119/512", "479/2048"), ("33/64", "265/512")),
    (("479/2048", "241/1024"), ("33/64", "265/512")), (("119/512", "479/2048"), ("265/512", "133/256")),
    (("479/2048", "241/1024"), ("265/512", "133/256")), (("241/1024", "485/2048"), ("33/64", "265/512")),
    (("485/2048", "61/256"), ("33/64", "265/512")), (("241/1024", "485/2048"), ("265/512", "133/256")),
    (("485/2048", "61/256"), ("265/512", "133/256")), (("119/512", "479/2048"), ("133/256", "267/512")),
    (("479/2048", "241/1024"), ("133/256", "267/512")), (("119/512", "479/2048"), ("267/512", "67/128")),
    (("479/2048", "241/1024"), ("267/512", "67/128")), (("241/1024", "485/2048"), ("133/256", "267/512")),
    (("485/2048", "61/256"), ("133/256", "267/512")), (("241/1024", "485/2048"), ("267/512", "67/128")),
    (("485/2048", "61/256"), ("267/512", "67/128")), (("29/128", "467/2048"), ("67/128", "269/512")),
    (("467/2048", "235/1024"), ("67/128", "269/512")), (("29/128", "467/2048"), ("269/512", "135/256")),
    (("467/2048", "235/1024"), ("269/512", "135/256")), (("235/1024", "473/2048"), ("67/128", "269/512")),
    (("473/2048", "119/512"), ("67/128", "269/512")), (("235/1024", "473/2048"), ("269/512", "135/256")),
    (("473/2048", "119/512"), ("269/512", "135/256")), (("29/128", "467/2048"), ("135/256", "271/512")),
    (("467/2048", "235/1024"), ("135/256", "271/512")), (("29/128", "467/2048"), ("271/512", "17/32")),
    (("467/2048", "235/1024"), ("271/512", "17/32")), (("235/1024", "473/2048"), ("135/256", "271/512")),
    (("473/2048", "119/512"), ("135/256", "271/512")), (("235/1024", "473/2048"), ("271/512", "17/32")),
    (("473/2048", "119/512"), ("271/512", "17/32")), (("119/512", "479/2048"), ("67/128", "269/512")),
    (("479/2048", "241/1024"), ("67/128", "269/512")), (("119/512", "479/2048"), ("269/512", "135/256")),
    (("479/2048", "241/1024"), ("269/512", "135/256")), (("241/1024", "485/2048"), ("67/128", "269/512")),
    (("485/2048", "61/256"), ("67/128", "269/512")), (("241/1024", "485/2048"), ("269/512", "135/256")),
    (("485/2048", "61/256"), ("269/512", "135/256")), (("119/512", "479/2048"), ("135/256", "271/512")),
    (("479/2048", "241/1024"), ("135/256", "271/512")), (("119/512", "479/2048"), ("271/512", "17/32")),
    (("479/2048", "241/1024"), ("271/512", "17/32")), (("241/1024", "485/2048"), ("135/256", "271/512")),
    (("485/2048", "61/256"), ("135/256", "271/512")), (("241/1024", "485/2048"), ("271/512", "17/32")),
    (("485/2048", "61/256"), ("271/512", "17/32")), (("61/256", "491/2048"), ("33/64", "265/512")),
    (("491/2048", "247/1024"), ("33/64", "265/512")), (("61/256", "491/2048"), ("265/512", "133/256")),
    (("491/2048", "247/1024"), ("265/512", "133/256")), (("247/1024", "497/2048"), ("33/64", "265/512")),
    (("497/2048", "125/512"), ("33/64", "265/512")), (("247/1024", "497/2048"), ("265/512", "133/256")),
    (("497/2048", "125/512"), ("265/512", "133/256")), (("61/256", "491/2048"), ("133/256", "267/512")),
    (("491/2048", "247/1024"), ("133/256", "267/512")), (("61/256", "491/2048"), ("267/512", "67/128")),
    (("491/2048", "247/1024"), ("267/512", "67/128")), (("247/1024", "497/2048"), ("133/256", "267/512")),
    (("497/2048", "125/512"), ("133/256", "267/512")), (("247/1024", "497/2048"), ("267/512", "67/128")),
    (("497/2048", "125/512"), ("267/512", "67/128")), (("125/512", "503/2048"), ("33/64", "265/512")),
    (("503/2048", "253/1024"), ("33/64", "265/512")), (("125/512", "503/2048"), ("265/512", "133/256")),
    (("503/2048", "253/1024"), ("265/512", "133/256")), (("253/1024", "1015/4096"), ("33/64", "529/1024")),
    (("1015/4096", "509/2048"), ("33/64", "529/1024")), (("253/1024", "1015/4096"), ("529/1024", "265/512")),
    (("1015/4096", "509/2048"), ("529/1024", "265/512")), (("509/2048", "1021/4096"), ("33/64", "529/1024")),
    (("1021/4096", "1/4"), ("33/64", "529/1024")), (("509/2048", "1021/4096"), ("529/1024", "265/512")),
    (("1021/4096", "1/4"), ("529/1024", "265/512")), (("253/1024", "1015/4096"), ("265/512", "531/1024")),
    (("1015/4096", "509/2048"), ("265/512", "531/1024")), (("253/1024", "1015/4096"), ("531/1024", "133/256")),
    (("1015/4096", "509/2048"), ("531/1024", "133/256")), (("509/2048", "1021/4096"), ("265/512", "531/1024")),
    (("1021/4096", "1/4"), ("265/512", "531/1024")), (("509/2048", "1021/4096"), ("531/1024", "133/256")),
    (("1021/4096", "1/4"), ("531/1024", "133/256")), (("125/512", "503/2048"), ("133/256", "267/512")),
    (("503/2048", "253/1024"), ("133/256", "267/512")), (("125/512", "503/2048"), ("267/512", "67/128")),
    (("503/2048", "253/1024"), ("267/512", "67/128")), (("253/1024", "1015/4096"), ("133/256", "533/1024")),
    (("1015/4096", "509/2048"), ("133/256", "533/1024")), (("253/1024", "1015/4096"), ("533/1024", "267/512")),
    (("1015/4096", "509/2048"), ("533/1024", "267/512")), (("509/2048", "1021/4096"), ("133/256", "533/1024")),
    (("1021/4096", "1/4"), ("133/256", "533/1024")), (("509/2048", "1021/4096"), ("533/1024", "267/512")),
    (("1021/4096", "1/4"), ("533/1024", "267/512")), (("253/1024", "1015/4096"), ("267/512", "535/1024")),
    (("1015/4096", "509/2048"), ("267/512", "535/1024")), (("253/1024", "1015/4096"), ("535/1024", "67/128")),
    (("1015/4096", "509/2048"), ("535/1024", "67/128")), (("509/2048", "1021/4096"), ("267/512", "535/1024")),
    (("1021/4096", "1/4"), ("267/512", "535/1024")), (("509/2048", "1021/4096"), ("535/1024", "67/128")),
    (("1021/4096", "1/4"), ("535/1024", "67/128")), (("61/256", "491/2048"), ("67/128", "269/512")),
    (("491/2048", "247/1024"), ("67/128", "269/512")), (("61/256", "491/2048"), ("269/512", "135/256")),
    (("491/2048", "247/1024"), ("269/512", "135/256")), (("247/1024", "497/2048"), ("67/128", "269/512")),
    (("497/2048", "125/512"), ("67/128", "269/512")), (("247/1024", "497/2048"), ("269/512", "135/256")),
    (("497/2048", "125/512"), ("269/512", "135/256")), (("61/256", "491/2048"), ("135/256", "271/512")),
    (("491/2048", "247/1024"), ("135/256", "271/512")), (("61/256", "491/2048"), ("271/512", "17/32")),
    (("491/2048", "247/1024"), ("271/512", "17/32")), (("247/1024", "497/2048"), ("135/256", "271/512")),
    (("497/2048", "125/512"), ("135/256", "271/512")), (("247/1024", "497/2048"), ("271/512", "17/32")),
    (("497/2048", "125/512"), ("271/512", "17/32")), (("125/512", "503/2048"), ("67/128", "269/512")),
    (("503/2048", "253/1024"), ("67/128", "269/512")), (("125/512", "503/2048"), ("269/512", "135/256")),
    (("503/2048", "253/1024"), ("269/512", "135/256")), (("253/1024", "1015/4096"), ("67/128", "537/1024")),
    (("1015/4096", "509/2048"), ("67/128", "537/1024")), (("253/1024", "1015/4096"), ("537/1024", "269/512")),
    (("1015/4096", "509/2048"), ("537/1024", "269/512")), (("509/2048", "1021/4096"), ("67/128", "537/1024")),
    (("1021/4096", "1/4"), ("67/128", "537/1024")), (("509/2048", "1021/4096"), ("537/1024", "269/512")),
    (("1021/4096", "1/4"), ("537/1024", "269/512")), (("253/1024", "1015/4096"), ("269/512", "539/1024")),
    (("1015/4096", "509/2048"), ("269/512", "539/1024")), (("253/1024", "1015/4096"), ("539/1024", "135/256")),
    (("1015/4096", "509/2048"), ("539/1024", "135/256")), (("509/2048", "1021/4096"), ("269/512", "539/1024")),
    (("1021/4096", "1/4"), ("269/512", "539/1024")), (("509/2048", "1021/4096"), ("539/1024", "135/256")),
    (("1021/4096", "1/4"), ("539/1024", "135/256")), (("125/512", "503/2048"), ("135/256", "271/512")),
    (("503/2048", "253/1024"), ("135/256", "271/512")), (("125/512", "503/2048"), ("271/512", "17/32")),
    (("503/2048", "253/1024"), ("271/512", "17/32")), (("253/1024", "1015/4096"), ("135/256", "541/1024")),
    (("1015/4096", "509/2048"), ("135/256", "541/1024")), (("253/1024", "1015/4096"), ("541/1024", "271/512")),
    (("1015/4096", "509/2048"), ("541/1024", "271/512")), (("509/2048", "1021/4096"), ("135/256", "541/1024")),
    (("1021/4096", "1/4"), ("135/256", "541/1024")), (("509/2048", "1021/4096"), ("541/1024", "271/512")),
    (("1021/4096", "1/4"), ("541/1024", "271/512")), (("253/1024", "1015/4096"), ("271/512", "543/1024")),
    (("1015/4096", "509/2048"), ("271/512", "543/1024")), (("253/1024", "1015/4096"), ("543/1024", "17/32")),
    (("1015/4096", "509/2048"), ("543/1024", "17/32")), (("509/2048", "1021/4096"), ("271/512", "543/1024")),
    (("1021/4096", "1/4"), ("271/512", "543/1024")), (("509/2048", "1021/4096"), ("543/1024", "17/32")),
    (("1021/4096", "1/4"), ("543/1024", "17/32")), (("13/64", "211/1024"), ("17/32", "137/256")),
    (("211/1024", "107/512"), ("17/32", "137/256")), (("13/64", "211/1024"), ("137/256", "69/128")),
    (("211/1024", "107/512"), ("137/256", "69/128")), (("107/512", "217/1024"), ("17/32", "137/256")),
    (("217/1024", "55/256"), ("17/32", "137/256")), (("107/512", "217/1024"), ("137/256", "69/128")),
    (("217/1024", "55/256"), ("137/256", "69/128")), (("13/64", "211/1024"), ("69/128", "139/256")),
    (("211/1024", "107/512"), ("69/128", "139/256")), (("13/64", "211/1024"), ("139/256", "35/64")),
    (("211/1024", "107/512"), ("139/256", "35/64")), (("107/512", "217/1024"), ("69/128", "139/256")),
    (("217/1024", "55/256"), ("69/128", "139/256")), (("107/512", "217/1024"), ("139/256", "35/64")),
    (("217/1024", "55/256"), ("139/256", "35/64")), (("55/256", "223/1024"), ("17/32", "137/256")),
    (("223/1024", "113/512"), ("17/32", "137/256")), (("55/256", "223/1024"), ("137/256", "69/128")),
    (("223/1024", "113/512"), ("137/256", "69/128")), (("113/512", "229/1024"), ("17/32", "137/256")),
    (("229/1024", "461/2048"), ("17/32", "273/512")), (("461/2048", "29/128"), ("17/32", "273/512")),
    (("229/1024", "461/2048"), ("273/512", "137/256")), (("461/2048", "29/128"), ("273/512", "137/256")),
    (("113/512", "229/1024"), ("137/256", "69/128")), (("229/1024", "461/2048"), ("137/256", "275/512")),
    (("461/2048", "29/128"), ("137/256", "275/512")), (("229/1024", "461/2048"), ("275/512", "69/128")),
    (("461/2048", "29/128"), ("275/512", "69/128")), (("55/256", "223/1024"), ("69/128", "139/256")),
    (("223/1024", "113/512"), ("69/128", "139/256")), (("55/256", "223/1024"), ("139/256", "35/64")),
    (("223/1024", "113/512"), ("139/256", "35/64")), (("113/512", "229/1024"), ("69/128", "139/256")),
    (("229/1024", "461/2048"), ("69/128", "277/512")), (("461/2048", "29/128"), ("69/128", "277/512")),
    (("229/1024", "461/2048"), ("277/512", "139/256")), (("461/2048", "29/128"), ("277/512", "139/256")),
    (("113/512", "229/1024"), ("139/256", "35/64")), (("229/1024", "461/2048"), ("139/256", "279/512")),
    (("461/2048", "29/128"), ("139/256", "279/512")), (("229/1024", "461/2048"), ("279/512", "35/64")),
    (("461/2048", "29/128"), ("279/512", "35/64")), (("13/64", "211/1024"), ("35/64", "141/256")),
    (("211/1024", "107/512"), ("35/64", "141/256")), (("13/64", "211/1024"), ("141/256", "71/128")),
    (("211/1024", "107/512"), ("141/256", "71/128")), (("107/512", "217/1024"), ("35/64", "141/256")),
    (("217/1024", "55/256"), ("35/64", "141/256")), (("107/512", "217/1024"), ("141/256", "71/128")),
    (("217/1024", "55/256"), ("141/256", "71/128")), (("13/64", "211/1024"), ("71/128", "143/256")),
    (("211/1024", "107/512"), ("71/128", "143/256")), (("13/64", "211/1024"), ("143/256", "9/16")),
    (("211/1024", "107/512"), ("143/256", "9/16")), (("107/512", "217/1024"), ("71/128", "143/256")),
    (("217/1024", "55/256"), ("71/128", "143/256")), (("107/512", "217/1024"), ("143/256", "9/16")),
    (("217/1024", "55/256"), ("143/256", "9/16")), (("55/256", "223/1024"), ("35/64", "141/256")),
    (("223/1024", "113/512"), ("35/64", "141/256")), (("55/256", "223/1024"), ("141/256", "71/128")),
    (("223/1024", "113/512"), ("141/256", "71/128")), (("113/512", "229/1024"), ("35/64", "141/256")),
    (("229/1024", "461/2048"), ("35/64", "281/512")), (("461/2048", "29/128"), ("35/64", "281/512")),
    (("229/1024", "461/2048"), ("281/512", "141/256")), (("461/2048", "29/128"), ("281/512", "141/256")),
    (("113/512", "229/1024"), ("141/256", "71/128")), (("229/1024", "461/2048"), ("141/256", "283/512")),
    (("461/2048", "29/128"), ("141/256", "283/512")), (("229/1024", "461/2048"), ("283/512", "71/128")),
    (("461/2048", "29/128"), ("283/512", "71/128")), (("55/256", "223/1024"), ("71/128", "143/256")),
    (("223/1024", "113/512"), ("71/128", "143/256")), (("55/256", "223/1024"), ("143/256", "9/16")),
    (("223/1024", "113/512"), ("143/256", "9/16")), (("113/512", "455/2048"), ("71/128", "285/512")),
    (("455/2048", "229/1024"), ("71/128", "285/512")), (("113/512", "455/2048"), ("285/512", "143/256")),
    (("455/2048", "229/1024"), ("285/512", "143/256")), (("229/1024", "461/2048"), ("71/128", "285/512")),
    (("461/2048", "29/128"), ("71/128", "285/512")), (("229/1024", "461/2048"), ("285/512", "143/256")),
    (("461/2048", "29/128"), ("285/512", "143/256")), (("113/512", "455/2048"), ("143/256", "287/512")),
    (("455/2048", "229/1024"), ("143/256", "287/512")), (("113/512", "455/2048"), ("287/512", "9/16")),
    (("455/2048", "229/1024"), ("287/512", "9/16")), (("229/1024", "461/2048"), ("143/256", "287/512")),
    (("461/2048", "29/128"), ("143/256", "287/512")), (("229/1024", "461/2048"), ("287/512", "9/16")),
    (("461/2048", "29/128"), ("287/512", "9/16")), (("29/128", "467/2048"), ("17/32", "273/512")),
    (("467/2048", "235/1024"), ("17/32", "273/512")), (("29/128", "467/2048"), ("273/512", "137/256")),
    (("467/2048", "235/1024"), ("273/512", "137/256")), (("235/1024", "473/2048"), ("17/32", "273/512")),
    (("473/2048", "119/512"), ("17/32", "273/512")), (("235/1024", "473/2048"), ("273/512", "137/256")),
    (("473/2048", "119/512"), ("273/512", "137/256")), (("29/128", "467/2048"), ("137/256", "275/512")),
    (("467/2048", "235/1024"), ("137/256", "275/512")), (("29/128", "467/2048"), ("275/512", "69/128")),
    (("467/2048", "235/1024"), ("275/512", "69/128")), (("235/1024", "473/2048"), ("137/256", "275/512")),
    (("473/2048", "119/512"), ("137/256", "275/512")), (("235/1024", "473/2048"), ("275/512", "69/128")),
    (("473/2048", "119/512"), ("275/512", "69/128")), (("119/512", "479/2048"), ("17/32", "273/512")),
    (("479/2048", "241/1024"), ("17/32", "273/512")), (("119/512", "479/2048"), ("273/512", "137/256")),
    (("479/2048", "241/1024"), ("273/512", "137/256")), (("241/1024", "485/2048"), ("17/32", "273/512")),
    (("485/2048", "61/256"), ("17/32", "273/512")), (("241/1024", "485/2048"), ("273/512", "137/256")),
    (("485/2048", "61/256"), ("273/512", "137/256")), (("119/512", "479/2048"), ("137/256", "275/512")),
    (("479/2048", "241/1024"), ("137/256", "275/512")), (("119/512", "479/2048"), ("275/512", "69/128")),
    (("479/2048", "241/1024"), ("275/512", "69/128")), (("241/1024", "485/2048"), ("137/256", "275/512")),
    (("485/2048", "61/256"), ("137/256", "275/512")), (("241/1024", "485/2048"), ("275/512", "69/128")),
    (("485/2048", "61/256"), ("275/512", "69/128")), (("29/128", "467/2048"), ("69/128", "277/512")),
    (("467/2048", "235/1024"), ("69/128", "277/512")), (("29/128", "467/2048"), ("277/512", "139/256")),
    (("467/2048", "235/1024"), ("277/512", "139/256")), (("235/1024", "473/2048"), ("69/128", "277/512")),
    (("473/2048", "119/512"), ("69/128", "277/512")), (("235/1024", "473/2048"), ("277/512", "139/256")),
    (("473/2048", "119/512"), ("277/512", "139/256")), (("29/128", "467/2048"), ("139/256", "279/512")),
    (("467/2048", "235/1024"), ("139/256", "279/512")), (("29/128", "467/2048"), ("279/512", "35/64")),
    (("467/2048", "235/1024"), ("279/512", "35/64")), (("235/1024", "473/2048"), ("139/256", "279/512")),
    (("473/2048", "119/512"), ("139/256", "279/512")), (("235/1024", "473/2048"), ("279/512", "35/64")),
    (("473/2048", "119/512"), ("279/512", "35/64")), (("119/512", "479/2048"), ("69/128", "277/512")),
    (("479/2048", "241/1024"), ("69/128", "277/512")), (("119/512", "479/2048"), ("277/512", "139/256")),
    (("479/2048", "241/1024"), ("277/512", "139/256")), (("241/1024", "485/2048"), ("69/128", "277/512")),
    (("485/2048", "61/256"), ("69/128", "277/512")), (("241/1024", "485/2048"), ("277/512", "139/256")),
    (("485/2048", "61/256"), ("277/512", "139/256")), (("119/512", "479/2048"), ("139/256", "279/512")),
    (("479/2048", "241/1024"), ("139/256", "279/512")), (("119/512", "479/2048"), ("279/512", "35/64")),
    (("479/2048", "241/1024"), ("279/512", "35/64")), (("241/1024", "485/2048"), ("139/256", "279/512")),
    (("485/2048", "61/256"), ("139/256", "279/512")), (("241/1024", "485/2048"), ("279/512", "35/64")),
    (("485/2048", "61/256"), ("279/512", "35/64")), (("61/256", "491/2048"), ("17/32", "273/512")),
    (("491/2048", "247/1024"), ("17/32", "273/512")), (("61/256", "491/2048"), ("273/512", "137/256")),
    (("491/2048", "247/1024"), ("273/512", "137/256")), (("247/1024", "497/2048"), ("17/32", "273/512")),
    (("497/2048", "125/512"), ("17/32", "273/512")), (("247/1024", "497/2048"), ("273/512", "137/256")),
    (("497/2048", "125/512"), ("273/512", "137/256")), (("61/256", "491/2048"), ("137/256", "275/512")),
    (("491/2048", "247/1024"), ("137/256", "275/512")), (("61/256", "491/2048"), ("275/512", "69/128")),
    (("491/2048", "247/1024"), ("275/512", "69/128")), (("247/1024", "497/2048"), ("137/256", "275/512")),
    (("497/2048", "125/512"), ("137/256", "275/512")), (("247/1024", "497/2048"), ("275/512", "69/128")),
    (("497/2048", "125/512"), ("275/512", "69/128")), (("125/512", "503/2048"), ("17/32", "273/512")),
    (("503/2048", "253/1024"), ("17/32", "273/512")), (("125/512", "503/2048"), ("273/512", "137/256")),
    (("503/2048", "253/1024"), ("273/512", "137/256")), (("253/1024", "1015/4096"), ("17/32", "545/1024")),
    (("1015/4096", "509/2048"), ("17/32", "545/1024")), (("253/1024", "1015/4096"), ("545/1024", "273/512")),
    (("1015/4096", "509/2048"), ("545/1024", "273/512")), (("509/2048", "1021/4096"), ("17/32", "545/1024")),
    (("1021/4096", "1/4"), ("17/32", "545/1024")), (("509/2048", "1021/4096"), ("545/1024", "273/512")),
    (("1021/4096", "1/4"), ("545/1024", "273/512")), (("253/1024", "509/2048"), ("273/512", "137/256")),
    (("509/2048", "1021/4096"), ("273/512", "547/1024")), (("1021/4096", "1/4"), ("273/512", "547/1024")),
    (("509/2048", "1021/4096"), ("547/1024", "137/256")), (("1021/4096", "1/4"), ("547/1024", "137/256")),
    (("125/512", "503/2048"), ("137/256", "275/512")), (("503/2048", "253/1024"), ("137/256", "275/512")),
    (("125/512", "503/2048"), ("275/512", "69/128")), (("503/2048", "253/1024"), ("275/512", "69/128")),
    (("253/1024", "509/2048"), ("137/256", "275/512")), (("509/2048", "1021/4096"), ("137/256", "549/1024")),
    (("1021/4096", "1/4"), ("137/256", "549/1024")), (("509/2048", "1021/4096"), ("549/1024", "275/512")),
    (("1021/4096", "1/4"), ("549/1024", "275/512")), (("253/1024", "509/2048"), ("275/512", "69/128")),
    (("509/2048", "1021/4096"), ("275/512", "551/1024")), (("1021/4096", "1/4"), ("275/512", "551/1024")),
    (("509/2048", "1021/4096"), ("551/1024", "69/128")), (("1021/4096", "1/4"), ("551/1024", "69/128")),
    (("61/256", "491/2048"), ("69/128", "277/512")), (("491/2048", "247/1024"), ("69/128", "277/512")),
    (("61/256", "491/2048"), ("277/512", "139/256")), (("491/2048", "247/1024"), ("277/512", "139/256")),
    (("247/1024", "497/2048"), ("69/128", "277/512")), (("497/2048", "125/512"), ("69/128", "277/512")),
    (("247/1024", "497/2048"), ("277/512", "139/256")), (("497/2048", "125/512"), ("277/512", "139/256")),
    (("61/256", "491/2048"), ("139/256", "279/512")), (("491/2048", "247/1024"), ("139/256", "279/512")),
    (("61/256", "491/2048"), ("279/512", "35/64")), (("491/2048", "247/1024"), ("279/512", "35/64")),
    (("247/1024", "497/2048"), ("139/256", "279/512")), (("497/2048", "125/512"), ("139/256", "279/512")),
    (("247/1024", "497/2048"), ("279/512", "35/64")), (("497/2048", "125/512"), ("279/512", "35/64")),
    (("125/512", "503/2048"), ("69/128", "277/512")), (("503/2048", "253/1024"), ("69/128", "277/512")),
    (("125/512", "503/2048"), ("277/512", "139/256")), (("503/2048", "253/1024"), ("277/512", "139/256")),
    (("253/1024", "509/2048"), ("69/128", "277/512")), (("509/2048", "1021/4096"), ("69/128", "553/1024")),
    (("1021/4096", "1/4"), ("69/128", "553/1024")), (("509/2048", "1021/4096"), ("553/1024", "277/512")),
    (("1021/4096", "1/4"), ("553/1024", "277/512")), (("253/1024", "509/2048"), ("277/512", "139/256")),
    (("509/2048", "1021/4096"), ("277/512", "555/1024")), (("1021/4096", "1/4"), ("277/512", "555/1024")),
    (("509/2048", "1021/4096"), ("555/1024", "139/256")), (("1021/4096", "1/4"), ("555/1024", "139/256")),
    (("125/512", "503/2048"), ("139/256", "279/512")), (("503/2048", "253/1024"), ("139/256", "279/512")),
    (("125/512", "503/2048"), ("279/512", "35/64")), (("503/2048", "253/1024"), ("279/512", "35/64")),
    (("253/1024", "509/2048"), ("139/256", "279/512")), (("509/2048", "1021/4096"), ("139/256", "557/1024")),
    (("1021/4096", "1/4"), ("139/256", "557/1024")), (("509/2048", "1021/4096"), ("557/1024", "279/512")),
    (("1021/4096", "1/4"), ("557/1024", "279/512")), (("253/1024", "509/2048"), ("279/512", "35/64")),
    (("509/2048", "1021/4096"), ("279/512", "559/1024")), (("1021/4096", "1/4"), ("279/512", "559/1024")),
    (("509/2048", "1021/4096"), ("559/1024", "35/64")), (("1021/4096", "1/4"), ("559/1024", "35/64")),
    (("29/128", "467/2048"), ("35/64", "281/512")), (("467/2048", "235/1024"), ("35/64", "281/512")),
    (("29/128", "467/2048"), ("281/512", "141/256")), (("467/2048", "235/1024"), ("281/512", "141/256")),
    (("235/1024", "473/2048"), ("35/64", "281/512")), (("473/2048", "119/512"), ("35/64", "281/512")),
    (("235/1024", "473/2048"), ("281/512", "141/256")), (("473/2048", "119/512"), ("281/512", "141/256")),
    (("29/128", "467/2048"), ("141/256", "283/512")), (("467/2048", "235/1024"), ("141/256", "283/512")),
    (("29/128", "467/2048"), ("283/512", "71/128")), (("467/2048", "235/1024"), ("283/512", "71/128")),
    (("235/1024", "473/2048"), ("141/256", "283/512")), (("473/2048", "119/512"), ("141/256", "283/512")),
    (("235/1024", "473/2048"), ("283/512", "71/128")), (("473/2048", "119/512"), ("283/512", "71/128")),
    (("119/512", "479/2048"), ("35/64", "281/512")), (("479/2048", "241/1024"), ("35/64", "281/512")),
    (("119/512", "479/2048"), ("281/512", "141/256")), (("479/2048", "241/1024"), ("281/512", "141/256")),
    (("241/1024", "485/2048"), ("35/64", "281/512")), (("485/2048", "61/256"), ("35/64", "281/512")),
    (("241/1024", "485/2048"), ("281/512", "141/256")), (("485/2048", "61/256"), ("281/512", "141/256")),
    (("119/512", "479/2048"), ("141/256", "283/512")), (("479/2048", "241/1024"), ("141/256", "283/512")),
    (("119/512", "479/2048"), ("283/512", "71/128")), (("479/2048", "241/1024"), ("283/512", "71/128")),
    (("241/1024", "485/2048"), ("141/256", "283/512")), (("485/2048", "61/256"), ("141/256", "283/512")),
    (("241/1024", "485/2048"), ("283/512", "71/128")), (("485/2048", "61/256"), ("283/512", "71/128")),
    (("29/128", "467/2048"), ("71/128", "285/512")), (("467/2048", "235/1024"), ("71/128", "285/512")),
    (("29/128", "467/2048"), ("285/512", "143/256")), (("467/2048", "235/1024"), ("285/512", "143/256")),
    (("235/1024", "473/2048"), ("71/128", "285/512")), (("473/2048", "119/512"), ("71/128", "285/512")),
    (("235/1024", "473/2048"), ("285/512", "143/256")), (("473/2048", "119/512"), ("285/512", "143/256")),
    (("29/128", "467/2048"), ("143/256", "287/512")), (("467/2048", "235/1024"), ("143/256", "287/512")),
    (("29/128", "467/2048"), ("287/512", "9/16")), (("467/2048", "235/1024"), ("287/512", "9/16")),
    (("235/1024", "473/2048"), ("143/256", "287/512")), (("473/2048", "119/512"), ("143/256", "287/512")),
    (("235/1024", "473/2048"), ("287/512", "9/16")), (("473/2048", "119/512"), ("287/512", "9/16")),
    (("119/512", "479/2048"), ("71/128", "285/512")), (("479/2048", "241/1024"), ("71/128", "285/512")),
    (("119/512", "479/2048"), ("285/512", "143/256")), (("479/2048", "241/1024"), ("285/512", "143/256")),
    (("241/1024", "485/2048"), ("71/128", "285/512")), (("485/2048", "61/256"), ("71/128", "285/512")),
    (("241/1024", "485/2048"), ("285/512", "143/256")), (("485/2048", "61/256"), ("285/512", "143/256")),
    (("119/512", "479/2048"), ("143/256", "287/512")), (("479/2048", "241/1024"), ("143/256", "287/512")),
    (("119/512", "479/2048"), ("287/512", "9/16")), (("479/2048", "241/1024"), ("287/512", "9/16")),
    (("241/1024", "485/2048"), ("143/256", "287/512")), (("485/2048", "61/256"), ("143/256", "287/512")),
    (("241/1024", "485/2048"), ("287/512", "9/16")), (("485/2048", "61/256"), ("287/512", "9/16")),
    (("61/256", "491/2048"), ("35/64", "281/512")), (("491/2048", "247/1024"), ("35/64", "281/512")),
    (("61/256", "491/2048"), ("281/512", "141/256")), (("491/2048", "247/1024"), ("281/512", "141/256")),
    (("247/1024", "497/2048"), ("35/64", "281/512")), (("497/2048", "125/512"), ("35/64", "281/512")),
    (("247/1024", "497/2048"), ("281/512", "141/256")), (("497/2048", "125/512"), ("281/512", "141/256")),
    (("61/256", "491/2048"), ("141/256", "283/512")), (("491/2048", "247/1024"), ("141/256", "283/512")),
    (("61/256", "491/2048"), ("283/512", "71/128")), (("491/2048", "247/1024"), ("283/512", "71/128")),
    (("247/1024", "497/2048"), ("141/256", "283/512")), (("497/2048", "125/512"), ("141/256", "283/512")),
    (("247/1024", "497/2048"), ("283/512", "71/128")), (("497/2048", "125/512"), ("283/512", "71/128")),
    (("125/512", "503/2048"), ("35/64", "281/512")), (("503/2048", "253/1024"), ("35/64", "281/512")),
    (("125/512", "503/2048"), ("281/512", "141/256")), (("503/2048", "253/1024"), ("281/512", "141/256")),
    (("253/1024", "509/2048"), ("35/64", "281/512")), (("509/2048", "1021/4096"), ("35/64", "561/1024")),
    (("1021/4096", "1/4"), ("35/64", "561/1024")), (("509/2048", "1021/4096"), ("561/1024", "281/512")),
    (("1021/4096", "1/4"), ("561/1024", "281/512")), (("253/1024", "509/2048"), ("281/512", "141/256")),
    (("509/2048", "1021/4096"), ("281/512", "563/1024")), (("1021/4096", "1/4"), ("281/512", "563/1024")),
    (("509/2048", "1021/4096"), ("563/1024", "141/256")), (("1021/4096", "1/4"), ("563/1024", "141/256")),
    (("125/512", "503/2048"), ("141/256", "283/512")), (("503/2048", "253/1024"), ("141/256", "283/512")),
    (("125/512", "503/2048"), ("283/512", "71/128")), (("503/2048", "253/1024"), ("283/512", "71/128")),
    (("253/1024", "509/2048"), ("141/256", "283/512")), (("509/2048", "1021/4096"), ("141/256", "565/1024")),
    (("1021/4096", "1/4"), ("141/256", "565/1024")), (("509/2048", "1021/4096"), ("565/1024", "283/512")),
    (("1021/4096", "1/4"), ("565/1024", "283/512")), (("253/1024", "509/2048"), ("283/512", "71/128")),
    (("509/2048", "1021/4096"), ("283/512", "567/1024")), (("1021/4096", "1/4"), ("283/512", "567/1024")),
    (("509/2048", "1021/4096"), ("567/1024", "71/128")), (("1021/4096", "1/4"), ("567/1024", "71/128")),
    (("61/256", "491/2048"), ("71/128", "285/512")), (("491/2048", "247/1024"), ("71/128", "285/512")),
    (("61/256", "491/2048"), ("285/512", "143/256")), (("491/2048", "247/1024"), ("285/512", "143/256")),
    (("247/1024", "497/2048"), ("71/128", "285/512")), (("497/2048", "125/512"), ("71/128", "285/512")),
    (("247/1024", "497/2048"), ("285/512", "143/256")), (("497/2048", "125/512"), ("285/512", "143/256")),
    (("61/256", "491/2048"), ("143/256", "287/512")), (("491/2048", "247/1024"), ("143/256", "287/512")),
    (("61/256", "491/2048"), ("287/512", "9/16")), (("491/2048", "247/1024"), ("287/512", "9/16")),
    (("247/1024", "497/2048"), ("143/256", "287/512")), (("497/2048", "125/512"), ("143/256", "287/512")),
    (("247/1024", "497/2048"), ("287/512", "9/16")), (("497/2048", "125/512"), ("287/512", "9/16")),
    (("125/512", "503/2048"), ("71/128", "285/512")), (("503/2048", "253/1024"), ("71/128", "285/512")),
    (("125/512", "503/2048"), ("285/512", "143/256")), (("503/2048", "253/1024"), ("285/512", "143/256")),
    (("253/1024", "509/2048"), ("71/128", "285/512")), (("509/2048", "1021/4096"), ("71/128", "569/1024")),
    (("1021/4096", "1/4"), ("71/128", "569/1024")), (("509/2048", "1021/4096"), ("569/1024", "285/512")),
    (("1021/4096", "1/4"), ("569/1024", "285/512")), (("253/1024", "509/2048"), ("285/512", "143/256")),
    (("509/2048", "1021/4096"), ("285/512", "571/1024")), (("1021/4096", "1/4"), ("285/512", "571/1024")),
    (("509/2048", "1021/4096"), ("571/1024", "143/256")), (("1021/4096", "1/4"), ("571/1024", "143/256")),
    (("125/512", "503/2048"), ("143/256", "287/512")), (("503/2048", "253/1024"), ("143/256", "287/512")),
    (("125/512", "503/2048"), ("287/512", "9/16")), (("503/2048", "253/1024"), ("287/512", "9/16")),
    (("253/1024", "509/2048"), ("143/256", "287/512")), (("509/2048", "1021/4096"), ("143/256", "573/1024")),
    (("1021/4096", "1/4"), ("143/256", "573/1024")), (("509/2048", "1021/4096"), ("573/1024", "287/512")),
    (("1021/4096", "1/4"), ("573/1024", "287/512")), (("253/1024", "509/2048"), ("287/512", "9/16")),
    (("509/2048", "1021/4096"), ("287/512", "575/1024")), (("1021/4096", "1/4"), ("287/512", "575/1024")),
    (("509/2048", "1021/4096"), ("575/1024", "9/16")), (("1021/4096", "1/4"), ("575/1024", "9/16")),
    (("5/32", "163/1024"), ("9/16", "145/256")), (("163/1024", "83/512"), ("9/16", "145/256")),
    (("5/32", "163/1024"), ("145/256", "73/128")), (("163/1024", "83/512"), ("145/256", "73/128")),
    (("83/512", "169/1024"), ("9/16", "145/256")), (("169/1024", "43/256"), ("9/16", "145/256")),
    (("83/512", "169/1024"), ("145/256", "73/128")), (("169/1024", "43/256"), ("145/256", "73/128")),
    (("5/32", "163/1024"), ("73/128", "147/256")), (("163/1024", "83/512"), ("73/128", "147/256")),
    (("5/32", "163/1024"), ("147/256", "37/64")), (("163/1024", "83/512"), ("147/256", "37/64")),
    (("83/512", "169/1024"), ("73/128", "147/256")), (("169/1024", "43/256"), ("73/128", "147/256")),
    (("83/512", "169/1024"), ("147/256", "37/64")), (("169/1024", "43/256"), ("147/256", "37/64")),
    (("43/256", "175/1024"), ("9/16", "145/256")), (("175/1024", "89/512"), ("9/16", "145/256")),
    (("43/256", "175/1024"), ("145/256", "73/128")), (("175/1024", "89/512"), ("145/256", "73/128")),
    (("89/512", "181/1024"), ("9/16", "145/256")), (("181/1024", "23/128"), ("9/16", "145/256")),
    (("89/512", "181/1024"), ("145/256", "73/128")), (("181/1024", "23/128"), ("145/256", "73/128")),
    (("43/256", "175/1024"), ("73/128", "147/256")), (("175/1024", "89/512"), ("73/128", "147/256")),
    (("43/256", "175/1024"), ("147/256", "37/64")), (("175/1024", "89/512"), ("147/256", "37/64")),
    (("89/512", "181/1024"), ("73/128", "147/256")), (("181/1024", "23/128"), ("73/128", "147/256")),
    (("89/512", "181/1024"), ("147/256", "37/64")), (("181/1024", "23/128"), ("147/256", "37/64")),
    (("5/32", "163/1024"), ("37/64", "149/256")), (("163/1024", "83/512"), ("37/64", "149/256")),
    (("5/32", "163/1024"), ("149/256", "75/128")), (("163/1024", "83/512"), ("149/256", "75/128")),
    (("83/512", "169/1024"), ("37/64", "149/256")), (("169/1024", "43/256"), ("37/64", "149/256")),
    (("83/512", "169/1024"), ("149/256", "75/128")), (("169/1024", "43/256"), ("149/256", "75/128")),
    (("5/32", "163/1024"), ("75/128", "151/256")), (("163/1024", "83/512"), ("75/128", "151/256")),
    (("5/32", "163/1024"), ("151/256", "19/32")), (("163/1024", "83/512"), ("151/256", "19/32")),
    (("83/512", "169/1024"), ("75/128", "151/256")), (("169/1024", "43/256"), ("75/128", "151/256")),
    (("83/512", "169/1024"), ("151/256", "19/32")), (("169/1024", "43/256"), ("151/256", "19/32")),
    (("43/256", "175/1024"), ("37/64", "149/256")), (("175/1024", "89/512"), ("37/64", "149/256")),
    (("43/256", "175/1024"), ("149/256", "75/128")), (("175/1024", "89/512"), ("149/256", "75/128")),
    (("89/512", "181/1024"), ("37/64", "149/256")), (("181/1024", "23/128"), ("37/64", "149/256")),
    (("89/512", "181/1024"), ("149/256", "75/128")), (("181/1024", "23/128"), ("149/256", "75/128")),
    (("43/256", "175/1024"), ("75/128", "151/256")), (("175/1024", "89/512"), ("75/128", "151/256")),
    (("43/256", "175/1024"), ("151/256", "19/32")), (("175/1024", "89/512"), ("151/256", "19/32")),
    (("89/512", "181/1024"), ("75/128", "151/256")), (("181/1024", "23/128"), ("75/128", "151/256")),
    (("89/512", "181/1024"), ("151/256", "19/32")), (("181/1024", "23/128"), ("151/256", "19/32")),
    (("23/128", "187/1024"), ("9/16", "145/256")), (("187/1024", "95/512"), ("9/16", "145/256")),
    (("23/128", "187/1024"), ("145/256", "73/128")), (("187/1024", "95/512"), ("145/256", "73/128")),
    (("95/512", "193/1024"), ("9/16", "145/256")), (("193/1024", "49/256"), ("9/16", "145/256")),
    (("95/512", "193/1024"), ("145/256", "73/128")), (("193/1024", "49/256"), ("145/256", "73/128")),
    (("23/128", "187/1024"), ("73/128", "147/256")), (("187/1024", "95/512"), ("73/128", "147/256")),
    (("23/128", "187/1024"), ("147/256", "37/64")), (("187/1024", "95/512"), ("147/256", "37/64")),
    (("95/512", "193/1024"), ("73/128", "147/256")), (("193/1024", "49/256"), ("73/128", "147/256")),
    (("95/512", "193/1024"), ("147/256", "37/64")), (("193/1024", "49/256"), ("147/256", "37/64")),
    (("49/256", "199/1024"), ("9/16", "145/256")), (("199/1024", "101/512"), ("9/16", "145/256")),
    (("49/256", "199/1024"), ("145/256", "73/128")), (("199/1024", "101/512"), ("145/256", "73/128")),
    (("101/512", "205/1024"), ("9/16", "145/256")), (("205/1024", "13/64"), ("9/16", "145/256")),
    (("101/512", "205/1024"), ("145/256", "73/128")), (("205/1024", "13/64"), ("145/256", "73/128")),
    (("49/256", "199/1024"), ("73/128", "147/256")), (("199/1024", "101/512"), ("73/128", "147/256")),
    (("49/256", "199/1024"), ("147/256", "37/64")), (("199/1024", "101/512"), ("147/256", "37/64")),
    (("101/512", "205/1024"), ("73/128", "147/256")), (("205/1024", "13/64"), ("73/128", "147/256")),
    (("101/512", "205/1024"), ("147/256", "37/64")), (("205/1024", "13/64"), ("147/256", "37/64")),
    (("23/128", "187/1024"), ("37/64", "149/256")), (("187/1024", "95/512"), ("37/64", "149/256")),
    (("23/128", "187/1024"), ("149/256", "75/128")), (("187/1024", "95/512"), ("149/256", "75/128")),
    (("95/512", "193/1024"), ("37/64", "149/256")), (("193/1024", "49/256"), ("37/64", "149/256")),
    (("95/512", "193/1024"), ("149/256", "75/128")), (("193/1024", "49/256"), ("149/256", "75/128")),
    (("23/128", "187/1024"), ("75/128", "151/256")), (("187/1024", "95/512"), ("75/128", "151/256")),
    (("23/128", "187/1024"), ("151/256", "19/32")), (("187/1024", "95/512"), ("151/256", "19/32")),
    (("95/512", "193/1024"), ("75/128", "151/256")), (("193/1024", "49/256"), ("75/128", "151/256")),
    (("95/512", "193/1024"), ("151/256", "19/32")), (("193/1024", "49/256"), ("151/256", "19/32")),
    (("49/256", "199/1024"), ("37/64", "149/256")), (("199/1024", "101/512"), ("37/64", "149/256")),
    (("49/256", "199/1024"), ("149/256", "75/128")), (("199/1024", "101/512"), ("149/256", "75/128")),
    (("101/512", "205/1024"), ("37/64", "149/256")), (("205/1024", "13/64"), ("37/64", "149/256")),
    (("101/512", "205/1024"), ("149/256", "75/128")), (("205/1024", "13/64"), ("149/256", "75/128")),
    (("49/256", "199/1024"), ("75/128", "151/256")), (("199/1024", "101/512"), ("75/128", "151/256")),
    (("49/256", "199/1024"), ("151/256", "19/32")), (("199/1024", "101/512"), ("151/256", "19/32")),
    (("101/512", "205/1024"), ("75/128", "151/256")), (("205/1024", "13/64"), ("75/128", "151/256")),
    (("101/512", "205/1024"), ("151/256", "19/32")), (("205/1024", "13/64"), ("151/256", "19/32")),
    (("5/32", "163/1024"), ("19/32", "153/256")), (("163/1024", "83/512"), ("19/32", "153/256")),
    (("5/32", "163/1024"), ("153/256", "77/128")), (("163/1024", "83/512"), ("153/256", "77/128")),
    (("83/512", "169/1024"), ("19/32", "153/256")), (("169/1024", "43/256"), ("19/32", "153/256")),
    (("83/512", "169/1024"), ("153/256", "77/128")), (("169/1024", "43/256"), ("153/256", "77/128")),
    (("5/32", "163/1024"), ("77/128", "155/256")), (("163/1024", "83/512"), ("77/128", "155/256")),
    (("5/32", "163/1024"), ("155/256", "39/64")), (("163/1024", "83/512"), ("155/256", "39/64")),
    (("83/512", "169/1024"), ("77/128", "155/256")), (("169/1024", "43/256"), ("77/128", "155/256")),
    (("83/512", "169/1024"), ("155/256", "39/64")), (("169/1024", "43/256"), ("155/256", "39/64")),
    (("43/256", "175/1024"), ("19/32", "153/256")), (("175/1024", "89/512"), ("19/32", "153/256")),
    (("43/256", "175/1024"), ("153/256", "77/128")), (("175/1024", "89/512"), ("153/256", "77/128")),
    (("89/512", "181/1024"), ("19/32", "153/256")), (("181/1024", "23/128"), ("19/32", "153/256")),
    (("89/512", "181/1024"), ("153/256", "77/128")), (("181/1024", "23/128"), ("153/256", "77/128")),
    (("43/256", "175/1024"), ("77/128", "155/256")), (("175/1024", "89/512"), ("77/128", "155/256")),
    (("43/256", "175/1024"), ("155/256", "39/64")), (("175/1024", "89/512"), ("155/256", "39/64")),
    (("89/512", "181/1024"), ("77/128", "155/256")), (("181/1024", "23/128"), ("77/128", "155/256")),
    (("89/512", "181/1024"), ("155/256", "39/64")), (("181/1024", "23/128"), ("155/256", "39/64")),
    (("5/32", "163/1024"), ("39/64", "157/256")), (("163/1024", "83/512"), ("39/64", "157/256")),
    (("5/32", "163/1024"), ("157/256", "79/128")), (("163/1024", "83/512"), ("157/256", "79/128")),
    (("83/512", "169/1024"), ("39/64", "157/256")), (("169/1024", "43/256"), ("39/64", "157/256")),
    (("83/512", "169/1024"), ("157/256", "79/128")), (("169/1024", "43/256"), ("157/256", "79/128")),
    (("5/32", "163/1024"), ("79/128", "159/256")), (("163/1024", "83/512"), ("79/128", "159/256")),
    (("5/32", "163/1024"), ("159/256", "5/8")), (("163/1024", "83/512"), ("159/256", "5/8")),
    (("83/512", "169/1024"), ("79/128", "159/256")), (("169/1024", "43/256"), ("79/128", "159/256")),
    (("83/512", "169/1024"), ("159/256", "5/8")), (("169/1024", "43/256"), ("159/256", "5/8")),
    (("43/256", "175/1024"), ("39/64", "157/256")), (("175/1024", "89/512"), ("39/64", "157/256")),
    (("43/256", "175/1024"), ("157/256", "79/128")), (("175/1024", "89/512"), ("157/256", "79/128")),
    (("89/512", "181/1024"), ("39/64", "157/256")), (("181/1024", "23/128"), ("39/64", "157/256")),
    (("89/512", "181/1024"), ("157/256", "79/128")), (("181/1024", "23/128"), ("157/256", "79/128")),
    (("43/256", "175/1024"), ("79/128", "159/256")), (("175/1024", "89/512"), ("79/128", "159/256")),
    (("43/256", "175/1024"), ("159/256", "5/8")), (("175/1024", "89/512"), ("159/256", "5/8")),
    (("89/512", "181/1024"), ("79/128", "159/256")), (("181/1024", "23/128"), ("79/128", "159/256")),
    (("89/512", "181/1024"), ("159/256", "5/8")), (("181/1024", "23/128"), ("159/256", "5/8")),
    (("23/128", "187/1024"), ("19/32", "153/256")), (("187/1024", "95/512"), ("19/32", "153/256")),
    (("23/128", "187/1024"), ("153/256", "77/128")), (("187/1024", "95/512"), ("153/256", "77/128")),
    (("95/512", "193/1024"), ("19/32", "153/256")), (("193/1024", "49/256"), ("19/32", "153/256")),
    (("95/512", "193/1024"), ("153/256", "77/128")), (("193/1024", "49/256"), ("153/256", "77/128")),
    (("23/128", "187/1024"), ("77/128", "155/256")), (("187/1024", "95/512"), ("77/128", "155/256")),
    (("23/128", "187/1024"), ("155/256", "39/64")), (("187/1024", "95/512"), ("155/256", "39/64")),
    (("95/512", "193/1024"), ("77/128", "155/256")), (("193/1024", "49/256"), ("77/128", "155/256")),
    (("95/512", "193/1024"), ("155/256", "39/64")), (("193/1024", "49/256"), ("155/256", "39/64")),
    (("49/256", "199/1024"), ("19/32", "153/256")), (("199/1024", "101/512"), ("19/32", "153/256")),
    (("49/256", "199/1024"), ("153/256", "77/128")), (("199/1024", "101/512"), ("153/256", "77/128")),
    (("101/512", "205/1024"), ("19/32", "153/256")), (("205/1024", "13/64"), ("19/32", "153/256")),
    (("101/512", "205/1024"), ("153/256", "77/128")), (("205/1024", "13/64"), ("153/256", "77/128")),
    (("49/256", "199/1024"), ("77/128", "155/256")), (("199/1024", "101/512"), ("77/128", "155/256")),
    (("49/256", "199/1024"), ("155/256", "39/64")), (("199/1024", "101/512"), ("155/256", "39/64")),
    (("101/512", "205/1024"), ("77/128", "155/256")), (("205/1024", "13/64"), ("77/128", "155/256")),
    (("101/512", "205/1024"), ("155/256", "39/64")), (("205/1024", "13/64"), ("155/256", "39/64")),
    (("23/128", "187/1024"), ("39/64", "157/256")), (("187/1024", "95/512"), ("39/64", "157/256")),
    (("23/128", "187/1024"), ("157/256", "79/128")), (("187/1024", "95/512"), ("157/256", "79/128")),
    (("95/512", "193/1024"), ("39/64", "157/256")), (("193/1024", "49/256"), ("39/64", "157/256")),
    (("95/512", "193/1024"), ("157/256", "79/128")), (("193/1024", "49/256"), ("157/256", "79/128")),
    (("23/128", "187/1024"), ("79/128", "159/256")), (("187/1024", "95/512"), ("79/128", "159/256")),
    (("23/128", "187/1024"), ("159/256", "5/8")), (("187/1024", "95/512"), ("159/256", "5/8")),
    (("95/512", "193/1024"), ("79/128", "159/256")), (("193/1024", "49/256"), ("79/128", "159/256")),
    (("95/512", "193/1024"), ("159/256", "5/8")), (("193/1024", "389/2048"), ("159/256", "319/512")),
    (("389/2048", "49/256"), ("159/256", "319/512")), (("193/1024", "389/2048"), ("319/512", "5/8")),
    (("389/2048", "49/256"), ("319/512", "5/8")), (("49/256", "199/1024"), ("39/64", "157/256")),
    (("199/1024", "101/512"), ("39/64", "157/256")), (("49/256", "199/1024"), ("157/256", "79/128")),
    (("199/1024", "101/512"), ("157/256", "79/128")), (("101/512", "205/1024"), ("39/64", "157/256")),
    (("205/1024", "413/2048"), ("39/64", "313/512")), (("413/2048", "13/64"), ("39/64", "313/512")),
    (("205/1024", "413/2048"), ("313/512", "157/256")), (("413/2048", "13/64"), ("313/512", "157/256")),
    (("101/512", "407/2048"), ("157/256", "315/512")), (("407/2048", "205/1024"), ("157/256", "315/512")),
    (("101/512", "407/2048"), ("315/512", "79/128")), (("407/2048", "205/1024"), ("315/512", "79/128")),
    (("205/1024", "413/2048"), ("157/256", "315/512")), (("413/2048", "13/64"), ("157/256", "315/512")),
    (("205/1024", "413/2048"), ("315/512", "79/128")), (("413/2048", "13/64"), ("315/512", "79/128")),
    (("49/256", "199/1024"), ("79/128", "159/256")), (("199/1024", "401/2048"), ("79/128", "317/512")),
    (("401/2048", "101/512"), ("79/128", "317/512")), (("199/1024", "401/2048"), ("317/512", "159/256")),
    (("401/2048", "101/512"), ("317/512", "159/256")), (("49/256", "395/2048"), ("159/256", "319/512")),
    (("395/2048", "199/1024"), ("159/256", "319/512")), (("49/256", "395/2048"), ("319/512", "5/8")),
    (("395/2048", "199/1024"), ("319/512", "5/8")), (("199/1024", "401/2048"), ("159/256", "319/512")),
    (("401/2048", "101/512"), ("159/256", "319/512")), (("199/1024", "401/2048"), ("319/512", "5/8")),
    (("401/2048", "101/512"), ("319/512", "5/8")), (("101/512", "407/2048"), ("79/128", "317/512")),
    (("407/2048", "205/1024"), ("79/128", "317/512")), (("101/512", "407/2048"), ("317/512", "159/256")),
    (("407/2048", "205/1024"), ("317/512", "159/256")), (("205/1024", "413/2048"), ("79/128", "317/512")),
    (("413/2048", "13/64"), ("79/128", "317/512")), (("205/1024", "413/2048"), ("317/512", "159/256")),
    (("413/2048", "13/64"), ("317/512", "159/256")), (("101/512", "407/2048"), ("159/256", "319/512")),
    (("407/2048", "205/1024"), ("159/256", "319/512")), (("101/512", "407/2048"), ("319/512", "5/8")),
    (("407/2048", "205/1024"), ("319/512", "5/8")), (("205/1024", "413/2048"), ("159/256", "319/512")),
    (("413/2048", "13/64"), ("159/256", "319/512")), (("205/1024", "413/2048"), ("319/512", "5/8")),
    (("413/2048", "13/64"), ("319/512", "5/8")), (("13/64", "211/1024"), ("9/16", "145/256")),
    (("211/1024", "107/512"), ("9/16", "145/256")), (("13/64", "211/1024"), ("145/256", "73/128")),
    (("211/1024", "107/512"), ("145/256", "73/128")), (("107/512", "217/1024"), ("9/16", "145/256")),
    (("217/1024", "55/256"), ("9/16", "145/256")), (("107/512", "217/1024"), ("145/256", "73/128")),
    (("217/1024", "55/256"), ("145/256", "73/128")), (("13/64", "211/1024"), ("73/128", "147/256")),
    (("211/1024", "107/512"), ("73/128", "147/256")), (("13/64", "211/1024"), ("147/256", "37/64")),
    (("211/1024", "107/512"), ("147/256", "37/64")), (("107/512", "217/1024"), ("73/128", "147/256")),
    (("217/1024", "55/256"), ("73/128", "147/256")), (("107/512", "217/1024"), ("147/256", "37/64")),
    (("217/1024", "55/256"), ("147/256", "37/64")), (("55/256", "223/1024"), ("9/16", "145/256")),
    (("223/1024", "113/512"), ("9/16", "145/256")), (("55/256", "223/1024"), ("145/256", "73/128")),
    (("223/1024", "449/2048"), ("145/256", "291/512")), (("449/2048", "113/512"), ("145/256", "291/512")),
    (("223/1024", "449/2048"), ("291/512", "73/128")), (("449/2048", "113/512"), ("291/512", "73/128")),
    (("113/512", "455/2048"), ("9/16", "289/512")), (("455/2048", "229/1024"), ("9/16", "289/512")),
    (("113/512", "455/2048"), ("289/512", "145/256")), (("455/2048", "229/1024"), ("289/512", "145/256")),
    (("229/1024", "461/2048"), ("9/16", "289/512")), (("461/2048", "29/128"), ("9/16", "289/512")),
    (("229/1024", "461/2048"), ("289/512", "145/256")), (("461/2048", "29/128"), ("289/512", "145/256")),
    (("113/512", "455/2048"), ("145/256", "291/512")), (("455/2048", "229/1024"), ("145/256", "291/512")),
    (("113/512", "455/2048"), ("291/512", "73/128")), (("455/2048", "229/1024"), ("291/512", "73/128")),
    (("229/1024", "461/2048"), ("145/256", "291/512")), (("461/2048", "29/128"), ("145/256", "291/512")),
    (("229/1024", "461/2048"), ("291/512", "73/128")), (("461/2048", "29/128"), ("291/512", "73/128")),
    (("55/256", "223/1024"), ("73/128", "147/256")), (("223/1024", "449/2048"), ("73/128", "293/512")),
    (("449/2048", "113/512"), ("73/128", "293/512")), (("223/1024", "449/2048"), ("293/512", "147/256")),
    (("449/2048", "113/512"), ("293/512", "147/256")), (("55/256", "223/1024"), ("147/256", "37/64")),
    (("223/1024", "449/2048"), ("147/256", "295/512")), (("449/2048", "113/512"), ("147/256", "295/512")),
    (("223/1024", "449/2048"), ("295/512", "37/64")), (("449/2048", "113/512"), ("295/512", "37/64")),
    (("113/512", "455/2048"), ("73/128", "293/512")), (("455/2048", "229/1024"), ("73/128", "293/512")),
    (("113/512", "455/2048"), ("293/512", "147/256")), (("455/2048", "229/1024"), ("293/512", "147/256")),
    (("229/1024", "461/2048"), ("73/128", "293/512")), (("461/2048", "29/128"), ("73/128", "293/512")),
    (("229/1024", "461/2048"), ("293/512", "147/256")), (("461/2048", "29/128"), ("293/512", "147/256")),
    (("113/512", "455/2048"), ("147/256", "295/512")), (("455/2048", "229/1024"), ("147/256", "295/512")),
    (("113/512", "455/2048"), ("295/512", "37/64")), (("455/2048", "229/1024"), ("295/512", "37/64")),
    (("229/1024", "461/2048"), ("147/256", "295/512")), (("461/2048", "29/128"), ("147/256", "295/512")),
    (("229/1024", "461/2048"), ("295/512", "37/64")), (("461/2048", "29/128"), ("295/512", "37/64")),
    (("13/64", "211/1024"), ("37/64", "149/256")), (("211/1024", "107/512"), ("37/64", "149/256")),
    (("13/64", "211/1024"), ("149/256", "75/128")), (("211/1024", "107/512"), ("149/256", "75/128")),
    (("107/512", "217/1024"), ("37/64", "149/256")), (("217/1024", "55/256"), ("37/64", "149/256")),
    (("107/512", "217/1024"), ("149/256", "75/128")), (("217/1024", "55/256"), ("149/256", "75/128")),
    (("13/64", "211/1024"), ("75/128", "151/256")), (("211/1024", "107/512"), ("75/128", "151/256")),
    (("13/64", "211/1024"), ("151/256", "19/32")), (("211/1024", "107/512"), ("151/256", "19/32")),
    (("107/512", "217/1024"), ("75/128", "151/256")), (("217/1024", "437/2048"), ("75/128", "301/512")),
    (("437/2048", "55/256"), ("75/128", "301/512")), (("217/1024", "437/2048"), ("301/512", "151/256")),
    (("437/2048", "55/256"), ("301/512", "151/256")), (("107/512", "431/2048"), ("151/256", "303/512")),
    (("431/2048", "217/1024"), ("151/256", "303/512")), (("107/512", "431/2048"), ("303/512", "19/32")),
    (("431/2048", "217/1024"), ("303/512", "19/32")), (("217/1024", "437/2048"), ("151/256", "303/512")),
    (("437/2048", "55/256"), ("151/256", "303/512")), (("217/1024", "437/2048"), ("303/512", "19/32")),
    (("437/2048", "55/256"), ("303/512", "19/32")), (("55/256", "443/2048"), ("37/64", "297/512")),
    (("443/2048", "223/1024"), ("37/64", "297/512")), (("55/256", "443/2048"), ("297/512", "149/256")),
    (("443/2048", "223/1024"), ("297/512", "149/256")), (("223/1024", "449/2048"), ("37/64", "297/512")),
    (("449/2048", "113/512"), ("37/64", "297/512")), (("223/1024", "449/2048"), ("297/512", "149/256")),
    (("449/2048", "113/512"), ("297/512", "149/256")), (("55/256", "443/2048"), ("149/256", "299/512")),
    (("443/2048", "223/1024"), ("149/256", "299/512")), (("55/256", "443/2048"), ("299/512", "75/128")),
    (("443/2048", "223/1024"), ("299/512", "75/128")), (("223/1024", "449/2048"), ("149/256", "299/512")),
    (("449/2048", "113/512"), ("149/256", "299/512")), (("223/1024", "449/2048"), ("299/512", "75/128")),
    (("449/2048", "113/512"), ("299/512", "75/128")), (("113/512", "455/2048"), ("37/64", "297/512")),
    (("455/2048", "229/1024"), ("37/64", "297/512")), (("113/512", "455/2048"), ("297/512", "149/256")),
    (("455/2048", "229/1024"), ("297/512", "149/256")), (("229/1024", "461/2048"), ("37/64", "297/512")),
    (("461/2048", "29/128"), ("37/64", "297/512")), (("229/1024", "461/2048"), ("297/512", "149/256")),
    (("461/2048", "29/128"), ("297/512", "149/256")), (("113/512", "455/2048"), ("149/256", "299/512")),
    (("455/2048", "229/1024"), ("149/256", "299/512")), (("113/512", "455/2048"), ("299/512", "75/128")),
    (("455/2048", "229/1024"), ("299/512", "75/128")), (("229/1024", "461/2048"), ("149/256", "299/512")),
    (("461/2048", "29/128"), ("149/256", "299/512")), (("229/1024", "461/2048"), ("299/512", "75/128")),
    (("461/2048", "29/128"), ("299/512", "75/128")), (("55/256", "443/2048"), ("75/128", "301/512")),
    (("443/2048", "223/1024"), ("75/128", "301/512")), (("55/256", "443/2048"), ("301/512", "151/256")),
    (("443/2048", "223/1024"), ("301/512", "151/256")), (("223/1024", "449/2048"), ("75/128", "301/512")),
    (("449/2048", "113/512"), ("75/128", "301/512")), (("223/1024", "449/2048"), ("301/512", "151/256")),
    (("449/2048", "113/512"), ("301/512", "151/256")), (("55/256", "443/2048"), ("151/256", "303/512")),
    (("443/2048", "223/1024"), ("151/256", "303/512")), (("55/256", "443/2048"), ("303/512", "19/32")),
    (("443/2048", "223/1024"), ("303/512", "19/32")), (("223/1024", "449/2048"), ("151/256", "303/512")),
    (("449/2048", "113/512"), ("151/256", "303/512")), (("223/1024", "449/2048"), ("303/512", "19/32")),
    (("449/2048", "113/512"), ("303/512", "19/32")), (("113/512", "455/2048"), ("75/128", "301/512")),
    (("455/2048", "229/1024"), ("75/128", "301/512")), (("113/512", "455/2048"), ("301/512", "151/256")),
    (("455/2048", "229/1024"), ("301/512", "151/256")), (("229/1024", "461/2048"), ("75/128", "301/512")),
    (("461/2048", "29/128"), ("75/128", "301/512")), (("229/1024", "461/2048"), ("301/512", "151/256")),
    (("461/2048", "29/128"), ("301/512", "151/256")), (("113/512", "455/2048"), ("151/256", "303/512")),
    (("455/2048", "229/1024"), ("151/256", "303/512")), (("113/512", "455/2048"), ("303/512", "19/32")),
    (("455/2048", "229/1024"), ("303/512", "19/32")), (("229/1024", "461/2048"), ("151/256", "303/512")),
    (("461/2048", "29/128"), ("151/256", "303/512")), (("229/1024", "461/2048"), ("303/512", "19/32")),
    (("461/2048", "29/128"), ("303/512", "19/32")), (("29/128", "467/2048"), ("9/16", "289/512")),
    (("467/2048", "235/1024"), ("9/16", "289/512")), (("29/128", "467/2048"), ("289/512", "145/256")),
    (("467/2048", "235/1024"), ("289/512", "145/256")), (("235/1024", "473/2048"), ("9/16", "289/512")),
    (("473/2048", "119/512"), ("9/16", "289/512")), (("235/1024", "473/2048"), ("289/512", "145/256")),
    (("473/2048", "119/512"), ("289/512", "145/256")), (("29/128", "467/2048"), ("145/256", "291/512")),
    (("467/2048", "235/1024"), ("145/256", "291/512")), (("29/128", "467/2048"), ("291/512", "73/128")),
    (("467/2048", "235/1024"), ("291/512", "73/128")), (("235/1024", "473/2048"), ("145/256", "291/512")),
    (("473/2048", "119/512"), ("145/256", "291/512")), (("235/1024", "473/2048"), ("291/512", "73/128")),
    (("473/2048", "119/512"), ("291/512", "73/128")), (("119/512", "479/2048"), ("9/16", "289/512")),
    (("479/2048", "241/1024"), ("9/16", "289/512")), (("119/512", "479/2048"), ("289/512", "145/256")),
    (("479/2048", "241/1024"), ("289/512", "145/256")), (("241/1024", "485/2048"), ("9/16", "289/512")),
    (("485/2048", "61/256"), ("9/16", "289/512")), (("241/1024", "485/2048"), ("289/512", "145/256")),
    (("485/2048", "61/256"), ("289/512", "145/256")), (("119/512", "479/2048"), ("145/256", "291/512")),
    (("479/2048", "241/1024"), ("145/256", "291/512")), (("119/512", "479/2048"), ("291/512", "73/128")),
    (("479/2048", "241/1024"), ("291/512", "73/128")), (("241/1024", "485/2048"), ("145/256", "291/512")),
    (("485/2048", "61/256"), ("145/256", "291/512")), (("241/1024", "485/2048"), ("291/512", "73/128")),
    (("485/2048", "61/256"), ("291/512", "73/128")), (("29/128", "467/2048"), ("73/128", "293/512")),
    (("467/2048", "235/1024"), ("73/128", "293/512")), (("29/128", "467/2048"), ("293/512", "147/256")),
    (("467/2048", "235/1024"), ("293/512", "147/256")), (("235/1024", "473/2048"), ("73/128", "293/512")),
    (("473/2048", "119/512"), ("73/128", "293/512")), (("235/1024", "473/2048"), ("293/512", "147/256")),
    (("473/2048", "119/512"), ("293/512", "147/256")), (("29/128", "467/2048"), ("147/256", "295/512")),
    (("467/2048", "235/1024"), ("147/256", "295/512")), (("29/128", "467/2048"), ("295/512", "37/64")),
    (("467/2048", "235/1024"), ("295/512", "37/64")), (("235/1024", "473/2048"), ("147/256", "295/512")),
    (("473/2048", "119/512"), ("147/256", "295/512")), (("235/1024", "473/2048"), ("295/512", "37/64")),
    (("473/2048", "119/512"), ("295/512", "37/64")), (("119/512", "479/2048"), ("73/128", "293/512")),
    (("479/2048", "241/1024"), ("73/128", "293/512")), (("119/512", "479/2048"), ("293/512", "147/256")),
    (("479/2048", "241/1024"), ("293/512", "147/256")), (("241/1024", "485/2048"), ("73/128", "293/512")),
    (("485/2048", "61/256"), ("73/128", "293/512")), (("241/1024", "485/2048"), ("293/512", "147/256")),
    (("485/2048", "61/256"), ("293/512", "147/256")), (("119/512", "479/2048"), ("147/256", "295/512")),
    (("479/2048", "241/1024"), ("147/256", "295/512")), (("119/512", "479/2048"), ("295/512", "37/64")),
    (("479/2048", "241/1024"), ("295/512", "37/64")), (("241/1024", "485/2048"), ("147/256", "295/512")),
    (("485/2048", "61/256"), ("147/256", "295/512")), (("241/1024", "485/2048"), ("295/512", "37/64")),
    (("485/2048", "61/256"), ("295/512", "37/64")), (("61/256", "491/2048"), ("9/16", "289/512")),
    (("491/2048", "247/1024"), ("9/16", "289/512")), (("61/256", "491/2048"), ("289/512", "145/256")),
    (("491/2048", "247/1024"), ("289/512", "145/256")), (("247/1024", "497/2048"), ("9/16", "289/512")),
    (("497/2048", "125/512"), ("9/16", "289/512")), (("247/1024", "497/2048"), ("289/512", "145/256")),
    (("497/2048", "125/512"), ("289/512", "145/256")), (("61/256", "491/2048"), ("145/256", "291/512")),
    (("491/2048", "247/1024"), ("145/256", "291/512")), (("61/256", "491/2048"), ("291/512", "73/128")),
    (("491/2048", "247/1024"), ("291/512", "73/128")), (("247/1024", "497/2048"), ("145/256", "291/512")),
    (("497/2048", "125/512"), ("145/256", "291/512")), (("247/1024", "497/2048"), ("291/512", "73/128")),
    (("497/2048", "125/512"), ("291/512", "73/128")), (("125/512", "503/2048"), ("9/16", "289/512")),
    (("503/2048", "253/1024"), ("9/16", "289/512")), (("125/512", "503/2048"), ("289/512", "145/256")),
    (("503/2048", "253/1024"), ("289/512", "145/256")), (("253/1024", "509/2048"), ("9/16", "289/512")),
    (("509/2048", "1021/4096"), ("9/16", "577/1024")), (("1021/4096", "1/4"), ("9/16", "577/1024")),
    (("509/2048", "1021/4096"), ("577/1024", "289/512")), (("1021/4096", "1/4"), ("577/1024", "289/512")),
    (("253/1024", "1015/4096"), ("289/512", "579/1024")), (("1015/4096", "509/2048"), ("289/512", "579/1024")),
    (("253/1024", "1015/4096"), ("579/1024", "145/256")), (("1015/4096", "509/2048"), ("579/1024", "145/256")),
    (("509/2048", "1021/4096"), ("289/512", "579/1024")), (("1021/4096", "1/4"), ("289/512", "579/1024")),
    (("509/2048", "1021/4096"), ("579/1024", "145/256")), (("1021/4096", "1/4"), ("579/1024", "145/256")),
    (("125/512", "503/2048"), ("145/256", "291/512")), (("503/2048", "253/1024"), ("145/256", "291/512")),
    (("125/512", "503/2048"), ("291/512", "73/128")), (("503/2048", "253/1024"), ("291/512", "73/128")),
    (("253/1024", "1015/4096"), ("145/256", "581/1024")), (("1015/4096", "509/2048"), ("145/256", "581/1024")),
    (("253/1024", "1015/4096"), ("581/1024", "291/512")), (("1015/4096", "509/2048"), ("581/1024", "291/512")),
    (("509/2048", "1021/4096"), ("145/256", "581/1024")), (("1021/4096", "1/4"), ("145/256", "581/1024")),
    (("509/2048", "1021/4096"), ("581/1024", "291/512")), (("1021/4096", "1/4"), ("581/1024", "291/512")),
    (("253/1024", "1015/4096"), ("291/512", "583/1024")), (("1015/4096", "509/2048"), ("291/512", "583/1024")),
    (("253/1024", "1015/4096"), ("583/1024", "73/128")), (("1015/4096", "509/2048"), ("583/1024", "73/128")),
    (("509/2048", "1021/4096"), ("291/512", "583/1024")), (("1021/4096", "1/4"), ("291/512", "583/1024")),
    (("509/2048", "1021/4096"), ("583/1024", "73/128")), (("1021/4096", "1/4"), ("583/1024", "73/128")),
    (("61/256", "491/2048"), ("73/128", "293/512")), (("491/2048", "247/1024"), ("73/128", "293/512")),
    (("61/256", "491/2048"), ("293/512", "147/256")), (("491/2048", "247/1024"), ("293/512", "147/256")),
    (("247/1024", "497/2048"), ("73/128", "293/512")), (("497/2048", "125/512"), ("73/128", "293/512")),
    (("247/1024", "497/2048"), ("293/512", "147/256")), (("497/2048", "125/512"), ("293/512", "147/256")),
    (("61/256", "491/2048"), ("147/256", "295/512")), (("491/2048", "247/1024"), ("147/256", "295/512")),
    (("61/256", "491/2048"), ("295/512", "37/64")), (("491/2048", "247/1024"), ("295/512", "37/64")),
    (("247/1024", "497/2048"), ("147/256", "295/512")), (("497/2048", "125/512"), ("147/256", "295/512")),
    (("247/1024", "497/2048"), ("295/512", "37/64")), (("497/2048", "125/512"), ("295/512", "37/64")),
    (("125/512", "503/2048"), ("73/128", "293/512")), (("503/2048", "253/1024"), ("73/128", "293/512")),
    (("125/512", "503/2048"), ("293/512", "147/256")), (("503/2048", "253/1024"), ("293/512", "147/256")),
    (("253/1024", "1015/4096"), ("73/128", "585/1024")), (("1015/4096", "509/2048"), ("73/128", "585/1024")),
    (("253/1024", "1015/4096"), ("585/1024", "293/512")), (("1015/4096", "509/2048"), ("585/1024", "293/512")),
    (("509/2048", "1021/4096"), ("73/128", "585/1024")), (("1021/4096", "1/4"), ("73/128", "585/1024")),
    (("509/2048", "1021/4096"), ("585/1024", "293/512")), (("1021/4096", "1/4"), ("585/1024", "293/512")),
    (("253/1024", "1015/4096"), ("293/512", "587/1024")), (("1015/4096", "509/2048"), ("293/512", "587/1024")),
    (("253/1024", "1015/4096"), ("587/1024", "147/256")), (("1015/4096", "509/2048"), ("587/1024", "147/256")),
    (("509/2048", "1021/4096"), ("293/512", "587/1024")), (("1021/4096", "1/4"), ("293/512", "587/1024")),
    (("509/2048", "1021/4096"), ("587/1024", "147/256")), (("1021/4096", "1/4"), ("587/1024", "147/256")),
    (("125/512", "503/2048"), ("147/256", "295/512")), (("503/2048", "253/1024"), ("147/256", "295/512")),
    (("125/512", "503/2048"), ("295/512", "37/64")), (("503/2048", "253/1024"), ("295/512", "37/64")),
    (("253/1024", "1015/4096"), ("147/256", "589/1024")), (("1015/4096", "509/2048"), ("147/256", "589/1024")),
    (("253/1024", "1015/4096"), ("589/1024", "295/512")), (("1015/4096", "509/2048"), ("589/1024", "295/512")),
    (("509/2048", "1021/4096"), ("147/256", "589/1024")), (("1021/4096", "1/4"), ("147/256", "589/1024")),
    (("509/2048", "1021/4096"), ("589/1024", "295/512")), (("1021/4096", "1/4"), ("589/1024", "295/512")),
    (("253/1024", "1015/4096"), ("295/512", "591/1024")), (("1015/4096", "509/2048"), ("295/512", "591/1024")),
    (("253/1024", "1015/4096"), ("591/1024", "37/64")), (("1015/4096", "509/2048"), ("591/1024", "37/64")),
    (("509/2048", "1021/4096"), ("295/512", "591/1024")), (("1021/4096", "1/4"), ("295/512", "591/1024")),
    (("509/2048", "1021/4096"), ("591/1024", "37/64")), (("1021/4096", "1/4"), ("591/1024", "37/64")),
    (("29/128", "467/2048"), ("37/64", "297/512")), (("467/2048", "235/1024"), ("37/64", "297/512")),
    (("29/128", "467/2048"), ("297/512", "149/256")), (("467/2048", "235/1024"), ("297/512", "149/256")),
    (("235/1024", "473/2048"), ("37/64", "297/512")), (("473/2048", "119/512"), ("37/64", "297/512")),
    (("235/1024", "473/2048"), ("297/512", "149/256")), (("473/2048", "119/512"), ("297/512", "149/256")),
    (("29/128", "467/2048"), ("149/256", "299/512")), (("467/2048", "235/1024"), ("149/256", "299/512")),
    (("29/128", "467/2048"), ("299/512", "75/128")), (("467/2048", "235/1024"), ("299/512", "75/128")),
    (("235/1024", "473/2048"), ("149/256", "299/512")), (("473/2048", "119/512"), ("149/256", "299/512")),
    (("235/1024", "473/2048"), ("299/512", "75/128")), (("473/2048", "119/512"), ("299/512", "75/128")),
    (("119/512", "479/2048"), ("37/64", "297/512")), (("479/2048", "241/1024"), ("37/64", "297/512")),
    (("119/512", "479/2048"), ("297/512", "149/256")), (("479/2048", "241/1024"), ("297/512", "149/256")),
    (("241/1024", "485/2048"), ("37/64", "297/512")), (("485/2048", "61/256"), ("37/64", "297/512")),
    (("241/1024", "485/2048"), ("297/512", "149/256")), (("485/2048", "61/256"), ("297/512", "149/256")),
    (("119/512", "479/2048"), ("149/256", "299/512")), (("479/2048", "241/1024"), ("149/256", "299/512")),
    (("119/512", "479/2048"), ("299/512", "75/128")), (("479/2048", "241/1024"), ("299/512", "75/128")),
    (("241/1024", "485/2048"), ("149/256", "299/512")), (("485/2048", "61/256"), ("149/256", "299/512")),
    (("241/1024", "485/2048"), ("299/512", "75/128")), (("485/2048", "61/256"), ("299/512", "75/128")),
    (("29/128", "467/2048"), ("75/128", "301/512")), (("467/2048", "235/1024"), ("75/128", "301/512")),
    (("29/128", "467/2048"), ("301/512", "151/256")), (("467/2048", "235/1024"), ("301/512", "151/256")),
    (("235/1024", "473/2048"), ("75/128", "301/512")), (("473/2048", "119/512"), ("75/128", "301/512")),
    (("235/1024", "473/2048"), ("301/512", "151/256")), (("473/2048", "119/512"), ("301/512", "151/256")),
    (("29/128", "467/2048"), ("151/256", "303/512")), (("467/2048", "235/1024"), ("151/256", "303/512")),
    (("29/128", "467/2048"), ("303/512", "19/32")), (("467/2048", "235/1024"), ("303/512", "19/32")),
    (("235/1024", "473/2048"), ("151/256", "303/512")), (("473/2048", "119/512"), ("151/256", "303/512")),
    (("235/1024", "473/2048"), ("303/512", "19/32")), (("473/2048", "119/512"), ("303/512", "19/32")),
    (("119/512", "479/2048"), ("75/128", "301/512")), (("479/2048", "241/1024"), ("75/128", "301/512")),
    (("119/512", "479/2048"), ("301/512", "151/256")), (("479/2048", "241/1024"), ("301/512", "151/256")),
    (("241/1024", "485/2048"), ("75/128", "301/512")), (("485/2048", "61/256"), ("75/128", "301/512")),
    (("241/1024", "485/2048"), ("301/512", "151/256")), (("485/2048", "61/256"), ("301/512", "151/256")),
    (("119/512", "479/2048"), ("151/256", "303/512")), (("479/2048", "241/1024"), ("151/256", "303/512")),
    (("119/512", "479/2048"), ("303/512", "19/32")), (("479/2048", "241/1024"), ("303/512", "19/32")),
    (("241/1024", "485/2048"), ("151/256", "303/512")), (("485/2048", "61/256"), ("151/256", "303/512")),
    (("241/1024", "485/2048"), ("303/512", "19/32")), (("485/2048", "61/256"), ("303/512", "19/32")),
    (("61/256", "491/2048"), ("37/64", "297/512")), (("491/2048", "247/1024"), ("37/64", "297/512")),
    (("61/256", "491/2048"), ("297/512", "149/256")), (("491/2048", "247/1024"), ("297/512", "149/256")),
    (("247/1024", "497/2048"), ("37/64", "297/512")), (("497/2048", "125/512"), ("37/64", "297/512")),
    (("247/1024", "497/2048"), ("297/512", "149/256")), (("497/2048", "125/512"), ("297/512", "149/256")),
    (("61/256", "491/2048"), ("149/256", "299/512")), (("491/2048", "247/1024"), ("149/256", "299/512")),
    (("61/256", "491/2048"), ("299/512", "75/128")), (("491/2048", "247/1024"), ("299/512", "75/128")),
    (("247/1024", "497/2048"), ("149/256", "299/512")), (("497/2048", "125/512"), ("149/256", "299/512")),
    (("247/1024", "497/2048"), ("299/512", "75/128")), (("497/2048", "125/512"), ("299/512", "75/128")),
    (("125/512", "503/2048"), ("37/64", "297/512")), (("503/2048", "253/1024"), ("37/64", "297/512")),
    (("125/512", "503/2048"), ("297/512", "149/256")), (("503/2048", "253/1024"), ("297/512", "149/256")),
    (("253/1024", "1015/4096"), ("37/64", "593/1024")), (("1015/4096", "509/2048"), ("37/64", "593/1024")),
    (("253/1024", "1015/4096"), ("593/1024", "297/512")), (("1015/4096", "509/2048"), ("593/1024", "297/512")),
    (("509/2048", "1021/4096"), ("37/64", "593/1024")), (("1021/4096", "1/4"), ("37/64", "593/1024")),
    (("509/2048", "1021/4096"), ("593/1024", "297/512")), (("1021/4096", "1/4"), ("593/1024", "297/512")),
    (("253/1024", "1015/4096"), ("297/512", "595/1024")), (("1015/4096", "509/2048"), ("297/512", "595/1024")),
    (("253/1024", "1015/4096"), ("595/1024", "149/256")), (("1015/4096", "509/2048"), ("595/1024", "149/256")),
    (("509/2048", "1021/4096"), ("297/512", "595/1024")), (("1021/4096", "1/4"), ("297/512", "595/1024")),
    (("509/2048", "1021/4096"), ("595/1024", "149/256")), (("1021/4096", "1/4"), ("595/1024", "149/256")),
    (("125/512", "503/2048"), ("149/256", "299/512")), (("503/2048", "253/1024"), ("149/256", "299/512")),
    (("125/512", "503/2048"), ("299/512", "75/128")), (("503/2048", "253/1024"), ("299/512", "75/128")),
    (("253/1024", "1015/4096"), ("149/256", "597/1024")), (("1015/4096", "509/2048"), ("149/256", "597/1024")),
    (("253/1024", "1015/4096"), ("597/1024", "299/512")), (("1015/4096", "509/2048"), ("597/1024", "299/512")),
    (("509/2048", "1021/4096"), ("149/256", "597/1024")), (("1021/4096", "1/4"), ("149/256", "597/1024")),
    (("509/2048", "1021/4096"), ("597/1024", "299/512")), (("1021/4096", "1/4"), ("597/1024", "299/512")),
    (("253/1024", "1015/4096"), ("299/512", "599/1024")), (("1015/4096", "509/2048"), ("299/512", "599/1024")),
    (("253/1024", "1015/4096"), ("599/1024", "75/128")), (("1015/4096", "509/2048"), ("599/1024", "75/128")),
    (("509/2048", "1021/4096"), ("299/512", "599/1024")), (("1021/4096", "1/4"), ("299/512", "599/1024")),
    (("509/2048", "1021/4096"), ("599/1024", "75/128")), (("1021/4096", "1/4"), ("599/1024", "75/128")),
    (("61/256", "491/2048"), ("75/128", "301/512")), (("491/2048", "247/1024"), ("75/128", "301/512")),
    (("61/256", "491/2048"), ("301/512", "151/256")), (("491/2048", "247/1024"), ("301/512", "151/256")),
    (("247/1024", "497/2048"), ("75/128", "301/512")), (("497/2048", "125/512"), ("75/128", "301/512")),
    (("247/1024", "497/2048"), ("301/512", "151/256")), (("497/2048", "125/512"), ("301/512", "151/256")),
    (("61/256", "491/2048"), ("151/256", "303/512")), (("491/2048", "247/1024"), ("151/256", "303/512")),
    (("61/256", "491/2048"), ("303/512", "19/32")), (("491/2048", "247/1024"), ("303/512", "19/32")),
    (("247/1024", "497/2048"), ("151/256", "303/512")), (("497/2048", "125/512"), ("151/256", "303/512")),
    (("247/1024", "497/2048"), ("303/512", "19/32")), (("497/2048", "125/512"), ("303/512", "19/32")),
    (("125/512", "503/2048"), ("75/128", "301/512")), (("503/2048", "1009/4096"), ("75/128", "601/1024")),
    (("1009/4096", "253/1024"), ("75/128", "601/1024")), (("503/2048", "1009/4096"), ("601/1024", "301/512")),
    (("1009/4096", "253/1024"), ("601/1024", "301/512")), (("125/512", "503/2048"), ("301/512", "151/256")),
    (("503/2048", "1009/4096"), ("301/512", "603/1024")), (("1009/4096", "253/1024"), ("301/512", "603/1024")),
    (("503/2048", "1009/4096"), ("603/1024", "151/256")), (("1009/4096", "253/1024"), ("603/1024", "151/256")),
    (("253/1024", "1015/4096"), ("75/128", "601/1024")), (("1015/4096", "509/2048"), ("75/128", "601/1024")),
    (("253/1024", "1015/4096"), ("601/1024", "301/512")), (("1015/4096", "509/2048"), ("601/1024", "301/512")),
    (("509/2048", "1021/4096"), ("75/128", "601/1024")), (("1021/4096", "1/4"), ("75/128", "601/1024")),
    (("509/2048", "1021/4096"), ("601/1024", "301/512")), (("1021/4096", "1/4"), ("601/1024", "301/512")),
    (("253/1024", "1015/4096"), ("301/512", "603/1024")), (("1015/4096", "509/2048"), ("301/512", "603/1024")),
    (("253/1024", "1015/4096"), ("603/1024", "151/256")), (("1015/4096", "509/2048"), ("603/1024", "151/256")),
    (("509/2048", "1021/4096"), ("301/512", "603/1024")), (("1021/4096", "1/4"), ("301/512", "603/1024")),
    (("509/2048", "1021/4096"), ("603/1024", "151/256")), (("1021/4096", "1/4"), ("603/1024", "151/256")),
    (("125/512", "503/2048"), ("151/256", "303/512")), (("503/2048", "1009/4096"), ("151/256", "605/1024")),
    (("1009/4096", "253/1024"), ("151/256", "605/1024")), (("503/2048", "1009/4096"), ("605/1024", "303/512")),
    (("1009/4096", "253/1024"), ("605/1024", "303/512")), (("125/512", "503/2048"), ("303/512", "19/32")),
    (("503/2048", "1009/4096"), ("303/512", "607/1024")), (("1009/4096", "253/1024"), ("303/512", "607/1024")),
    (("503/2048", "1009/4096"), ("607/1024", "19/32")), (("1009/4096", "253/1024"), ("607/1024", "19/32")),
    (("253/1024", "1015/4096"), ("151/256", "605/1024")), (("1015/4096", "509/2048"), ("151/256", "605/1024")),
    (("253/1024", "1015/4096"), ("605/1024", "303/512")), (("1015/4096", "509/2048"), ("605/1024", "303/512")),
    (("509/2048", "1021/4096"), ("151/256", "605/1024")), (("1021/4096", "1/4"), ("151/256", "605/1024")),
    (("509/2048", "1021/4096"), ("605/1024", "303/512")), (("1021/4096", "1/4"), ("605/1024", "303/512")),
    (("253/1024", "1015/4096"), ("303/512", "607/1024")), (("1015/4096", "509/2048"), ("303/512", "607/1024")),
    (("253/1024", "1015/4096"), ("607/1024", "19/32")), (("1015/4096", "509/2048"), ("607/1024", "19/32")),
    (("509/2048", "1021/4096"), ("303/512", "607/1024")), (("1021/4096", "1/4"), ("303/512", "607/1024")),
    (("509/2048", "1021/4096"), ("607/1024", "19/32")), (("1021/4096", "1/4"), ("607/1024", "19/32")),
    (("13/64", "211/1024"), ("19/32", "153/256")), (("211/1024", "107/512"), ("19/32", "153/256")),
    (("13/64", "211/1024"), ("153/256", "77/128")), (("211/1024", "425/2048"), ("153/256", "307/512")),
    (("425/2048", "107/512"), ("153/256", "307/512")), (("211/1024", "425/2048"), ("307/512", "77/128")),
    (("425/2048", "107/512"), ("307/512", "77/128")), (("107/512", "431/2048"), ("19/32", "305/512")),
    (("431/2048", "217/1024"), ("19/32", "305/512")), (("107/512", "431/2048"), ("305/512", "153/256")),
    (("431/2048", "217/1024"), ("305/512", "153/256")), (("217/1024", "437/2048"), ("19/32", "305/512")),
    (("437/2048", "55/256"), ("19/32", "305/512")), (("217/1024", "437/2048"), ("305/512", "153/256")),
    (("437/2048", "55/256"), ("305/512", "153/256")), (("107/512", "431/2048"), ("153/256", "307/512")),
    (("431/2048", "217/1024"), ("153/256", "307/512")), (("107/512", "431/2048"), ("307/512", "77/128")),
    (("431/2048", "217/1024"), ("307/512", "77/128")), (("217/1024", "437/2048"), ("153/256", "307/512")),
    (("437/2048", "55/256"), ("153/256", "307/512")), (("217/1024", "437/2048"), ("307/512", "77/128")),
    (("437/2048", "55/256"), ("307/512", "77/128")), (("13/64", "419/2048"), ("77/128", "309/512")),
    (("419/2048", "211/1024"), ("77/128", "309/512")), (("13/64", "419/2048"), ("309/512", "155/256")),
    (("419/2048", "211/1024"), ("309/512", "155/256")), (("211/1024", "425/2048"), ("77/128", "309/512")),
    (("425/2048", "107/512"), ("77/128", "309/512")), (("211/1024", "425/2048"), ("309/512", "155/256")),
    (("425/2048", "107/512"), ("309/512", "155/256")), (("13/64", "419/2048"), ("155/256", "311/512")),
    (("419/2048", "211/1024"), ("155/256", "311/512")), (("13/64", "419/2048"), ("311/512", "39/64")),
    (("419/2048", "211/1024"), ("311/512", "39/64")), (("211/1024", "425/2048"), ("155/256", "311/512")),
    (("425/2048", "107/512"), ("155/256", "311/512")), (("211/1024", "425/2048"), ("311/512", "39/64")),
    (("425/2048", "107/512"), ("311/512", "39/64")), (("107/512", "431/2048"), ("77/128", "309/512")),
    (("431/2048", "217/1024"), ("77/128", "309/512")), (("107/512", "431/2048"), ("309/512", "155/256")),
    (("431/2048", "217/1024"), ("309/512", "155/256")), (("217/1024", "437/2048"), ("77/128", "309/512")),
    (("437/2048", "55/256"), ("77/128", "309/512")), (("217/1024", "437/2048"), ("309/512", "155/256")),
    (("437/2048", "55/256"), ("309/512", "155/256")), (("107/512", "431/2048"), ("155/256", "311/512")),
    (("431/2048", "217/1024"), ("155/256", "311/512")), (("107/512", "431/2048"), ("311/512", "39/64")),
    (("431/2048", "217/1024"), ("311/512", "39/64")), (("217/1024", "437/2048"), ("155/256", "311/512")),
    (("437/2048", "55/256"), ("155/256", "311/512")), (("217/1024", "437/2048"), ("311/512", "39/64")),
    (("437/2048", "55/256"), ("311/512", "39/64")), (("55/256", "443/2048"), ("19/32", "305/512")),
    (("443/2048", "223/1024"), ("19/32", "305/512")), (("55/256", "443/2048"), ("305/512", "153/256")),
    (("443/2048", "223/1024"), ("305/512", "153/256")), (("223/1024", "449/2048"), ("19/32", "305/512")),
    (("449/2048", "113/512"), ("19/32", "305/512")), (("223/1024", "449/2048"), ("305/512", "153/256")),
    (("449/2048", "113/512"), ("305/512", "153/256")), (("55/256", "443/2048"), ("153/256", "307/512")),
    (("443/2048", "223/1024"), ("153/256", "307/512")), (("55/256", "443/2048"), ("307/512", "77/128")),
    (("443/2048", "223/1024"), ("307/512", "77/128")), (("223/1024", "449/2048"), ("153/256", "307/512")),
    (("449/2048", "113/512"), ("153/256", "307/512")), (("223/1024", "449/2048"), ("307/512", "77/128")),
    (("449/2048", "113/512"), ("307/512", "77/128")), (("113/512", "455/2048"), ("19/32", "305/512")),
    (("455/2048", "229/1024"), ("19/32", "305/512")), (("113/512", "455/2048"), ("305/512", "153/256")),
    (("455/2048", "229/1024"), ("305/512", "153/256")), (("229/1024", "461/2048"), ("19/32", "305/512")),
    (("461/2048", "29/128"), ("19/32", "305/512")), (("229/1024", "461/2048"), ("305/512", "153/256")),
    (("461/2048", "29/128"), ("305/512", "153/256")), (("113/512", "455/2048"), ("153/256", "307/512")),
    (("455/2048", "229/1024"), ("153/256", "307/512")), (("113/512", "455/2048"), ("307/512", "77/128")),
    (("455/2048", "229/1024"), ("307/512", "77/128")), (("229/1024", "461/2048"), ("153/256", "307/512")),
    (("461/2048", "29/128"), ("153/256", "307/512")), (("229/1024", "461/2048"), ("307/512", "77/128")),
    (("461/2048", "29/128"), ("307/512", "77/128")), (("55/256", "443/2048"), ("77/128", "309/512")),
    (("443/2048", "223/1024"), ("77/128", "309/512")), (("55/256", "443/2048"), ("309/512", "155/256")),
    (("443/2048", "223/1024"), ("309/512", "155/256")), (("223/1024", "449/2048"), ("77/128", "309/512")),
    (("449/2048", "113/512"), ("77/128", "309/512")), (("223/1024", "449/2048"), ("309/512", "155/256")),
    (("449/2048", "113/512"), ("309/512", "155/256")), (("55/256", "443/2048"), ("155/256", "311/512")),
    (("443/2048", "223/1024"), ("155/256", "311/512")), (("55/256", "443/2048"), ("311/512", "39/64")),
    (("443/2048", "223/1024"), ("311/512", "39/64")), (("223/1024", "449/2048"), ("155/256", "311/512")),
    (("449/2048", "113/512"), ("155/256", "311/512")), (("223/1024", "449/2048"), ("311/512", "39/64")),
    (("449/2048", "113/512"), ("311/512", "39/64")), (("113/512", "455/2048"), ("77/128", "309/512")),
    (("455/2048", "229/1024"), ("77/128", "309/512")), (("113/512", "455/2048"), ("309/512", "155/256")),
    (("455/2048", "229/1024"), ("309/512", "155/256")), (("229/1024", "461/2048"), ("77/128", "309/512")),
    (("461/2048", "29/128"), ("77/128", "309/512")), (("229/1024", "461/2048"), ("309/512", "155/256")),
    (("461/2048", "29/128"), ("309/512", "155/256")), (("113/512", "455/2048"), ("155/256", "311/512")),
    (("455/2048", "229/1024"), ("155/256", "311/512")), (("113/512", "455/2048"), ("311/512", "39/64")),
    (("455/2048", "229/1024"), ("311/512", "39/64")), (("229/1024", "461/2048"), ("155/256", "311/512")),
    (("461/2048", "29/128"), ("155/256", "311/512")), (("229/1024", "461/2048"), ("311/512", "39/64")),
    (("461/2048", "29/128"), ("311/512", "39/64")), (("13/64", "419/2048"), ("39/64", "313/512")),
    (("419/2048", "211/1024"), ("39/64", "313/512")), (("13/64", "419/2048"), ("313/512", "157/256")),
    (("419/2048", "211/1024"), ("313/512", "157/256")), (("211/1024", "425/2048"), ("39/64", "313/512")),
    (("425/2048", "107/512"), ("39/64", "313/512")), (("211/1024", "425/2048"), ("313/512", "157/256")),
    (("425/2048", "107/512"), ("313/512", "157/256")), (("13/64", "419/2048"), ("157/256", "315/512")),
    (("419/2048", "211/1024"), ("157/256", "315/512")), (("13/64", "419/2048"), ("315/512", "79/128")),
    (("419/2048", "211/1024"), ("315/512", "79/128")), (("211/1024", "425/2048"), ("157/256", "315/512")),
    (("425/2048", "107/512"), ("157/256", "315/512")), (("211/1024", "425/2048"), ("315/512", "79/128")),
    (("425/2048", "107/512"), ("315/512", "79/128")), (("107/512", "431/2048"), ("39/64", "313/512")),
    (("431/2048", "217/1024"), ("39/64", "313/512")), (("107/512", "431/2048"), ("313/512", "157/256")),
    (("431/2048", "217/1024"), ("313/512", "157/256")), (("217/1024", "437/2048"), ("39/64", "313/512")),
    (("437/2048", "55/256"), ("39/64", "313/512")), (("217/1024", "437/2048"), ("313/512", "157/256")),
    (("437/2048", "55/256"), ("313/512", "157/256")), (("107/512", "431/2048"), ("157/256", "315/512")),
    (("431/2048", "217/1024"), ("157/256", "315/512")), (("107/512", "431/2048"), ("315/512", "79/128")),
    (("431/2048", "217/1024"), ("315/512", "79/128")), (("217/1024", "437/2048"), ("157/256", "315/512")),
    (("437/2048", "55/256"), ("157/256", "315/512")), (("217/1024", "437/2048"), ("315/512", "79/128")),
    (("437/2048", "55/256"), ("315/512", "79/128")), (("13/64", "419/2048"), ("79/128", "317/512")),
    (("419/2048", "211/1024"), ("79/128", "317/512")), (("13/64", "419/2048"), ("317/512", "159/256")),
    (("419/2048", "211/1024"), ("317/512", "159/256")), (("211/1024", "425/2048"), ("79/128", "317/512")),
    (("425/2048", "107/512"), ("79/128", "317/512")), (("211/1024", "425/2048"), ("317/512", "159/256")),
    (("425/2048", "107/512"), ("317/512", "159/256")), (("13/64", "419/2048"), ("159/256", "319/512")),
    (("419/2048", "211/1024"), ("159/256", "319/512")), (("13/64", "419/2048"), ("319/512", "5/8")),
    (("419/2048", "211/1024"), ("319/512", "5/8")), (("211/1024", "425/2048"), ("159/256", "319/512")),
    (("425/2048", "107/512"), ("159/256", "319/512")), (("211/1024", "425/2048"), ("319/512", "5/8")),
    (("425/2048", "107/512"), ("319/512", "5/8")), (("107/512", "431/2048"), ("79/128", "317/512")),
    (("431/2048", "217/1024"), ("79/128", "317/512")), (("107/512", "431/2048"), ("317/512", "159/256")),
    (("431/2048", "217/1024"), ("317/512", "159/256")), (("217/1024", "437/2048"), ("79/128", "317/512")),
    (("437/2048", "55/256"), ("79/128", "317/512")), (("217/1024", "437/2048"), ("317/512", "159/256")),
    (("437/2048", "55/256"), ("317/512", "159/256")), (("107/512", "431/2048"), ("159/256", "319/512")),
    (("431/2048", "217/1024"), ("159/256", "319/512")), (("107/512", "431/2048"), ("319/512", "5/8")),
    (("431/2048", "217/1024"), ("319/512", "5/8")), (("217/1024", "437/2048"), ("159/256", "319/512")),
    (("437/2048", "55/256"), ("159/256", "319/512")), (("217/1024", "437/2048"), ("319/512", "5/8")),
    (("437/2048", "55/256"), ("319/512", "5/8")), (("55/256", "443/2048"), ("39/64", "313/512")),
    (("443/2048", "223/1024"), ("39/64", "313/512")), (("55/256", "443/2048"), ("313/512", "157/256")),
    (("443/2048", "223/1024"), ("313/512", "157/256")), (("223/1024", "449/2048"), ("39/64", "313/512")),
    (("449/2048", "113/512"), ("39/64", "313/512")), (("223/1024", "449/2048"), ("313/512", "157/256")),
    (("449/2048", "113/512"), ("313/512", "157/256")), (("55/256", "443/2048"), ("157/256", "315/512")),
    (("443/2048", "223/1024"), ("157/256", "315/512")), (("55/256", "443/2048"), ("315/512", "79/128")),
    (("443/2048", "223/1024"), ("315/512", "79/128")), (("223/1024", "449/2048"), ("157/256", "315/512")),
    (("449/2048", "113/512"), ("157/256", "315/512")), (("223/1024", "449/2048"), ("315/512", "79/128")),
    (("449/2048", "113/512"), ("315/512", "79/128")), (("113/512", "455/2048"), ("39/64", "313/512")),
    (("455/2048", "229/1024"), ("39/64", "313/512")), (("113/512", "455/2048"), ("313/512", "157/256")),
    (("455/2048", "229/1024"), ("313/512", "157/256")), (("229/1024", "461/2048"), ("39/64", "313/512")),
    (("461/2048", "29/128"), ("39/64", "313/512")), (("229/1024", "461/2048"), ("313/512", "157/256")),
    (("461/2048", "29/128"), ("313/512", "157/256")), (("113/512", "455/2048"), ("157/256", "315/512")),
    (("455/2048", "229/1024"), ("157/256", "315/512")), (("113/512", "455/2048"), ("315/512", "79/128")),
    (("455/2048", "229/1024"), ("315/512", "79/128")), (("229/1024", "461/2048"), ("157/256", "315/512")),
    (("461/2048", "29/128"), ("157/256", "315/512")), (("229/1024", "461/2048"), ("315/512", "79/128")),
    (("461/2048", "29/128"), ("315/512", "79/128")), (("55/256", "443/2048"), ("79/128", "317/512")),
    (("443/2048", "223/1024"), ("79/128", "317/512")), (("55/256", "443/2048"), ("317/512", "159/256")),
    (("443/2048", "223/1024"), ("317/512", "159/256")), (("223/1024", "449/2048"), ("79/128", "317/512")),
    (("449/2048", "113/512"), ("79/128", "317/512")), (("223/1024", "449/2048"), ("317/512", "159/256")),
    (("449/2048", "113/512"), ("317/512", "159/256")), (("55/256", "443/2048"), ("159/256", "319/512")),
    (("443/2048", "223/1024"), ("159/256", "319/512")), (("55/256", "443/2048"), ("319/512", "5/8")),
    (("443/2048", "223/1024"), ("319/512", "5/8")), (("223/1024", "449/2048"), ("159/256", "319/512")),
    (("449/2048", "113/512"), ("159/256", "319/512")), (("223/1024", "449/2048"), ("319/512", "5/8")),
    (("449/2048", "113/512"), ("319/512", "5/8")), (("113/512", "455/2048"), ("79/128", "317/512")),
    (("455/2048", "229/1024"), ("79/128", "317/512")), (("113/512", "455/2048"), ("317/512", "159/256")),
    (("455/2048", "229/1024"), ("317/512", "159/256")), (("229/1024", "461/2048"), ("79/128", "317/512")),
    (("461/2048", "29/128"), ("79/128", "317/512")), (("229/1024", "461/2048"), ("317/512", "159/256")),
    (("461/2048", "29/128"), ("317/512", "159/256")), (("113/512", "455/2048"), ("159/256", "319/512")),
    (("455/2048", "229/1024"), ("159/256", "319/512")), (("113/512", "455/2048"), ("319/512", "5/8")),
    (("455/2048", "229/1024"), ("319/512", "5/8")), (("229/1024", "461/2048"), ("159/256", "319/512")),
    (("461/2048", "29/128"), ("159/256", "319/512")), (("229/1024", "461/2048"), ("319/512", "5/8")),
    (("461/2048", "29/128"), ("319/512", "5/8")), (("29/128", "467/2048"), ("19/32", "305/512")),
    (("467/2048", "235/1024"), ("19/32", "305/512")), (("29/128", "467/2048"), ("305/512", "153/256")),
    (("467/2048", "235/1024"), ("305/512", "153/256")), (("235/1024", "473/2048"), ("19/32", "305/512")),
    (("473/2048", "119/512"), ("19/32", "305/512")), (("235/1024", "473/2048"), ("305/512", "153/256")),
    (("473/2048", "119/512"), ("305/512", "153/256")), (("29/128", "467/2048"), ("153/256", "307/512")),
    (("467/2048", "235/1024"), ("153/256", "307/512")), (("29/128", "467/2048"), ("307/512", "77/128")),
    (("467/2048", "235/1024"), ("307/512", "77/128")), (("235/1024", "473/2048"), ("153/256", "307/512")),
    (("473/2048", "119/512"), ("153/256", "307/512")), (("235/1024", "473/2048"), ("307/512", "77/128")),
    (("473/2048", "119/512"), ("307/512", "77/128")), (("119/512", "479/2048"), ("19/32", "305/512")),
    (("479/2048", "241/1024"), ("19/32", "305/512")), (("119/512", "479/2048"), ("305/512", "153/256")),
    (("479/2048", "241/1024"), ("305/512", "153/256")), (("241/1024", "485/2048"), ("19/32", "305/512")),
    (("485/2048", "61/256"), ("19/32", "305/512")), (("241/1024", "485/2048"), ("305/512", "153/256")),
    (("485/2048", "61/256"), ("305/512", "153/256")), (("119/512", "479/2048"), ("153/256", "307/512")),
    (("479/2048", "241/1024"), ("153/256", "307/512")), (("119/512", "479/2048"), ("307/512", "77/128")),
    (("479/2048", "241/1024"), ("307/512", "77/128")), (("241/1024", "485/2048"), ("153/256", "307/512")),
    (("485/2048", "61/256"), ("153/256", "307/512")), (("241/1024", "485/2048"), ("307/512", "77/128")),
    (("485/2048", "61/256"), ("307/512", "77/128")), (("29/128", "467/2048"), ("77/128", "309/512")),
    (("467/2048", "235/1024"), ("77/128", "309/512")), (("29/128", "467/2048"), ("309/512", "155/256")),
    (("467/2048", "235/1024"), ("309/512", "155/256")), (("235/1024", "473/2048"), ("77/128", "309/512")),
    (("473/2048", "119/512"), ("77/128", "309/512")), (("235/1024", "473/2048"), ("309/512", "155/256")),
    (("473/2048", "119/512"), ("309/512", "155/256")), (("29/128", "467/2048"), ("155/256", "311/512")),
    (("467/2048", "235/1024"), ("155/256", "311/512")), (("29/128", "467/2048"), ("311/512", "39/64")),
    (("467/2048", "235/1024"), ("311/512", "39/64")), (("235/1024", "473/2048"), ("155/256", "311/512")),
    (("473/2048", "119/512"), ("155/256", "311/512")), (("235/1024", "473/2048"), ("311/512", "39/64")),
    (("473/2048", "119/512"), ("311/512", "39/64")), (("119/512", "479/2048"), ("77/128", "309/512")),
    (("479/2048", "241/1024"), ("77/128", "309/512")), (("119/512", "479/2048"), ("309/512", "155/256")),
    (("479/2048", "241/1024"), ("309/512", "155/256")), (("241/1024", "485/2048"), ("77/128", "309/512")),
    (("485/2048", "61/256"), ("77/128", "309/512")), (("241/1024", "485/2048"), ("309/512", "155/256")),
    (("485/2048", "61/256"), ("309/512", "155/256")), (("119/512", "479/2048"), ("155/256", "311/512")),
    (("479/2048", "241/1024"), ("155/256", "311/512")), (("119/512", "479/2048"), ("311/512", "39/64")),
    (("479/2048", "241/1024"), ("311/512", "39/64")), (("241/1024", "485/2048"), ("155/256", "311/512")),
    (("485/2048", "61/256"), ("155/256", "311/512")), (("241/1024", "485/2048"), ("311/512", "39/64")),
    (("485/2048", "61/256"), ("311/512", "39/64")), (("61/256", "491/2048"), ("19/32", "305/512")),
    (("491/2048", "247/1024"), ("19/32", "305/512")), (("61/256", "491/2048"), ("305/512", "153/256")),
    (("491/2048", "247/1024"), ("305/512", "153/256")), (("247/1024", "497/2048"), ("19/32", "305/512")),
    (("497/2048", "125/512"), ("19/32", "305/512")), (("247/1024", "497/2048"), ("305/512", "153/256")),
    (("497/2048", "125/512"), ("305/512", "153/256")), (("61/256", "491/2048"), ("153/256", "307/512")),
    (("491/2048", "247/1024"), ("153/256", "307/512")), (("61/256", "491/2048"), ("307/512", "77/128")),
    (("491/2048", "247/1024"), ("307/512", "77/128")), (("247/1024", "497/2048"), ("153/256", "307/512")),
    (("497/2048", "125/512"), ("153/256", "307/512")), (("247/1024", "497/2048"), ("307/512", "77/128")),
    (("497/2048", "125/512"), ("307/512", "77/128")), (("125/512", "503/2048"), ("19/32", "305/512")),
    (("503/2048", "1009/4096"), ("19/32", "609/1024")), (("1009/4096", "253/1024"), ("19/32", "609/1024")),
    (("503/2048", "1009/4096"), ("609/1024", "305/512")), (("1009/4096", "253/1024"), ("609/1024", "305/512")),
    (("125/512", "503/2048"), ("305/512", "153/256")), (("503/2048", "1009/4096"), ("305/512", "611/1024")),
    (("1009/4096", "253/1024"), ("305/512", "611/1024")), (("503/2048", "1009/4096"), ("611/1024", "153/256")),
    (("1009/4096", "253/1024"), ("611/1024", "153/256")), (("253/1024", "1015/4096"), ("19/32", "609/1024")),
    (("1015/4096", "509/2048"), ("19/32", "609/1024")), (("253/1024", "1015/4096"), ("609/1024", "305/512")),
    (("1015/4096", "509/2048"), ("609/1024", "305/512")), (("509/2048", "1021/4096"), ("19/32", "609/1024")),
    (("1021/4096", "1/4"), ("19/32", "609/1024")), (("509/2048", "1021/4096"), ("609/1024", "305/512")),
    (("1021/4096", "1/4"), ("609/1024", "305/512")), (("253/1024", "1015/4096"), ("305/512", "611/1024")),
    (("1015/4096", "509/2048"), ("305/512", "611/1024")), (("253/1024", "1015/4096"), ("611/1024", "153/256")),
    (("1015/4096", "509/2048"), ("611/1024", "153/256")), (("509/2048", "1021/4096"), ("305/512", "611/1024")),
    (("1021/4096", "1/4"), ("305/512", "611/1024")), (("509/2048", "1021/4096"), ("611/1024", "153/256")),
    (("1021/4096", "1/4"), ("611/1024", "153/256")), (("125/512", "503/2048"), ("153/256", "307/512")),
    (("503/2048", "1009/4096"), ("153/256", "613/1024")), (("1009/4096", "253/1024"), ("153/256", "613/1024")),
    (("503/2048", "1009/4096"), ("613/1024", "307/512")), (("1009/4096", "253/1024"), ("613/1024", "307/512")),
    (("125/512", "503/2048"), ("307/512", "77/128")), (("503/2048", "1009/4096"), ("307/512", "615/1024")),
    (("1009/4096", "253/1024"), ("307/512", "615/1024")), (("503/2048", "1009/4096"), ("615/1024", "77/128")),
    (("1009/4096", "253/1024"), ("615/1024", "77/128")), (("253/1024", "1015/4096"), ("153/256", "613/1024")),
    (("1015/4096", "509/2048"), ("153/256", "613/1024")), (("253/1024", "1015/4096"), ("613/1024", "307/512")),
    (("1015/4096", "509/2048"), ("613/1024", "307/512")), (("509/2048", "1021/4096"), ("153/256", "613/1024")),
    (("1021/4096", "1/4"), ("153/256", "613/1024")), (("509/2048", "1021/4096"), ("613/1024", "307/512")),
    (("1021/4096", "1/4"), ("613/1024", "307/512")), (("253/1024", "1015/4096"), ("307/512", "615/1024")),
    (("1015/4096", "509/2048"), ("307/512", "615/1024")), (("253/1024", "1015/4096"), ("615/1024", "77/128")),
    (("1015/4096", "509/2048"), ("615/1024", "77/128")), (("509/2048", "1021/4096"), ("307/512", "615/1024")),
    (("1021/4096", "1/4"), ("307/512", "615/1024")), (("509/2048", "1021/4096"), ("615/1024", "77/128")),
    (("1021/4096", "1/4"), ("615/1024", "77/128")), (("61/256", "491/2048"), ("77/128", "309/512")),
    (("491/2048", "247/1024"), ("77/128", "309/512")), (("61/256", "491/2048"), ("309/512", "155/256")),
    (("491/2048", "247/1024"), ("309/512", "155/256")), (("247/1024", "497/2048"), ("77/128", "309/512")),
    (("497/2048", "125/512"), ("77/128", "309/512")), (("247/1024", "497/2048"), ("309/512", "155/256")),
    (("497/2048", "125/512"), ("309/512", "155/256")), (("61/256", "491/2048"), ("155/256", "311/512")),
    (("491/2048", "247/1024"), ("155/256", "311/512")), (("61/256", "491/2048"), ("311/512", "39/64")),
    (("491/2048", "247/1024"), ("311/512", "39/64")), (("247/1024", "497/2048"), ("155/256", "311/512")),
    (("497/2048", "125/512"), ("155/256", "311/512")), (("247/1024", "497/2048"), ("311/512", "39/64")),
    (("497/2048", "125/512"), ("311/512", "39/64")), (("125/512", "503/2048"), ("77/128", "309/512")),
    (("503/2048", "1009/4096"), ("77/128", "617/1024")), (("1009/4096", "253/1024"), ("77/128", "617/1024")),
    (("503/2048", "1009/4096"), ("617/1024", "309/512")), (("1009/4096", "253/1024"), ("617/1024", "309/512")),
    (("125/512", "1003/4096"), ("309/512", "619/1024")), (("1003/4096", "503/2048"), ("309/512", "619/1024")),
    (("125/512", "1003/4096"), ("619/1024", "155/256")), (("1003/4096", "503/2048"), ("619/1024", "155/256")),
    (("503/2048", "1009/4096"), ("309/512", "619/1024")), (("1009/4096", "253/1024"), ("309/512", "619/1024")),
    (("503/2048", "1009/4096"), ("619/1024", "155/256")), (("1009/4096", "253/1024"), ("619/1024", "155/256")),
    (("253/1024", "1015/4096"), ("77/128", "617/1024")), (("1015/4096", "509/2048"), ("77/128", "617/1024")),
    (("253/1024", "1015/4096"), ("617/1024", "309/512")), (("1015/4096", "509/2048"), ("617/1024", "309/512")),
    (("509/2048", "1021/4096"), ("77/128", "617/1024")), (("1021/4096", "1/4"), ("77/128", "617/1024")),
    (("509/2048", "1021/4096"), ("617/1024", "309/512")), (("1021/4096", "1/4"), ("617/1024", "309/512")),
    (("253/1024", "1015/4096"), ("309/512", "619/1024")), (("1015/4096", "509/2048"), ("309/512", "619/1024")),
    (("253/1024", "1015/4096"), ("619/1024", "155/256")), (("1015/4096", "509/2048"), ("619/1024", "155/256")),
    (("509/2048", "1021/4096"), ("309/512", "619/1024")), (("1021/4096", "1/4"), ("309/512", "619/1024")),
    (("509/2048", "1021/4096"), ("619/1024", "155/256")), (("1021/4096", "1/4"), ("619/1024", "155/256")),
    (("125/512", "1003/4096"), ("155/256", "621/1024")), (("1003/4096", "503/2048"), ("155/256", "621/1024")),
    (("125/512", "1003/4096"), ("621/1024", "311/512")), (("1003/4096", "503/2048"), ("621/1024", "311/512")),
    (("503/2048", "1009/4096"), ("155/256", "621/1024")), (("1009/4096", "253/1024"), ("155/256", "621/1024")),
    (("503/2048", "1009/4096"), ("621/1024", "311/512")), (("1009/4096", "253/1024"), ("621/1024", "311/512")),
    (("125/512", "1003/4096"), ("311/512", "623/1024")), (("1003/4096", "503/2048"), ("311/512", "623/1024")),
    (("125/512", "1003/4096"), ("623/1024", "39/64")), (("1003/4096", "503/2048"), ("623/1024", "39/64")),
    (("503/2048", "1009/4096"), ("311/512", "623/1024")), (("1009/4096", "253/1024"), ("311/512", "623/1024")),
    (("503/2048", "1009/4096"), ("623/1024", "39/64")), (("1009/4096", "253/1024"), ("623/1024", "39/64")),
    (("253/1024", "1015/4096"), ("155/256", "621/1024")), (("1015/4096", "509/2048"), ("155/256", "621/1024")),
    (("253/1024", "1015/4096"), ("621/1024", "311/512")), (("1015/4096", "509/2048"), ("621/1024", "311/512")),
    (("509/2048", "1021/4096"), ("155/256", "621/1024")), (("1021/4096", "1/4"), ("155/256", "621/1024")),
    (("509/2048", "1021/4096"), ("621/1024", "311/512")), (("1021/4096", "1/4"), ("621/1024", "311/512")),
    (("253/1024", "1015/4096"), ("311/512", "623/1024")), (("1015/4096", "509/2048"), ("311/512", "623/1024")),
    (("253/1024", "1015/4096"), ("623/1024", "39/64")), (("1015/4096", "509/2048"), ("623/1024", "39/64")),
    (("509/2048", "1021/4096"), ("311/512", "623/1024")), (("1021/4096", "1/4"), ("311/512", "623/1024")),
    (("509/2048", "1021/4096"), ("623/1024", "39/64")), (("1021/4096", "1/4"), ("623/1024", "39/64")),
    (("29/128", "467/2048"), ("39/64", "313/512")), (("467/2048", "235/1024"), ("39/64", "313/512")),
    (("29/128", "467/2048"), ("313/512", "157/256")), (("467/2048", "235/1024"), ("313/512", "157/256")),
    (("235/1024", "473/2048"), ("39/64", "313/512")), (("473/2048", "119/512"), ("39/64", "313/512")),
    (("235/1024", "473/2048"), ("313/512", "157/256")), (("473/2048", "119/512"), ("313/512", "157/256")),
    (("29/128", "467/2048"), ("157/256", "315/512")), (("467/2048", "235/1024"), ("157/256", "315/512")),
    (("29/128", "467/2048"), ("315/512", "79/128")), (("467/2048", "235/1024"), ("315/512", "79/128")),
    (("235/1024", "473/2048"), ("157/256", "315/512")), (("473/2048", "119/512"), ("157/256", "315/512")),
    (("235/1024", "473/2048"), ("315/512", "79/128")), (("473/2048", "119/512"), ("315/512", "79/128")),
    (("119/512", "479/2048"), ("39/64", "313/512")), (("479/2048", "241/1024"), ("39/64", "313/512")),
    (("119/512", "479/2048"), ("313/512", "157/256")), (("479/2048", "241/1024"), ("313/512", "157/256")),
    (("241/1024", "485/2048"), ("39/64", "313/512")), (("485/2048", "61/256"), ("39/64", "313/512")),
    (("241/1024", "485/2048"), ("313/512", "157/256")), (("485/2048", "61/256"), ("313/512", "157/256")),
    (("119/512", "479/2048"), ("157/256", "315/512")), (("479/2048", "241/1024"), ("157/256", "315/512")),
    (("119/512", "479/2048"), ("315/512", "79/128")), (("479/2048", "241/1024"), ("315/512", "79/128")),
    (("241/1024", "485/2048"), ("157/256", "315/512")), (("485/2048", "61/256"), ("157/256", "315/512")),
    (("241/1024", "485/2048"), ("315/512", "79/128")), (("485/2048", "61/256"), ("315/512", "79/128")),
    (("29/128", "467/2048"), ("79/128", "317/512")), (("467/2048", "235/1024"), ("79/128", "317/512")),
    (("29/128", "467/2048"), ("317/512", "159/256")), (("467/2048", "235/1024"), ("317/512", "159/256")),
    (("235/1024", "473/2048"), ("79/128", "317/512")), (("473/2048", "119/512"), ("79/128", "317/512")),
    (("235/1024", "473/2048"), ("317/512", "159/256")), (("473/2048", "119/512"), ("317/512", "159/256")),
    (("29/128", "467/2048"), ("159/256", "319/512")), (("467/2048", "235/1024"), ("159/256", "319/512")),
    (("29/128", "467/2048"), ("319/512", "5/8")), (("467/2048", "235/1024"), ("319/512", "5/8")),
    (("235/1024", "473/2048"), ("159/256", "319/512")), (("473/2048", "119/512"), ("159/256", "319/512")),
    (("235/1024", "473/2048"), ("319/512", "5/8")), (("473/2048", "119/512"), ("319/512", "5/8")),
    (("119/512", "479/2048"), ("79/128", "317/512")), (("479/2048", "241/1024"), ("79/128", "317/512")),
    (("119/512", "479/2048"), ("317/512", "159/256")), (("479/2048", "241/1024"), ("317/512", "159/256")),
    (("241/1024", "485/2048"), ("79/128", "317/512")), (("485/2048", "61/256"), ("79/128", "317/512")),
    (("241/1024", "485/2048"), ("317/512", "159/256")), (("485/2048", "61/256"), ("317/512", "159/256")),
    (("119/512", "479/2048"), ("159/256", "319/512")), (("479/2048", "241/1024"), ("159/256", "319/512")),
    (("119/512", "479/2048"), ("319/512", "5/8")), (("479/2048", "241/1024"), ("319/512", "5/8")),
    (("241/1024", "485/2048"), ("159/256", "319/512")), (("485/2048", "61/256"), ("159/256", "319/512")),
    (("241/1024", "485/2048"), ("319/512", "5/8")), (("485/2048", "61/256"), ("319/512", "5/8")),
    (("61/256", "491/2048"), ("39/64", "313/512")), (("491/2048", "247/1024"), ("39/64", "313/512")),
    (("61/256", "491/2048"), ("313/512", "157/256")), (("491/2048", "247/1024"), ("313/512", "157/256")),
    (("247/1024", "497/2048"), ("39/64", "313/512")), (("497/2048", "125/512"), ("39/64", "313/512")),
    (("247/1024", "497/2048"), ("313/512", "157/256")), (("497/2048", "125/512"), ("313/512", "157/256")),
    (("61/256", "491/2048"), ("157/256", "315/512")), (("491/2048", "247/1024"), ("157/256", "315/512")),
    (("61/256", "491/2048"), ("315/512", "79/128")), (("491/2048", "247/1024"), ("315/512", "79/128")),
    (("247/1024", "497/2048"), ("157/256", "315/512")), (("497/2048", "125/512"), ("157/256", "315/512")),
    (("247/1024", "497/2048"), ("315/512", "79/128")), (("497/2048", "125/512"), ("315/512", "79/128")),
    (("125/512", "1003/4096"), ("39/64", "625/1024")), (("1003/4096", "503/2048"), ("39/64", "625/1024")),
    (("125/512", "1003/4096"), ("625/1024", "313/512")), (("1003/4096", "503/2048"), ("625/1024", "313/512")),
    (("503/2048", "1009/4096"), ("39/64", "625/1024")), (("1009/4096", "253/1024"), ("39/64", "625/1024")),
    (("503/2048", "1009/4096"), ("625/1024", "313/512")), (("1009/4096", "253/1024"), ("625/1024", "313/512")),
    (("125/512", "1003/4096"), ("313/512", "627/1024")), (("1003/4096", "503/2048"), ("313/512", "627/1024")),
    (("125/512", "1003/4096"), ("627/1024", "157/256")), (("1003/4096", "503/2048"), ("627/1024", "157/256")),
    (("503/2048", "1009/4096"), ("313/512", "627/1024")), (("1009/4096", "253/1024"), ("313/512", "627/1024")),
    (("503/2048", "1009/4096"), ("627/1024", "157/256")), (("1009/4096", "253/1024"), ("627/1024", "157/256")),
    (("253/1024", "1015/4096"), ("39/64", "625/1024")), (("1015/4096", "509/2048"), ("39/64", "625/1024")),
    (("253/1024", "1015/4096"), ("625/1024", "313/512")), (("1015/4096", "509/2048"), ("625/1024", "313/512")),
    (("509/2048", "1021/4096"), ("39/64", "625/1024")), (("1021/4096", "1/4"), ("39/64", "625/1024")),
    (("509/2048", "1021/4096"), ("625/1024", "313/512")), (("1021/4096", "1/4"), ("625/1024", "313/512")),
    (("253/1024", "1015/4096"), ("313/512", "627/1024")), (("1015/4096", "509/2048"), ("313/512", "627/1024")),
    (("253/1024", "1015/4096"), ("627/1024", "157/256")), (("1015/4096", "509/2048"), ("627/1024", "157/256")),
    (("509/2048", "1021/4096"), ("313/512", "627/1024")), (("1021/4096", "1/4"), ("313/512", "627/1024")),
    (("509/2048", "1021/4096"), ("627/1024", "157/256")), (("1021/4096", "1/4"), ("627/1024", "157/256")),
    (("125/512", "1003/4096"), ("157/256", "629/1024")), (("1003/4096", "503/2048"), ("157/256", "629/1024")),
    (("125/512", "1003/4096"), ("629/1024", "315/512")), (("1003/4096", "503/2048"), ("629/1024", "315/512")),
    (("503/2048", "1009/4096"), ("157/256", "629/1024")), (("1009/4096", "253/1024"), ("157/256", "629/1024")),
    (("503/2048", "1009/4096"), ("629/1024", "315/512")), (("1009/4096", "253/1024"), ("629/1024", "315/512")),
    (("125/512", "1003/4096"), ("315/512", "631/1024")), (("1003/4096", "503/2048"), ("315/512", "631/1024")),
    (("125/512", "1003/4096"), ("631/1024", "79/128")), (("1003/4096", "503/2048"), ("631/1024", "79/128")),
    (("503/2048", "1009/4096"), ("315/512", "631/1024")), (("1009/4096", "253/1024"), ("315/512", "631/1024")),
    (("503/2048", "1009/4096"), ("631/1024", "79/128")), (("1009/4096", "253/1024"), ("631/1024", "79/128")),
    (("253/1024", "1015/4096"), ("157/256", "629/1024")), (("1015/4096", "509/2048"), ("157/256", "629/1024")),
    (("253/1024", "1015/4096"), ("629/1024", "315/512")), (("1015/4096", "509/2048"), ("629/1024", "315/512")),
    (("509/2048", "1021/4096"), ("157/256", "629/1024")), (("1021/4096", "1/4"), ("157/256", "629/1024")),
    (("509/2048", "1021/4096"), ("629/1024", "315/512")), (("1021/4096", "1/4"), ("629/1024", "315/512")),
    (("253/1024", "1015/4096"), ("315/512", "631/1024")), (("1015/4096", "509/2048"), ("315/512", "631/1024")),
    (("253/1024", "1015/4096"), ("631/1024", "79/128")), (("1015/4096", "509/2048"), ("631/1024", "79/128")),
    (("509/2048", "1021/4096"), ("315/512", "631/1024")), (("1021/4096", "1/4"), ("315/512", "631/1024")),
    (("509/2048", "1021/4096"), ("631/1024", "79/128")), (("1021/4096", "1/4"), ("631/1024", "79/128")),
    (("61/256", "491/2048"), ("79/128", "317/512")), (("491/2048", "247/1024"), ("79/128", "317/512")),
    (("61/256", "491/2048"), ("317/512", "159/256")), (("491/2048", "247/1024"), ("317/512", "159/256")),
    (("247/1024", "497/2048"), ("79/128", "317/512")), (("497/2048", "125/512"), ("79/128", "317/512")),
    (("247/1024", "497/2048"), ("317/512", "159/256")), (("497/2048", "125/512"), ("317/512", "159/256")),
    (("61/256", "491/2048"), ("159/256", "319/512")), (("491/2048", "247/1024"), ("159/256", "319/512")),
    (("61/256", "491/2048"), ("319/512", "5/8")), (("491/2048", "247/1024"), ("319/512", "5/8")),
    (("247/1024", "497/2048"), ("159/256", "319/512")), (("497/2048", "125/512"), ("159/256", "319/512")),
    (("247/1024", "497/2048"), ("319/512", "5/8")), (("497/2048", "125/512"), ("319/512", "5/8")),
    (("125/512", "1003/4096"), ("79/128", "633/1024")), (("1003/4096", "503/2048"), ("79/128", "633/1024")),
    (("125/512", "1003/4096"), ("633/1024", "317/512")), (("1003/4096", "503/2048"), ("633/1024", "317/512")),
    (("503/2048", "1009/4096"), ("79/128", "633/1024")), (("1009/4096", "253/1024"), ("79/128", "633/1024")),
    (("503/2048", "1009/4096"), ("633/1024", "317/512")), (("1009/4096", "253/1024"), ("633/1024", "317/512")),
    (("125/512", "1003/4096"), ("317/512", "635/1024")), (("1003/4096", "503/2048"), ("317/512", "635/1024")),
    (("125/512", "1003/4096"), ("635/1024", "159/256")), (("1003/4096", "503/2048"), ("635/1024", "159/256")),
    (("503/2048", "1009/4096"), ("317/512", "635/1024")), (("1009/4096", "253/1024"), ("317/512", "635/1024")),
    (("503/2048", "1009/4096"), ("635/1024", "159/256")), (("1009/4096", "253/1024"), ("635/1024", "159/256")),
    (("253/1024", "1015/4096"), ("79/128", "633/1024")), (("1015/4096", "509/2048"), ("79/128", "633/1024")),
    (("253/1024", "1015/4096"), ("633/1024", "317/512")), (("1015/4096", "509/2048"), ("633/1024", "317/512")),
    (("509/2048", "1021/4096"), ("79/128", "633/1024")), (("1021/4096", "1/4"), ("79/128", "633/1024")),
    (("509/2048", "1021/4096"), ("633/1024", "317/512")), (("1021/4096", "1/4"), ("633/1024", "317/512")),
    (("253/1024", "1015/4096"), ("317/512", "635/1024")), (("1015/4096", "509/2048"), ("317/512", "635/1024")),
    (("253/1024", "1015/4096"), ("635/1024", "159/256")), (("1015/4096", "509/2048"), ("635/1024", "159/256")),
    (("509/2048", "1021/4096"), ("317/512", "635/1024")), (("1021/4096", "1/4"), ("317/512", "635/1024")),
    (("509/2048", "1021/4096"), ("635/1024", "159/256")), (("1021/4096", "1/4"), ("635/1024", "159/256")),
    (("125/512", "1003/4096"), ("159/256", "637/1024")), (("1003/4096", "503/2048"), ("159/256", "637/1024")),
    (("125/512", "1003/4096"), ("637/1024", "319/512")), (("1003/4096", "503/2048"), ("637/1024", "319/512")),
    (("503/2048", "1009/4096"), ("159/256", "637/1024")), (("1009/4096", "253/1024"), ("159/256", "637/1024")),
    (("503/2048", "1009/4096"), ("637/1024", "319/512")), (("1009/4096", "253/1024"), ("637/1024", "319/512")),
    (("125/512", "1003/4096"), ("319/512", "639/1024")), (("1003/4096", "503/2048"), ("319/512", "639/1024")),
    (("125/512", "1003/4096"), ("639/1024", "5/8")), (("1003/4096", "503/2048"), ("639/1024", "5/8")),
    (("503/2048", "1009/4096"), ("319/512", "639/1024")), (("1009/4096", "253/1024"), ("319/512", "639/1024")),
    (("503/2048", "1009/4096"), ("639/1024", "5/8")), (("1009/4096", "253/1024"), ("639/1024", "5/8")),
    (("253/1024", "1015/4096"), ("159/256", "637/1024")), (("1015/4096", "509/2048"), ("159/256", "637/1024")),
    (("253/1024", "1015/4096"), ("637/1024", "319/512")), (("1015/4096", "509/2048"), ("637/1024", "319/512")),
    (("509/2048", "1021/4096"), ("159/256", "637/1024")), (("1021/4096", "1/4"), ("159/256", "637/1024")),
    (("509/2048", "1021/4096"), ("637/1024", "319/512")), (("1021/4096", "1/4"), ("637/1024", "319/512")),
    (("253/1024", "1015/4096"), ("319/512", "639/1024")), (("1015/4096", "509/2048"), ("319/512", "639/1024")),
    (("253/1024", "1015/4096"), ("639/1024", "5/8")), (("1015/4096", "509/2048"), ("639/1024", "5/8")),
    (("509/2048", "1021/4096"), ("319/512", "639/1024")), (("1021/4096", "1/4"), ("319/512", "639/1024")),
    (("509/2048", "1021/4096"), ("639/1024", "5/8")), (("1021/4096", "1/4"), ("639/1024", "5/8")),
    (("1/16", "35/512"), ("5/8", "81/128")), (("35/512", "19/256"), ("5/8", "81/128")), (("1/16", "35/512"), ("81/128", "41/64")),
    (("35/512", "19/256"), ("81/128", "41/64")), (("19/256", "41/512"), ("5/8", "81/128")),
    (("41/512", "11/128"), ("5/8", "81/128")), (("19/256", "41/512"), ("81/128", "41/64")),
    (("41/512", "11/128"), ("81/128", "41/64")), (("1/16", "35/512"), ("41/64", "83/128")),
    (("35/512", "19/256"), ("41/64", "83/128")), (("1/16", "35/512"), ("83/128", "21/32")),
    (("35/512", "19/256"), ("83/128", "21/32")), (("19/256", "41/512"), ("41/64", "83/128")),
    (("41/512", "11/128"), ("41/64", "83/128")), (("19/256", "41/512"), ("83/128", "21/32")),
    (("41/512", "11/128"), ("83/128", "21/32")), (("11/128", "47/512"), ("5/8", "81/128")),
    (("47/512", "25/256"), ("5/8", "81/128")), (("11/128", "47/512"), ("81/128", "41/64")),
    (("47/512", "25/256"), ("81/128", "41/64")), (("25/256", "53/512"), ("5/8", "81/128")),
    (("53/512", "109/1024"), ("5/8", "161/256")), (("109/1024", "7/64"), ("5/8", "161/256")),
    (("53/512", "109/1024"), ("161/256", "81/128")), (("109/1024", "7/64"), ("161/256", "81/128")),
    (("25/256", "53/512"), ("81/128", "41/64")), (("53/512", "7/64"), ("81/128", "41/64")),
    (("11/128", "47/512"), ("41/64", "83/128")), (("47/512", "25/256"), ("41/64", "83/128")),
    (("11/128", "47/512"), ("83/128", "21/32")), (("47/512", "25/256"), ("83/128", "21/32")),
    (("25/256", "53/512"), ("41/64", "83/128")), (("53/512", "7/64"), ("41/64", "83/128")),
    (("25/256", "53/512"), ("83/128", "21/32")), (("53/512", "7/64"), ("83/128", "21/32")),
    (("1/16", "35/512"), ("21/32", "85/128")), (("35/512", "19/256"), ("21/32", "85/128")),
    (("1/16", "35/512"), ("85/128", "43/64")), (("35/512", "19/256"), ("85/128", "43/64")),
    (("19/256", "41/512"), ("21/32", "85/128")), (("41/512", "11/128"), ("21/32", "85/128")),
    (("19/256", "41/512"), ("85/128", "43/64")), (("41/512", "11/128"), ("85/128", "43/64")),
    (("1/16", "35/512"), ("43/64", "87/128")), (("35/512", "19/256"), ("43/64", "87/128")),
    (("1/16", "35/512"), ("87/128", "11/16")), (("35/512", "19/256"), ("87/128", "11/16")),
    (("19/256", "41/512"), ("43/64", "87/128")), (("41/512", "11/128"), ("43/64", "87/128")),
    (("19/256", "41/512"), ("87/128", "11/16")), (("41/512", "11/128"), ("87/128", "11/16")),
    (("11/128", "47/512"), ("21/32", "85/128")), (("47/512", "25/256"), ("21/32", "85/128")),
    (("11/128", "47/512"), ("85/128", "43/64")), (("47/512", "25/256"), ("85/128", "43/64")),
    (("25/256", "53/512"), ("21/32", "85/128")), (("53/512", "7/64"), ("21/32", "85/128")),
    (("25/256", "53/512"), ("85/128", "43/64")), (("53/512", "7/64"), ("85/128", "43/64")),
    (("11/128", "47/512"), ("43/64", "87/128")), (("47/512", "25/256"), ("43/64", "87/128")),
    (("11/128", "47/512"), ("87/128", "11/16")), (("47/512", "25/256"), ("87/128", "11/16")),
    (("25/256", "53/512"), ("43/64", "87/128")), (("53/512", "7/64"), ("43/64", "87/128")),
    (("25/256", "53/512"), ("87/128", "11/16")), (("53/512", "7/64"), ("87/128", "11/16")),
    (("7/64", "115/1024"), ("5/8", "161/256")), (("115/1024", "59/512"), ("5/8", "161/256")),
    (("7/64", "115/1024"), ("161/256", "81/128")), (("115/1024", "59/512"), ("161/256", "81/128")),
    (("59/512", "121/1024"), ("5/8", "161/256")), (("121/1024", "31/256"), ("5/8", "161/256")),
    (("59/512", "121/1024"), ("161/256", "81/128")), (("121/1024", "31/256"), ("161/256", "81/128")),
    (("7/64", "59/512"), ("81/128", "41/64")), (("59/512", "121/1024"), ("81/128", "163/256")),
    (("121/1024", "31/256"), ("81/128", "163/256")), (("59/512", "121/1024"), ("163/256", "41/64")),
    (("121/1024", "31/256"), ("163/256", "41/64")), (("31/256", "127/1024"), ("5/8", "161/256")),
    (("127/1024", "65/512"), ("5/8", "161/256")), (("31/256", "127/1024"), ("161/256", "81/128")),
    (("127/1024", "65/512"), ("161/256", "81/128")), (("65/512", "133/1024"), ("5/8", "161/256")),
    (("133/1024", "17/128"), ("5/8", "161/256")), (("65/512", "133/1024"), ("161/256", "81/128")),
    (("133/1024", "17/128"), ("161/256", "81/128")), (("31/256", "127/1024"), ("81/128", "163/256")),
    (("127/1024", "65/512"), ("81/128", "163/256")), (("31/256", "127/1024"), ("163/256", "41/64")),
    (("127/1024", "65/512"), ("163/256", "41/64")), (("65/512", "133/1024"), ("81/128", "163/256")),
    (("133/1024", "17/128"), ("81/128", "163/256")), (("65/512", "133/1024"), ("163/256", "41/64")),
    (("133/1024", "17/128"), ("163/256", "41/64")), (("7/64", "59/512"), ("41/64", "83/128")),
    (("59/512", "31/256"), ("41/64", "83/128")), (("7/64", "59/512"), ("83/128", "21/32")),
    (("59/512", "31/256"), ("83/128", "21/32")), (("31/256", "65/512"), ("41/64", "83/128")),
    (("65/512", "133/1024"), ("41/64", "165/256")), (("133/1024", "17/128"), ("41/64", "165/256")),
    (("65/512", "133/1024"), ("165/256", "83/128")), (("133/1024", "17/128"), ("165/256", "83/128")),
    (("31/256", "65/512"), ("83/128", "21/32")), (("65/512", "17/128"), ("83/128", "21/32")),
    (("17/128", "139/1024"), ("5/8", "161/256")), (("139/1024", "71/512"), ("5/8", "161/256")),
    (("17/128", "139/1024"), ("161/256", "81/128")), (("139/1024", "71/512"), ("161/256", "81/128")),
    (("71/512", "145/1024"), ("5/8", "161/256")), (("145/1024", "37/256"), ("5/8", "161/256")),
    (("71/512", "145/1024"), ("161/256", "81/128")), (("145/1024", "37/256"), ("161/256", "81/128")),
    (("17/128", "139/1024"), ("81/128", "163/256")), (("139/1024", "71/512"), ("81/128", "163/256")),
    (("17/128", "139/1024"), ("163/256", "41/64")), (("139/1024", "71/512"), ("163/256", "41/64")),
    (("71/512", "145/1024"), ("81/128", "163/256")), (("145/1024", "37/256"), ("81/128", "163/256")),
    (("71/512", "145/1024"), ("163/256", "41/64")), (("145/1024", "37/256"), ("163/256", "41/64")),
    (("37/256", "151/1024"), ("5/8", "161/256")), (("151/1024", "77/512"), ("5/8", "161/256")),
    (("37/256", "151/1024"), ("161/256", "81/128")), (("151/1024", "77/512"), ("161/256", "81/128")),
    (("77/512", "157/1024"), ("5/8", "161/256")), (("157/1024", "5/32"), ("5/8", "161/256")),
    (("77/512", "157/1024"), ("161/256", "81/128")), (("157/1024", "5/32"), ("161/256", "81/128")),
    (("37/256", "151/1024"), ("81/128", "163/256")), (("151/1024", "77/512"), ("81/128", "163/256")),
    (("37/256", "151/1024"), ("163/256", "41/64")), (("151/1024", "305/2048"), ("163/256", "327/512")),
    (("305/2048", "77/512"), ("163/256", "327/512")), (("151/1024", "305/2048"), ("327/512", "41/64")),
    (("305/2048", "77/512"), ("327/512", "41/64")), (("77/512", "157/1024"), ("81/128", "163/256")),
    (("157/1024", "5/32"), ("81/128", "163/256")), (("77/512", "311/2048"), ("163/256", "327/512")),
    (("311/2048", "157/1024"), ("163/256", "327/512")), (("77/512", "311/2048"), ("327/512", "41/64")),
    (("311/2048", "157/1024"), ("327/512", "41/64")), (("157/1024", "317/2048"), ("163/256", "327/512")),
    (("317/2048", "5/32"), ("163/256", "327/512")), (("157/1024", "317/2048"), ("327/512", "41/64")),
    (("317/2048", "5/32"), ("327/512", "41/64")), (("17/128", "139/1024"), ("41/64", "165/256")),
    (("139/1024", "71/512"), ("41/64", "165/256")), (("17/128", "139/1024"), ("165/256", "83/128")),
    (("139/1024", "71/512"), ("165/256", "83/128")), (("71/512", "145/1024"), ("41/64", "165/256")),
    (("145/1024", "37/256"), ("41/64", "165/256")), (("71/512", "145/1024"), ("165/256", "83/128")),
    (("145/1024", "37/256"), ("165/256", "83/128")), (("17/128", "71/512"), ("83/128", "21/32")),
    (("71/512", "145/1024"), ("83/128", "167/256")), (("145/1024", "37/256"), ("83/128", "167/256")),
    (("71/512", "145/1024"), ("167/256", "21/32")), (("145/1024", "37/256"), ("167/256", "21/32")),
    (("37/256", "151/1024"), ("41/64", "165/256")), (("151/1024", "77/512"), ("41/64", "165/256")),
    (("37/256", "151/1024"), ("165/256", "83/128")), (("151/1024", "77/512"), ("165/256", "83/128")),
    (("77/512", "157/1024"), ("41/64", "165/256")), (("157/1024", "317/2048"), ("41/64", "329/512")),
    (("317/2048", "5/32"), ("41/64", "329/512")), (("157/1024", "317/2048"), ("329/512", "165/256")),
    (("317/2048", "5/32"), ("329/512", "165/256")), (("77/512", "157/1024"), ("165/256", "83/128")),
    (("157/1024", "5/32"), ("165/256", "83/128")), (("37/256", "151/1024"), ("83/128", "167/256")),
    (("151/1024", "77/512"), ("83/128", "167/256")), (("37/256", "151/1024"), ("167/256", "21/32")),
    (("151/1024", "77/512"), ("167/256", "21/32")), (("77/512", "157/1024"), ("83/128", "167/256")),
    (("157/1024", "5/32"), ("83/128", "167/256")), (("77/512", "157/1024"), ("167/256", "21/32")),
    (("157/1024", "5/32"), ("167/256", "21/32")), (("7/64", "59/512"), ("21/32", "85/128")),
    (("59/512", "31/256"), ("21/32", "85/128")), (("7/64", "59/512"), ("85/128", "43/64")),
    (("59/512", "31/256"), ("85/128", "43/64")), (("31/256", "65/512"), ("21/32", "85/128")),
    (("65/512", "17/128"), ("21/32", "85/128")), (("31/256", "65/512"), ("85/128", "43/64")),
    (("65/512", "17/128"), ("85/128", "43/64")), (("7/64", "59/512"), ("43/64", "87/128")),
    (("59/512", "31/256"), ("43/64", "87/128")), (("7/64", "59/512"), ("87/128", "11/16")),
    (("59/512", "31/256"), ("87/128", "11/16")), (("31/256", "65/512"), ("43/64", "87/128")),
    (("65/512", "17/128"), ("43/64", "87/128")), (("31/256", "65/512"), ("87/128", "11/16")),
    (("65/512", "17/128"), ("87/128", "11/16")), (("17/128", "71/512"), ("21/32", "85/128")),
    (("71/512", "37/256"), ("21/32", "85/128")), (("17/128", "71/512"), ("85/128", "43/64")),
    (("71/512", "37/256"), ("85/128", "43/64")), (("37/256", "77/512"), ("21/32", "85/128")),
    (("77/512", "157/1024"), ("21/32", "169/256")), (("157/1024", "5/32"), ("21/32", "169/256")),
    (("77/512", "157/1024"), ("169/256", "85/128")), (("157/1024", "5/32"), ("169/256", "85/128")),
    (("37/256", "77/512"), ("85/128", "43/64")), (("77/512", "5/32"), ("85/128", "43/64")),
    (("17/128", "71/512"), ("43/64", "87/128")), (("71/512", "37/256"), ("43/64", "87/128")),
    (("17/128", "71/512"), ("87/128", "11/16")), (("71/512", "37/256"), ("87/128", "11/16")),
    (("37/256", "77/512"), ("43/64", "87/128")), (("77/512", "5/32"), ("43/64", "87/128")),
    (("37/256", "77/512"), ("87/128", "11/16")), (("77/512", "5/32"), ("87/128", "11/16")),
    (("1/16", "19/256"), ("11/16", "45/64")), (("19/256", "11/128"), ("11/16", "45/64")),
    (("1/16", "19/256"), ("45/64", "23/32")), (("19/256", "11/128"), ("45/64", "23/32")),
    (("11/128", "25/256"), ("11/16", "45/64")), (("25/256", "7/64"), ("11/16", "45/64")),
    (("11/128", "25/256"), ("45/64", "23/32")), (("25/256", "7/64"), ("45/64", "23/32")),
    (("1/16", "19/256"), ("23/32", "47/64")), (("19/256", "11/128"), ("23/32", "47/64")),
    (("1/16", "19/256"), ("47/64", "3/4")), (("19/256", "11/128"), ("47/64", "3/4")), (("11/128", "25/256"), ("23/32", "47/64")),
    (("25/256", "7/64"), ("23/32", "47/64")), (("11/128", "25/256"), ("47/64", "3/4")), (("25/256", "7/64"), ("47/64", "3/4")),
    (("7/64", "31/256"), ("11/16", "45/64")), (("31/256", "17/128"), ("11/16", "45/64")),
    (("7/64", "31/256"), ("45/64", "23/32")), (("31/256", "17/128"), ("45/64", "23/32")),
    (("17/128", "71/512"), ("11/16", "89/128")), (("71/512", "37/256"), ("11/16", "89/128")),
    (("17/128", "71/512"), ("89/128", "45/64")), (("71/512", "37/256"), ("89/128", "45/64")),
    (("37/256", "77/512"), ("11/16", "89/128")), (("77/512", "5/32"), ("11/16", "89/128")),
    (("37/256", "77/512"), ("89/128", "45/64")), (("77/512", "5/32"), ("89/128", "45/64")),
    (("17/128", "37/256"), ("45/64", "23/32")), (("37/256", "5/32"), ("45/64", "23/32")),
    (("7/64", "31/256"), ("23/32", "47/64")), (("31/256", "17/128"), ("23/32", "47/64")),
    (("7/64", "31/256"), ("47/64", "3/4")), (("31/256", "17/128"), ("47/64", "3/4")), (("17/128", "37/256"), ("23/32", "47/64")),
    (("37/256", "5/32"), ("23/32", "47/64")), (("17/128", "37/256"), ("47/64", "3/4")), (("37/256", "5/32"), ("47/64", "3/4")),
    (("5/32", "163/1024"), ("5/8", "161/256")), (("163/1024", "83/512"), ("5/8", "161/256")),
    (("5/32", "163/1024"), ("161/256", "81/128")), (("163/1024", "83/512"), ("161/256", "81/128")),
    (("83/512", "169/1024"), ("5/8", "161/256")), (("169/1024", "43/256"), ("5/8", "161/256")),
    (("83/512", "169/1024"), ("161/256", "81/128")), (("169/1024", "43/256"), ("161/256", "81/128")),
    (("5/32", "163/1024"), ("81/128", "163/256")), (("163/1024", "83/512"), ("81/128", "163/256")),
    (("5/32", "323/2048"), ("163/256", "327/512")), (("323/2048", "163/1024"), ("163/256", "327/512")),
    (("5/32", "323/2048"), ("327/512", "41/64")), (("323/2048", "163/1024"), ("327/512", "41/64")),
    (("163/1024", "329/2048"), ("163/256", "327/512")), (("329/2048", "83/512"), ("163/256", "327/512")),
    (("163/1024", "329/2048"), ("327/512", "41/64")), (("329/2048", "83/512"), ("327/512", "41/64")),
    (("83/512", "169/1024"), ("81/128", "163/256")), (("169/1024", "43/256"), ("81/128", "163/256")),
    (("83/512", "335/2048"), ("163/256", "327/512")), (("335/2048", "169/1024"), ("163/256", "327/512")),
    (("83/512", "335/2048"), ("327/512", "41/64")), (("335/2048", "169/1024"), ("327/512", "41/64")),
    (("169/1024", "341/2048"), ("163/256", "327/512")), (("341/2048", "43/256"), ("163/256", "327/512")),
    (("169/1024", "341/2048"), ("327/512", "41/64")), (("341/2048", "43/256"), ("327/512", "41/64")),
    (("43/256", "175/1024"), ("5/8", "161/256")), (("175/1024", "89/512"), ("5/8", "161/256")),
    (("43/256", "175/1024"), ("161/256", "81/128")), (("175/1024", "89/512"), ("161/256", "81/128")),
    (("89/512", "181/1024"), ("5/8", "161/256")), (("181/1024", "23/128"), ("5/8", "161/256")),
    (("89/512", "181/1024"), ("161/256", "81/128")), (("181/1024", "23/128"), ("161/256", "81/128")),
    (("43/256", "175/1024"), ("81/128", "163/256")), (("175/1024", "353/2048"), ("81/128", "325/512")),
    (("353/2048", "89/512"), ("81/128", "325/512")), (("175/1024", "353/2048"), ("325/512", "163/256")),
    (("353/2048", "89/512"), ("325/512", "163/256")), (("43/256", "347/2048"), ("163/256", "327/512")),
    (("347/2048", "175/1024"), ("163/256", "327/512")), (("43/256", "347/2048"), ("327/512", "41/64")),
    (("347/2048", "175/1024"), ("327/512", "41/64")), (("175/1024", "353/2048"), ("163/256", "327/512")),
    (("353/2048", "89/512"), ("163/256", "327/512")), (("175/1024", "353/2048"), ("327/512", "41/64")),
    (("353/2048", "89/512"), ("327/512", "41/64")), (("89/512", "359/2048"), ("81/128", "325/512")),
    (("359/2048", "181/1024"), ("81/128", "325/512")), (("89/512", "359/2048"), ("325/512", "163/256")),
    (("359/2048", "181/1024"), ("325/512", "163/256")), (("181/1024", "365/2048"), ("81/128", "325/512")),
    (("365/2048", "23/128"), ("81/128", "325/512")), (("181/1024", "365/2048"), ("325/512", "163/256")),
    (("365/2048", "23/128"), ("325/512", "163/256")), (("89/512", "359/2048"), ("163/256", "327/512")),
    (("359/2048", "181/1024"), ("163/256", "327/512")), (("89/512", "359/2048"), ("327/512", "41/64")),
    (("359/2048", "181/1024"), ("327/512", "41/64")), (("181/1024", "365/2048"), ("163/256", "327/512")),
    (("365/2048", "23/128"), ("163/256", "327/512")), (("181/1024", "365/2048"), ("327/512", "41/64")),
    (("365/2048", "23/128"), ("327/512", "41/64")), (("5/32", "323/2048"), ("41/64", "329/512")),
    (("323/2048", "163/1024"), ("41/64", "329/512")), (("5/32", "323/2048"), ("329/512", "165/256")),
    (("323/2048", "163/1024"), ("329/512", "165/256")), (("163/1024", "329/2048"), ("41/64", "329/512")),
    (("329/2048", "83/512"), ("41/64", "329/512")), (("163/1024", "329/2048"), ("329/512", "165/256")),
    (("329/2048", "83/512"), ("329/512", "165/256")), (("5/32", "323/2048"), ("165/256", "331/512")),
    (("323/2048", "163/1024"), ("165/256", "331/512")), (("5/32", "323/2048"), ("331/512", "83/128")),
    (("323/2048", "163/1024"), ("331/512", "83/128")), (("163/1024", "329/2048"), ("165/256", "331/512")),
    (("329/2048", "83/512"), ("165/256", "331/512")), (("163/1024", "329/2048"), ("331/512", "83/128")),
    (("329/2048", "83/512"), ("331/512", "83/128")), (("83/512", "335/2048"), ("41/64", "329/512")),
    (("335/2048", "169/1024"), ("41/64", "329/512")), (("83/512", "335/2048"), ("329/512", "165/256")),
    (("335/2048", "169/1024"), ("329/512", "165/256")), (("169/1024", "341/2048"), ("41/64", "329/512")),
    (("341/2048", "43/256"), ("41/64", "329/512")), (("169/1024", "341/2048"), ("329/512", "165/256")),
    (("341/2048", "43/256"), ("329/512", "165/256")), (("83/512", "335/2048"), ("165/256", "331/512")),
    (("335/2048", "169/1024"), ("165/256", "331/512")), (("83/512", "335/2048"), ("331/512", "83/128")),
    (("335/2048", "169/1024"), ("331/512", "83/128")), (("169/1024", "341/2048"), ("165/256", "331/512")),
    (("341/2048", "43/256"), ("165/256", "331/512")), (("169/1024", "341/2048"), ("331/512", "83/128")),
    (("341/2048", "43/256"), ("331/512", "83/128")), (("5/32", "163/1024"), ("83/128", "167/256")),
    (("163/1024", "83/512"), ("83/128", "167/256")), (("5/32", "163/1024"), ("167/256", "21/32")),
    (("163/1024", "83/512"), ("167/256", "21/32")), (("83/512", "335/2048"), ("83/128", "333/512")),
    (("335/2048", "169/1024"), ("83/128", "333/512")), (("83/512", "335/2048"), ("333/512", "167/256")),
    (("335/2048", "169/1024"), ("333/512", "167/256")), (("169/1024", "341/2048"), ("83/128", "333/512")),
    (("341/2048", "43/256"), ("83/128", "333/512")), (("169/1024", "341/2048"), ("333/512", "167/256")),
    (("341/2048", "43/256"), ("333/512", "167/256")), (("83/512", "169/1024"), ("167/256", "21/32")),
    (("169/1024", "43/256"), ("167/256", "21/32")), (("43/256", "347/2048"), ("41/64", "329/512")),
    (("347/2048", "175/1024"), ("41/64", "329/512")), (("43/256", "347/2048"), ("329/512", "165/256")),
    (("347/2048", "175/1024"), ("329/512", "165/256")), (("175/1024", "353/2048"), ("41/64", "329/512")),
    (("353/2048", "89/512"), ("41/64", "329/512")), (("175/1024", "353/2048"), ("329/512", "165/256")),
    (("353/2048", "89/512"), ("329/512", "165/256")), (("43/256", "347/2048"), ("165/256", "331/512")),
    (("347/2048", "175/1024"), ("165/256", "331/512")), (("43/256", "347/2048"), ("331/512", "83/128")),
    (("347/2048", "175/1024"), ("331/512", "83/128")), (("175/1024", "353/2048"), ("165/256", "331/512")),
    (("353/2048", "89/512"), ("165/256", "331/512")), (("175/1024", "353/2048"), ("331/512", "83/128")),
    (("353/2048", "89/512"), ("331/512", "83/128")), (("89/512", "359/2048"), ("41/64", "329/512")),
    (("359/2048", "181/1024"), ("41/64", "329/512")), (("89/512", "359/2048"), ("329/512", "165/256")),
    (("359/2048", "181/1024"), ("329/512", "165/256")), (("181/1024", "365/2048"), ("41/64", "329/512")),
    (("365/2048", "23/128"), ("41/64", "329/512")), (("181/1024", "365/2048"), ("329/512", "165/256")),
    (("365/2048", "23/128"), ("329/512", "165/256")), (("89/512", "359/2048"), ("165/256", "331/512")),
    (("359/2048", "181/1024"), ("165/256", "331/512")), (("89/512", "359/2048"), ("331/512", "83/128")),
    (("359/2048", "181/1024"), ("331/512", "83/128")), (("181/1024", "365/2048"), ("165/256", "331/512")),
    (("365/2048", "23/128"), ("165/256", "331/512")), (("181/1024", "365/2048"), ("331/512", "83/128")),
    (("365/2048", "23/128"), ("331/512", "83/128")), (("43/256", "347/2048"), ("83/128", "333/512")),
    (("347/2048", "175/1024"), ("83/128", "333/512")), (("43/256", "347/2048"), ("333/512", "167/256")),
    (("347/2048", "175/1024"), ("333/512", "167/256")), (("175/1024", "353/2048"), ("83/128", "333/512")),
    (("353/2048", "89/512"), ("83/128", "333/512")), (("175/1024", "353/2048"), ("333/512", "167/256")),
    (("353/2048", "89/512"), ("333/512", "167/256")), (("43/256", "347/2048"), ("167/256", "335/512")),
    (("347/2048", "175/1024"), ("167/256", "335/512")), (("43/256", "347/2048"), ("335/512", "21/32")),
    (("347/2048", "175/1024"), ("335/512", "21/32")), (("175/1024", "353/2048"), ("167/256", "335/512")),
    (("353/2048", "89/512"), ("167/256", "335/512")), (("175/1024", "353/2048"), ("335/512", "21/32")),
    (("353/2048", "89/512"), ("335/512", "21/32")), (("89/512", "359/2048"), ("83/128", "333/512")),
    (("359/2048", "181/1024"), ("83/128", "333/512")), (("89/512", "359/2048"), ("333/512", "167/256")),
    (("359/2048", "181/1024"), ("333/512", "167/256")), (("181/1024", "365/2048"), ("83/128", "333/512")),
    (("365/2048", "23/128"), ("83/128", "333/512")), (("181/1024", "365/2048"), ("333/512", "167/256")),
    (("365/2048", "23/128"), ("333/512", "167/256")), (("89/512", "359/2048"), ("167/256", "335/512")),
    (("359/2048", "181/1024"), ("167/256", "335/512")), (("89/512", "359/2048"), ("335/512", "21/32")),
    (("359/2048", "181/1024"), ("335/512", "21/32")), (("181/1024", "365/2048"), ("167/256", "335/512")),
    (("365/2048", "23/128"), ("167/256", "335/512")), (("181/1024", "365/2048"), ("335/512", "21/32")),
    (("365/2048", "23/128"), ("335/512", "21/32")), (("23/128", "187/1024"), ("5/8", "161/256")),
    (("187/1024", "95/512"), ("5/8", "161/256")), (("23/128", "371/2048"), ("161/256", "323/512")),
    (("371/2048", "187/1024"), ("161/256", "323/512")), (("23/128", "371/2048"), ("323/512", "81/128")),
    (("371/2048", "187/1024"), ("323/512", "81/128")), (("187/1024", "377/2048"), ("161/256", "323/512")),
    (("377/2048", "95/512"), ("161/256", "323/512")), (("187/1024", "377/2048"), ("323/512", "81/128")),
    (("377/2048", "95/512"), ("323/512", "81/128")), (("95/512", "383/2048"), ("5/8", "321/512")),
    (("383/2048", "193/1024"), ("5/8", "321/512")), (("95/512", "383/2048"), ("321/512", "161/256")),
    (("383/2048", "193/1024"), ("321/512", "161/256")), (("193/1024", "389/2048"), ("5/8", "321/512")),
    (("389/2048", "49/256"), ("5/8", "321/512")), (("193/1024", "389/2048"), ("321/512", "161/256")),
    (("389/2048", "49/256"), ("321/512", "161/256")), (("95/512", "383/2048"), ("161/256", "323/512")),
    (("383/2048", "193/1024"), ("161/256", "323/512")), (("95/512", "383/2048"), ("323/512", "81/128")),
    (("383/2048", "193/1024"), ("323/512", "81/128")), (("193/1024", "389/2048"), ("161/256", "323/512")),
    (("389/2048", "49/256"), ("161/256", "323/512")), (("193/1024", "389/2048"), ("323/512", "81/128")),
    (("389/2048", "49/256"), ("323/512", "81/128")), (("23/128", "371/2048"), ("81/128", "325/512")),
    (("371/2048", "187/1024"), ("81/128", "325/512")), (("23/128", "371/2048"), ("325/512", "163/256")),
    (("371/2048", "187/1024"), ("325/512", "163/256")), (("187/1024", "377/2048"), ("81/128", "325/512")),
    (("377/2048", "95/512"), ("81/128", "325/512")), (("187/1024", "377/2048"), ("325/512", "163/256")),
    (("377/2048", "95/512"), ("325/512", "163/256")), (("23/128", "371/2048"), ("163/256", "327/512")),
    (("371/2048", "187/1024"), ("163/256", "327/512")), (("23/128", "371/2048"), ("327/512", "41/64")),
    (("371/2048", "187/1024"), ("327/512", "41/64")), (("187/1024", "377/2048"), ("163/256", "327/512")),
    (("377/2048", "95/512"), ("163/256", "327/512")), (("187/1024", "377/2048"), ("327/512", "41/64")),
    (("377/2048", "95/512"), ("327/512", "41/64")), (("95/512", "383/2048"), ("81/128", "325/512")),
    (("383/2048", "193/1024"), ("81/128", "325/512")), (("95/512", "383/2048"), ("325/512", "163/256")),
    (("383/2048", "193/1024"), ("325/512", "163/256")), (("193/1024", "389/2048"), ("81/128", "325/512")),
    (("389/2048", "49/256"), ("81/128", "325/512")), (("193/1024", "389/2048"), ("325/512", "163/256")),
    (("389/2048", "49/256"), ("325/512", "163/256")), (("95/512", "383/2048"), ("163/256", "327/512")),
    (("383/2048", "193/1024"), ("163/256", "327/512")), (("95/512", "383/2048"), ("327/512", "41/64")),
    (("383/2048", "193/1024"), ("327/512", "41/64")), (("193/1024", "389/2048"), ("163/256", "327/512")),
    (("389/2048", "49/256"), ("163/256", "327/512")), (("193/1024", "389/2048"), ("327/512", "41/64")),
    (("389/2048", "49/256"), ("327/512", "41/64")), (("49/256", "395/2048"), ("5/8", "321/512")),
    (("395/2048", "199/1024"), ("5/8", "321/512")), (("49/256", "395/2048"), ("321/512", "161/256")),
    (("395/2048", "199/1024"), ("321/512", "161/256")), (("199/1024", "401/2048"), ("5/8", "321/512")),
    (("401/2048", "101/512"), ("5/8", "321/512")), (("199/1024", "401/2048"), ("321/512", "161/256")),
    (("401/2048", "101/512"), ("321/512", "161/256")), (("49/256", "395/2048"), ("161/256", "323/512")),
    (("395/2048", "199/1024"), ("161/256", "323/512")), (("49/256", "395/2048"), ("323/512", "81/128")),
    (("395/2048", "199/1024"), ("323/512", "81/128")), (("199/1024", "401/2048"), ("161/256", "323/512")),
    (("401/2048", "101/512"), ("161/256", "323/512")), (("199/1024", "401/2048"), ("323/512", "81/128")),
    (("401/2048", "101/512"), ("323/512", "81/128")), (("101/512", "407/2048"), ("5/8", "321/512")),
    (("407/2048", "205/1024"), ("5/8", "321/512")), (("101/512", "407/2048"), ("321/512", "161/256")),
    (("407/2048", "205/1024"), ("321/512", "161/256")), (("205/1024", "413/2048"), ("5/8", "321/512")),
    (("413/2048", "13/64"), ("5/8", "321/512")), (("205/1024", "413/2048"), ("321/512", "161/256")),
    (("413/2048", "13/64"), ("321/512", "161/256")), (("101/512", "407/2048"), ("161/256", "323/512")),
    (("407/2048", "205/1024"), ("161/256", "323/512")), (("101/512", "407/2048"), ("323/512", "81/128")),
    (("407/2048", "205/1024"), ("323/512", "81/128")), (("205/1024", "413/2048"), ("161/256", "323/512")),
    (("413/2048", "13/64"), ("161/256", "323/512")), (("205/1024", "413/2048"), ("323/512", "81/128")),
    (("413/2048", "13/64"), ("323/512", "81/128")), (("49/256", "395/2048"), ("81/128", "325/512")),
    (("395/2048", "199/1024"), ("81/128", "325/512")), (("49/256", "395/2048"), ("325/512", "163/256")),
    (("395/2048", "199/1024"), ("325/512", "163/256")), (("199/1024", "401/2048"), ("81/128", "325/512")),
    (("401/2048", "101/512"), ("81/128", "325/512")), (("199/1024", "401/2048"), ("325/512", "163/256")),
    (("401/2048", "101/512"), ("325/512", "163/256")), (("49/256", "395/2048"), ("163/256", "327/512")),
    (("395/2048", "199/1024"), ("163/256", "327/512")), (("49/256", "395/2048"), ("327/512", "41/64")),
    (("395/2048", "199/1024"), ("327/512", "41/64")), (("199/1024", "401/2048"), ("163/256", "327/512")),
    (("401/2048", "101/512"), ("163/256", "327/512")), (("199/1024", "401/2048"), ("327/512", "41/64")),
    (("401/2048", "101/512"), ("327/512", "41/64")), (("101/512", "407/2048"), ("81/128", "325/512")),
    (("407/2048", "205/1024"), ("81/128", "325/512")), (("101/512", "407/2048"), ("325/512", "163/256")),
    (("407/2048", "205/1024"), ("325/512", "163/256")), (("205/1024", "413/2048"), ("81/128", "325/512")),
    (("413/2048", "13/64"), ("81/128", "325/512")), (("205/1024", "413/2048"), ("325/512", "163/256")),
    (("413/2048", "13/64"), ("325/512", "163/256")), (("101/512", "407/2048"), ("163/256", "327/512")),
    (("407/2048", "205/1024"), ("163/256", "327/512")), (("101/512", "407/2048"), ("327/512", "41/64")),
    (("407/2048", "205/1024"), ("327/512", "41/64")), (("205/1024", "413/2048"), ("163/256", "327/512")),
    (("413/2048", "13/64"), ("163/256", "327/512")), (("205/1024", "413/2048"), ("327/512", "41/64")),
    (("413/2048", "13/64"), ("327/512", "41/64")), (("23/128", "371/2048"), ("41/64", "329/512")),
    (("371/2048", "187/1024"), ("41/64", "329/512")), (("23/128", "371/2048"), ("329/512", "165/256")),
    (("371/2048", "187/1024"), ("329/512", "165/256")), (("187/1024", "377/2048"), ("41/64", "329/512")),
    (("377/2048", "95/512"), ("41/64", "329/512")), (("187/1024", "377/2048"), ("329/512", "165/256")),
    (("377/2048", "95/512"), ("329/512", "165/256")), (("23/128", "371/2048"), ("165/256", "331/512")),
    (("371/2048", "187/1024"), ("165/256", "331/512")), (("23/128", "371/2048"), ("331/512", "83/128")),
    (("371/2048", "187/1024"), ("331/512", "83/128")), (("187/1024", "377/2048"), ("165/256", "331/512")),
    (("377/2048", "95/512"), ("165/256", "331/512")), (("187/1024", "377/2048"), ("331/512", "83/128")),
    (("377/2048", "95/512"), ("331/512", "83/128")), (("95/512", "383/2048"), ("41/64", "329/512")),
    (("383/2048", "193/1024"), ("41/64", "329/512")), (("95/512", "383/2048"), ("329/512", "165/256")),
    (("383/2048", "193/1024"), ("329/512", "165/256")), (("193/1024", "389/2048"), ("41/64", "329/512")),
    (("389/2048", "49/256"), ("41/64", "329/512")), (("193/1024", "389/2048"), ("329/512", "165/256")),
    (("389/2048", "49/256"), ("329/512", "165/256")), (("95/512", "383/2048"), ("165/256", "331/512")),
    (("383/2048", "193/1024"), ("165/256", "331/512")), (("95/512", "383/2048"), ("331/512", "83/128")),
    (("383/2048", "193/1024"), ("331/512", "83/128")), (("193/1024", "389/2048"), ("165/256", "331/512")),
    (("389/2048", "49/256"), ("165/256", "331/512")), (("193/1024", "389/2048"), ("331/512", "83/128")),
    (("389/2048", "49/256"), ("331/512", "83/128")), (("23/128", "371/2048"), ("83/128", "333/512")),
    (("371/2048", "187/1024"), ("83/128", "333/512")), (("23/128", "371/2048"), ("333/512", "167/256")),
    (("371/2048", "187/1024"), ("333/512", "167/256")), (("187/1024", "377/2048"), ("83/128", "333/512")),
    (("377/2048", "95/512"), ("83/128", "333/512")), (("187/1024", "377/2048"), ("333/512", "167/256")),
    (("377/2048", "95/512"), ("333/512", "167/256")), (("23/128", "371/2048"), ("167/256", "335/512")),
    (("371/2048", "187/1024"), ("167/256", "335/512")), (("23/128", "371/2048"), ("335/512", "21/32")),
    (("371/2048", "187/1024"), ("335/512", "21/32")), (("187/1024", "377/2048"), ("167/256", "335/512")),
    (("377/2048", "95/512"), ("167/256", "335/512")), (("187/1024", "377/2048"), ("335/512", "21/32")),
    (("377/2048", "95/512"), ("335/512", "21/32")), (("95/512", "383/2048"), ("83/128", "333/512")),
    (("383/2048", "193/1024"), ("83/128", "333/512")), (("95/512", "383/2048"), ("333/512", "167/256")),
    (("383/2048", "193/1024"), ("333/512", "167/256")), (("193/1024", "389/2048"), ("83/128", "333/512")),
    (("389/2048", "49/256"), ("83/128", "333/512")), (("193/1024", "389/2048"), ("333/512", "167/256")),
    (("389/2048", "49/256"), ("333/512", "167/256")), (("95/512", "383/2048"), ("167/256", "335/512")),
    (("383/2048", "193/1024"), ("167/256", "335/512")), (("95/512", "383/2048"), ("335/512", "21/32")),
    (("383/2048", "193/1024"), ("335/512", "21/32")), (("193/1024", "389/2048"), ("167/256", "335/512")),
    (("389/2048", "49/256"), ("167/256", "335/512")), (("193/1024", "389/2048"), ("335/512", "21/32")),
    (("389/2048", "49/256"), ("335/512", "21/32")), (("49/256", "395/2048"), ("41/64", "329/512")),
    (("395/2048", "199/1024"), ("41/64", "329/512")), (("49/256", "395/2048"), ("329/512", "165/256")),
    (("395/2048", "199/1024"), ("329/512", "165/256")), (("199/1024", "401/2048"), ("41/64", "329/512")),
    (("401/2048", "101/512"), ("41/64", "329/512")), (("199/1024", "401/2048"), ("329/512", "165/256")),
    (("401/2048", "101/512"), ("329/512", "165/256")), (("49/256", "395/2048"), ("165/256", "331/512")),
    (("395/2048", "199/1024"), ("165/256", "331/512")), (("49/256", "395/2048"), ("331/512", "83/128")),
    (("395/2048", "199/1024"), ("331/512", "83/128")), (("199/1024", "401/2048"), ("165/256", "331/512")),
    (("401/2048", "101/512"), ("165/256", "331/512")), (("199/1024", "401/2048"), ("331/512", "83/128")),
    (("401/2048", "101/512"), ("331/512", "83/128")), (("101/512", "407/2048"), ("41/64", "329/512")),
    (("407/2048", "205/1024"), ("41/64", "329/512")), (("101/512", "407/2048"), ("329/512", "165/256")),
    (("407/2048", "205/1024"), ("329/512", "165/256")), (("205/1024", "413/2048"), ("41/64", "329/512")),
    (("413/2048", "13/64"), ("41/64", "329/512")), (("205/1024", "413/2048"), ("329/512", "165/256")),
    (("413/2048", "13/64"), ("329/512", "165/256")), (("101/512", "407/2048"), ("165/256", "331/512")),
    (("407/2048", "205/1024"), ("165/256", "331/512")), (("101/512", "407/2048"), ("331/512", "83/128")),
    (("407/2048", "205/1024"), ("331/512", "83/128")), (("205/1024", "413/2048"), ("165/256", "331/512")),
    (("413/2048", "13/64"), ("165/256", "331/512")), (("205/1024", "413/2048"), ("331/512", "83/128")),
    (("413/2048", "13/64"), ("331/512", "83/128")), (("49/256", "395/2048"), ("83/128", "333/512")),
    (("395/2048", "199/1024"), ("83/128", "333/512")), (("49/256", "395/2048"), ("333/512", "167/256")),
    (("395/2048", "199/1024"), ("333/512", "167/256")), (("199/1024", "401/2048"), ("83/128", "333/512")),
    (("401/2048", "101/512"), ("83/128", "333/512")), (("199/1024", "401/2048"), ("333/512", "167/256")),
    (("401/2048", "101/512"), ("333/512", "167/256")), (("49/256", "395/2048"), ("167/256", "335/512")),
    (("395/2048", "199/1024"), ("167/256", "335/512")), (("49/256", "395/2048"), ("335/512", "21/32")),
    (("395/2048", "199/1024"), ("335/512", "21/32")), (("199/1024", "401/2048"), ("167/256", "335/512")),
    (("401/2048", "101/512"), ("167/256", "335/512")), (("199/1024", "401/2048"), ("335/512", "21/32")),
    (("401/2048", "101/512"), ("335/512", "21/32")), (("101/512", "407/2048"), ("83/128", "333/512")),
    (("407/2048", "205/1024"), ("83/128", "333/512")), (("101/512", "407/2048"), ("333/512", "167/256")),
    (("407/2048", "205/1024"), ("333/512", "167/256")), (("205/1024", "413/2048"), ("83/128", "333/512")),
    (("413/2048", "13/64"), ("83/128", "333/512")), (("205/1024", "413/2048"), ("333/512", "167/256")),
    (("413/2048", "13/64"), ("333/512", "167/256")), (("101/512", "407/2048"), ("167/256", "335/512")),
    (("407/2048", "205/1024"), ("167/256", "335/512")), (("101/512", "407/2048"), ("335/512", "21/32")),
    (("407/2048", "205/1024"), ("335/512", "21/32")), (("205/1024", "413/2048"), ("167/256", "335/512")),
    (("413/2048", "13/64"), ("167/256", "335/512")), (("205/1024", "413/2048"), ("335/512", "21/32")),
    (("413/2048", "13/64"), ("335/512", "21/32")), (("5/32", "163/1024"), ("21/32", "169/256")),
    (("163/1024", "83/512"), ("21/32", "169/256")), (("5/32", "163/1024"), ("169/256", "85/128")),
    (("163/1024", "83/512"), ("169/256", "85/128")), (("83/512", "169/1024"), ("21/32", "169/256")),
    (("169/1024", "43/256"), ("21/32", "169/256")), (("83/512", "169/1024"), ("169/256", "85/128")),
    (("169/1024", "43/256"), ("169/256", "85/128")), (("5/32", "163/1024"), ("85/128", "171/256")),
    (("163/1024", "83/512"), ("85/128", "171/256")), (("5/32", "163/1024"), ("171/256", "43/64")),
    (("163/1024", "83/512"), ("171/256", "43/64")), (("83/512", "169/1024"), ("85/128", "171/256")),
    (("169/1024", "43/256"), ("85/128", "171/256")), (("83/512", "169/1024"), ("171/256", "43/64")),
    (("169/1024", "43/256"), ("171/256", "43/64")), (("43/256", "175/1024"), ("21/32", "169/256")),
    (("175/1024", "353/2048"), ("21/32", "337/512")), (("353/2048", "89/512"), ("21/32", "337/512")),
    (("175/1024", "353/2048"), ("337/512", "169/256")), (("353/2048", "89/512"), ("337/512", "169/256")),
    (("43/256", "175/1024"), ("169/256", "85/128")), (("175/1024", "89/512"), ("169/256", "85/128")),
    (("89/512", "359/2048"), ("21/32", "337/512")), (("359/2048", "181/1024"), ("21/32", "337/512")),
    (("89/512", "359/2048"), ("337/512", "169/256")), (("359/2048", "181/1024"), ("337/512", "169/256")),
    (("181/1024", "365/2048"), ("21/32", "337/512")), (("365/2048", "23/128"), ("21/32", "337/512")),
    (("181/1024", "365/2048"), ("337/512", "169/256")), (("365/2048", "23/128"), ("337/512", "169/256")),
    (("89/512", "181/1024"), ("169/256", "85/128")), (("181/1024", "365/2048"), ("169/256", "339/512")),
    (("365/2048", "23/128"), ("169/256", "339/512")), (("181/1024", "365/2048"), ("339/512", "85/128")),
    (("365/2048", "23/128"), ("339/512", "85/128")), (("43/256", "175/1024"), ("85/128", "171/256")),
    (("175/1024", "89/512"), ("85/128", "171/256")), (("43/256", "175/1024"), ("171/256", "43/64")),
    (("175/1024", "89/512"), ("171/256", "43/64")), (("89/512", "181/1024"), ("85/128", "171/256")),
    (("181/1024", "23/128"), ("85/128", "171/256")), (("89/512", "181/1024"), ("171/256", "43/64")),
    (("181/1024", "23/128"), ("171/256", "43/64")), (("5/32", "83/512"), ("43/64", "87/128")),
    (("83/512", "43/256"), ("43/64", "87/128")), (("5/32", "83/512"), ("87/128", "11/16")),
    (("83/512", "43/256"), ("87/128", "11/16")), (("43/256", "175/1024"), ("43/64", "173/256")),
    (("175/1024", "89/512"), ("43/64", "173/256")), (("43/256", "175/1024"), ("173/256", "87/128")),
    (("175/1024", "89/512"), ("173/256", "87/128")), (("89/512", "181/1024"), ("43/64", "173/256")),
    (("181/1024", "23/128"), ("43/64", "173/256")), (("89/512", "181/1024"), ("173/256", "87/128")),
    (("181/1024", "23/128"), ("173/256", "87/128")), (("43/256", "89/512"), ("87/128", "11/16")),
    (("89/512", "23/128"), ("87/128", "11/16")), (("23/128", "371/2048"), ("21/32", "337/512")),
    (("371/2048", "187/1024"), ("21/32", "337/512")), (("23/128", "371/2048"), ("337/512", "169/256")),
    (("371/2048", "187/1024"), ("337/512", "169/256")), (("187/1024", "377/2048"), ("21/32", "337/512")),
    (("377/2048", "95/512"), ("21/32", "337/512")), (("187/1024", "377/2048"), ("337/512", "169/256")),
    (("377/2048", "95/512"), ("337/512", "169/256")), (("23/128", "371/2048"), ("169/256", "339/512")),
    (("371/2048", "187/1024"), ("169/256", "339/512")), (("23/128", "371/2048"), ("339/512", "85/128")),
    (("371/2048", "187/1024"), ("339/512", "85/128")), (("187/1024", "377/2048"), ("169/256", "339/512")),
    (("377/2048", "95/512"), ("169/256", "339/512")), (("187/1024", "377/2048"), ("339/512", "85/128")),
    (("377/2048", "95/512"), ("339/512", "85/128")), (("95/512", "383/2048"), ("21/32", "337/512")),
    (("383/2048", "193/1024"), ("21/32", "337/512")), (("95/512", "383/2048"), ("337/512", "169/256")),
    (("383/2048", "193/1024"), ("337/512", "169/256")), (("193/1024", "389/2048"), ("21/32", "337/512")),
    (("389/2048", "49/256"), ("21/32", "337/512")), (("193/1024", "389/2048"), ("337/512", "169/256")),
    (("389/2048", "49/256"), ("337/512", "169/256")), (("95/512", "383/2048"), ("169/256", "339/512")),
    (("383/2048", "193/1024"), ("169/256", "339/512")), (("95/512", "383/2048"), ("339/512", "85/128")),
    (("383/2048", "193/1024"), ("339/512", "85/128")), (("193/1024", "389/2048"), ("169/256", "339/512")),
    (("389/2048", "49/256"), ("169/256", "339/512")), (("193/1024", "389/2048"), ("339/512", "85/128")),
    (("389/2048", "49/256"), ("339/512", "85/128")), (("23/128", "187/1024"), ("85/128", "171/256")),
    (("187/1024", "377/2048"), ("85/128", "341/512")), (("377/2048", "95/512"), ("85/128", "341/512")),
    (("187/1024", "377/2048"), ("341/512", "171/256")), (("377/2048", "95/512"), ("341/512", "171/256")),
    (("23/128", "187/1024"), ("171/256", "43/64")), (("187/1024", "95/512"), ("171/256", "43/64")),
    (("95/512", "383/2048"), ("85/128", "341/512")), (("383/2048", "193/1024"), ("85/128", "341/512")),
    (("95/512", "383/2048"), ("341/512", "171/256")), (("383/2048", "193/1024"), ("341/512", "171/256")),
    (("193/1024", "389/2048"), ("85/128", "341/512")), (("389/2048", "49/256"), ("85/128", "341/512")),
    (("193/1024", "389/2048"), ("341/512", "171/256")), (("389/2048", "49/256"), ("341/512", "171/256")),
    (("95/512", "193/1024"), ("171/256", "43/64")), (("193/1024", "389/2048"), ("171/256", "343/512")),
    (("389/2048", "49/256"), ("171/256", "343/512")), (("193/1024", "389/2048"), ("343/512", "43/64")),
    (("389/2048", "49/256"), ("343/512", "43/64")), (("49/256", "395/2048"), ("21/32", "337/512")),
    (("395/2048", "199/1024"), ("21/32", "337/512")), (("49/256", "395/2048"), ("337/512", "169/256")),
    (("395/2048", "199/1024"), ("337/512", "169/256")), (("199/1024", "401/2048"), ("21/32", "337/512")),
    (("401/2048", "101/512"), ("21/32", "337/512")), (("199/1024", "401/2048"), ("337/512", "169/256")),
    (("401/2048", "101/512"), ("337/512", "169/256")), (("49/256", "395/2048"), ("169/256", "339/512")),
    (("395/2048", "199/1024"), ("169/256", "339/512")), (("49/256", "395/2048"), ("339/512", "85/128")),
    (("395/2048", "199/1024"), ("339/512", "85/128")), (("199/1024", "401/2048"), ("169/256", "339/512")),
    (("401/2048", "101/512"), ("169/256", "339/512")), (("199/1024", "401/2048"), ("339/512", "85/128")),
    (("401/2048", "101/512"), ("339/512", "85/128")), (("101/512", "407/2048"), ("21/32", "337/512")),
    (("407/2048", "205/1024"), ("21/32", "337/512")), (("101/512", "407/2048"), ("337/512", "169/256")),
    (("407/2048", "205/1024"), ("337/512", "169/256")), (("205/1024", "413/2048"), ("21/32", "337/512")),
    (("413/2048", "13/64"), ("21/32", "337/512")), (("205/1024", "413/2048"), ("337/512", "169/256")),
    (("413/2048", "13/64"), ("337/512", "169/256")), (("101/512", "407/2048"), ("169/256", "339/512")),
    (("407/2048", "205/1024"), ("169/256", "339/512")), (("101/512", "407/2048"), ("339/512", "85/128")),
    (("407/2048", "205/1024"), ("339/512", "85/128")), (("205/1024", "413/2048"), ("169/256", "339/512")),
    (("413/2048", "13/64"), ("169/256", "339/512")), (("205/1024", "413/2048"), ("339/512", "85/128")),
    (("413/2048", "13/64"), ("339/512", "85/128")), (("49/256", "395/2048"), ("85/128", "341/512")),
    (("395/2048", "199/1024"), ("85/128", "341/512")), (("49/256", "395/2048"), ("341/512", "171/256")),
    (("395/2048", "199/1024"), ("341/512", "171/256")), (("199/1024", "401/2048"), ("85/128", "341/512")),
    (("401/2048", "101/512"), ("85/128", "341/512")), (("199/1024", "401/2048"), ("341/512", "171/256")),
    (("401/2048", "101/512"), ("341/512", "171/256")), (("49/256", "395/2048"), ("171/256", "343/512")),
    (("395/2048", "199/1024"), ("171/256", "343/512")), (("49/256", "395/2048"), ("343/512", "43/64")),
    (("395/2048", "199/1024"), ("343/512", "43/64")), (("199/1024", "401/2048"), ("171/256", "343/512")),
    (("401/2048", "101/512"), ("171/256", "343/512")), (("199/1024", "401/2048"), ("343/512", "43/64")),
    (("401/2048", "101/512"), ("343/512", "43/64")), (("101/512", "407/2048"), ("85/128", "341/512")),
    (("407/2048", "205/1024"), ("85/128", "341/512")), (("101/512", "407/2048"), ("341/512", "171/256")),
    (("407/2048", "205/1024"), ("341/512", "171/256")), (("205/1024", "413/2048"), ("85/128", "341/512")),
    (("413/2048", "13/64"), ("85/128", "341/512")), (("205/1024", "413/2048"), ("341/512", "171/256")),
    (("413/2048", "13/64"), ("341/512", "171/256")), (("101/512", "407/2048"), ("171/256", "343/512")),
    (("407/2048", "205/1024"), ("171/256", "343/512")), (("101/512", "407/2048"), ("343/512", "43/64")),
    (("407/2048", "205/1024"), ("343/512", "43/64")), (("205/1024", "413/2048"), ("171/256", "343/512")),
    (("413/2048", "13/64"), ("171/256", "343/512")), (("205/1024", "413/2048"), ("343/512", "43/64")),
    (("413/2048", "13/64"), ("343/512", "43/64")), (("23/128", "187/1024"), ("43/64", "173/256")),
    (("187/1024", "95/512"), ("43/64", "173/256")), (("23/128", "187/1024"), ("173/256", "87/128")),
    (("187/1024", "95/512"), ("173/256", "87/128")), (("95/512", "193/1024"), ("43/64", "173/256")),
    (("193/1024", "49/256"), ("43/64", "173/256")), (("95/512", "193/1024"), ("173/256", "87/128")),
    (("193/1024", "49/256"), ("173/256", "87/128")), (("23/128", "95/512"), ("87/128", "11/16")),
    (("95/512", "193/1024"), ("87/128", "175/256")), (("193/1024", "49/256"), ("87/128", "175/256")),
    (("95/512", "193/1024"), ("175/256", "11/16")), (("193/1024", "49/256"), ("175/256", "11/16")),
    (("49/256", "199/1024"), ("43/64", "173/256")), (("199/1024", "401/2048"), ("43/64", "345/512")),
    (("401/2048", "101/512"), ("43/64", "345/512")), (("199/1024", "401/2048"), ("345/512", "173/256")),
    (("401/2048", "101/512"), ("345/512", "173/256")), (("49/256", "199/1024"), ("173/256", "87/128")),
    (("199/1024", "101/512"), ("173/256", "87/128")), (("101/512", "407/2048"), ("43/64", "345/512")),
    (("407/2048", "205/1024"), ("43/64", "345/512")), (("101/512", "407/2048"), ("345/512", "173/256")),
    (("407/2048", "205/1024"), ("345/512", "173/256")), (("205/1024", "413/2048"), ("43/64", "345/512")),
    (("413/2048", "13/64"), ("43/64", "345/512")), (("205/1024", "413/2048"), ("345/512", "173/256")),
    (("413/2048", "13/64"), ("345/512", "173/256")), (("101/512", "205/1024"), ("173/256", "87/128")),
    (("205/1024", "413/2048"), ("173/256", "347/512")), (("413/2048", "13/64"), ("173/256", "347/512")),
    (("205/1024", "413/2048"), ("347/512", "87/128")), (("413/2048", "13/64"), ("347/512", "87/128")),
    (("49/256", "199/1024"), ("87/128", "175/256")), (("199/1024", "101/512"), ("87/128", "175/256")),
    (("49/256", "199/1024"), ("175/256", "11/16")), (("199/1024", "101/512"), ("175/256", "11/16")),
    (("101/512", "205/1024"), ("87/128", "175/256")), (("205/1024", "13/64"), ("87/128", "175/256")),
    (("101/512", "205/1024"), ("175/256", "11/16")), (("205/1024", "13/64"), ("175/256", "11/16")),
    (("13/64", "419/2048"), ("5/8", "321/512")), (("419/2048", "211/1024"), ("5/8", "321/512")),
    (("13/64", "419/2048"), ("321/512", "161/256")), (("419/2048", "211/1024"), ("321/512", "161/256")),
    (("211/1024", "425/2048"), ("5/8", "321/512")), (("425/2048", "107/512"), ("5/8", "321/512")),
    (("211/1024", "425/2048"), ("321/512", "161/256")), (("425/2048", "107/512"), ("321/512", "161/256")),
    (("13/64", "419/2048"), ("161/256", "323/512")), (("419/2048", "211/1024"), ("161/256", "323/512")),
    (("13/64", "419/2048"), ("323/512", "81/128")), (("419/2048", "211/1024"), ("323/512", "81/128")),
    (("211/1024", "425/2048"), ("161/256", "323/512")), (("425/2048", "107/512"), ("161/256", "323/512")),
    (("211/1024", "425/2048"), ("323/512", "81/128")), (("425/2048", "107/512"), ("323/512", "81/128")),
    (("107/512", "431/2048"), ("5/8", "321/512")), (("431/2048", "217/1024"), ("5/8", "321/512")),
    (("107/512", "431/2048"), ("321/512", "161/256")), (("431/2048", "217/1024"), ("321/512", "161/256")),
    (("217/1024", "437/2048"), ("5/8", "321/512")), (("437/2048", "55/256"), ("5/8", "321/512")),
    (("217/1024", "437/2048"), ("321/512", "161/256")), (("437/2048", "55/256"), ("321/512", "161/256")),
    (("107/512", "431/2048"), ("161/256", "323/512")), (("431/2048", "217/1024"), ("161/256", "323/512")),
    (("107/512", "431/2048"), ("323/512", "81/128")), (("431/2048", "217/1024"), ("323/512", "81/128")),
    (("217/1024", "437/2048"), ("161/256", "323/512")), (("437/2048", "55/256"), ("161/256", "323/512")),
    (("217/1024", "437/2048"), ("323/512", "81/128")), (("437/2048", "55/256"), ("323/512", "81/128")),
    (("13/64", "419/2048"), ("81/128", "325/512")), (("419/2048", "211/1024"), ("81/128", "325/512")),
    (("13/64", "419/2048"), ("325/512", "163/256")), (("419/2048", "211/1024"), ("325/512", "163/256")),
    (("211/1024", "425/2048"), ("81/128", "325/512")), (("425/2048", "107/512"), ("81/128", "325/512")),
    (("211/1024", "425/2048"), ("325/512", "163/256")), (("425/2048", "107/512"), ("325/512", "163/256")),
    (("13/64", "419/2048"), ("163/256", "327/512")), (("419/2048", "211/1024"), ("163/256", "327/512")),
    (("13/64", "419/2048"), ("327/512", "41/64")), (("419/2048", "211/1024"), ("327/512", "41/64")),
    (("211/1024", "425/2048"), ("163/256", "327/512")), (("425/2048", "107/512"), ("163/256", "327/512")),
    (("211/1024", "425/2048"), ("327/512", "41/64")), (("425/2048", "107/512"), ("327/512", "41/64")),
    (("107/512", "431/2048"), ("81/128", "325/512")), (("431/2048", "217/1024"), ("81/128", "325/512")),
    (("107/512", "431/2048"), ("325/512", "163/256")), (("431/2048", "217/1024"), ("325/512", "163/256")),
    (("217/1024", "437/2048"), ("81/128", "325/512")), (("437/2048", "55/256"), ("81/128", "325/512")),
    (("217/1024", "437/2048"), ("325/512", "163/256")), (("437/2048", "55/256"), ("325/512", "163/256")),
    (("107/512", "431/2048"), ("163/256", "327/512")), (("431/2048", "217/1024"), ("163/256", "327/512")),
    (("107/512", "431/2048"), ("327/512", "41/64")), (("431/2048", "217/1024"), ("327/512", "41/64")),
    (("217/1024", "437/2048"), ("163/256", "327/512")), (("437/2048", "55/256"), ("163/256", "327/512")),
    (("217/1024", "437/2048"), ("327/512", "41/64")), (("437/2048", "55/256"), ("327/512", "41/64")),
    (("55/256", "443/2048"), ("5/8", "321/512")), (("443/2048", "223/1024"), ("5/8", "321/512")),
    (("55/256", "443/2048"), ("321/512", "161/256")), (("443/2048", "223/1024"), ("321/512", "161/256")),
    (("223/1024", "449/2048"), ("5/8", "321/512")), (("449/2048", "113/512"), ("5/8", "321/512")),
    (("223/1024", "449/2048"), ("321/512", "161/256")), (("449/2048", "113/512"), ("321/512", "161/256")),
    (("55/256", "443/2048"), ("161/256", "323/512")), (("443/2048", "223/1024"), ("161/256", "323/512")),
    (("55/256", "443/2048"), ("323/512", "81/128")), (("443/2048", "223/1024"), ("323/512", "81/128")),
    (("223/1024", "449/2048"), ("161/256", "323/512")), (("449/2048", "113/512"), ("161/256", "323/512")),
    (("223/1024", "449/2048"), ("323/512", "81/128")), (("449/2048", "113/512"), ("323/512", "81/128")),
    (("113/512", "455/2048"), ("5/8", "321/512")), (("455/2048", "229/1024"), ("5/8", "321/512")),
    (("113/512", "455/2048"), ("321/512", "161/256")), (("455/2048", "229/1024"), ("321/512", "161/256")),
    (("229/1024", "461/2048"), ("5/8", "321/512")), (("461/2048", "29/128"), ("5/8", "321/512")),
    (("229/1024", "461/2048"), ("321/512", "161/256")), (("461/2048", "29/128"), ("321/512", "161/256")),
    (("113/512", "455/2048"), ("161/256", "323/512")), (("455/2048", "229/1024"), ("161/256", "323/512")),
    (("113/512", "455/2048"), ("323/512", "81/128")), (("455/2048", "229/1024"), ("323/512", "81/128")),
    (("229/1024", "461/2048"), ("161/256", "323/512")), (("461/2048", "29/128"), ("161/256", "323/512")),
    (("229/1024", "461/2048"), ("323/512", "81/128")), (("461/2048", "29/128"), ("323/512", "81/128")),
    (("55/256", "443/2048"), ("81/128", "325/512")), (("443/2048", "223/1024"), ("81/128", "325/512")),
    (("55/256", "443/2048"), ("325/512", "163/256")), (("443/2048", "223/1024"), ("325/512", "163/256")),
    (("223/1024", "449/2048"), ("81/128", "325/512")), (("449/2048", "113/512"), ("81/128", "325/512")),
    (("223/1024", "449/2048"), ("325/512", "163/256")), (("449/2048", "113/512"), ("325/512", "163/256")),
    (("55/256", "443/2048"), ("163/256", "327/512")), (("443/2048", "223/1024"), ("163/256", "327/512")),
    (("55/256", "443/2048"), ("327/512", "41/64")), (("443/2048", "223/1024"), ("327/512", "41/64")),
    (("223/1024", "449/2048"), ("163/256", "327/512")), (("449/2048", "113/512"), ("163/256", "327/512")),
    (("223/1024", "449/2048"), ("327/512", "41/64")), (("449/2048", "113/512"), ("327/512", "41/64")),
    (("113/512", "455/2048"), ("81/128", "325/512")), (("455/2048", "229/1024"), ("81/128", "325/512")),
    (("113/512", "455/2048"), ("325/512", "163/256")), (("455/2048", "229/1024"), ("325/512", "163/256")),
    (("229/1024", "461/2048"), ("81/128", "325/512")), (("461/2048", "29/128"), ("81/128", "325/512")),
    (("229/1024", "461/2048"), ("325/512", "163/256")), (("461/2048", "29/128"), ("325/512", "163/256")),
    (("113/512", "455/2048"), ("163/256", "327/512")), (("455/2048", "229/1024"), ("163/256", "327/512")),
    (("113/512", "455/2048"), ("327/512", "41/64")), (("455/2048", "229/1024"), ("327/512", "41/64")),
    (("229/1024", "461/2048"), ("163/256", "327/512")), (("461/2048", "29/128"), ("163/256", "327/512")),
    (("229/1024", "461/2048"), ("327/512", "41/64")), (("461/2048", "29/128"), ("327/512", "41/64")),
    (("13/64", "419/2048"), ("41/64", "329/512")), (("419/2048", "211/1024"), ("41/64", "329/512")),
    (("13/64", "419/2048"), ("329/512", "165/256")), (("419/2048", "211/1024"), ("329/512", "165/256")),
    (("211/1024", "425/2048"), ("41/64", "329/512")), (("425/2048", "107/512"), ("41/64", "329/512")),
    (("211/1024", "425/2048"), ("329/512", "165/256")), (("425/2048", "107/512"), ("329/512", "165/256")),
    (("13/64", "419/2048"), ("165/256", "331/512")), (("419/2048", "211/1024"), ("165/256", "331/512")),
    (("13/64", "419/2048"), ("331/512", "83/128")), (("419/2048", "211/1024"), ("331/512", "83/128")),
    (("211/1024", "425/2048"), ("165/256", "331/512")), (("425/2048", "107/512"), ("165/256", "331/512")),
    (("211/1024", "425/2048"), ("331/512", "83/128")), (("425/2048", "107/512"), ("331/512", "83/128")),
    (("107/512", "431/2048"), ("41/64", "329/512")), (("431/2048", "217/1024"), ("41/64", "329/512")),
    (("107/512", "431/2048"), ("329/512", "165/256")), (("431/2048", "217/1024"), ("329/512", "165/256")),
    (("217/1024", "437/2048"), ("41/64", "329/512")), (("437/2048", "55/256"), ("41/64", "329/512")),
    (("217/1024", "437/2048"), ("329/512", "165/256")), (("437/2048", "55/256"), ("329/512", "165/256")),
    (("107/512", "431/2048"), ("165/256", "331/512")), (("431/2048", "217/1024"), ("165/256", "331/512")),
    (("107/512", "431/2048"), ("331/512", "83/128")), (("431/2048", "217/1024"), ("331/512", "83/128")),
    (("217/1024", "437/2048"), ("165/256", "331/512")), (("437/2048", "55/256"), ("165/256", "331/512")),
    (("217/1024", "437/2048"), ("331/512", "83/128")), (("437/2048", "55/256"), ("331/512", "83/128")),
    (("13/64", "419/2048"), ("83/128", "333/512")), (("419/2048", "211/1024"), ("83/128", "333/512")),
    (("13/64", "419/2048"), ("333/512", "167/256")), (("419/2048", "211/1024"), ("333/512", "167/256")),
    (("211/1024", "425/2048"), ("83/128", "333/512")), (("425/2048", "107/512"), ("83/128", "333/512")),
    (("211/1024", "425/2048"), ("333/512", "167/256")), (("425/2048", "107/512"), ("333/512", "167/256")),
    (("13/64", "419/2048"), ("167/256", "335/512")), (("419/2048", "211/1024"), ("167/256", "335/512")),
    (("13/64", "419/2048"), ("335/512", "21/32")), (("419/2048", "211/1024"), ("335/512", "21/32")),
    (("211/1024", "425/2048"), ("167/256", "335/512")), (("425/2048", "107/512"), ("167/256", "335/512")),
    (("211/1024", "425/2048"), ("335/512", "21/32")), (("425/2048", "107/512"), ("335/512", "21/32")),
    (("107/512", "431/2048"), ("83/128", "333/512")), (("431/2048", "217/1024"), ("83/128", "333/512")),
    (("107/512", "431/2048"), ("333/512", "167/256")), (("431/2048", "217/1024"), ("333/512", "167/256")),
    (("217/1024", "437/2048"), ("83/128", "333/512")), (("437/2048", "55/256"), ("83/128", "333/512")),
    (("217/1024", "437/2048"), ("333/512", "167/256")), (("437/2048", "55/256"), ("333/512", "167/256")),
    (("107/512", "431/2048"), ("167/256", "335/512")), (("431/2048", "217/1024"), ("167/256", "335/512")),
    (("107/512", "431/2048"), ("335/512", "21/32")), (("431/2048", "217/1024"), ("335/512", "21/32")),
    (("217/1024", "437/2048"), ("167/256", "335/512")), (("437/2048", "55/256"), ("167/256", "335/512")),
    (("217/1024", "437/2048"), ("335/512", "21/32")), (("437/2048", "55/256"), ("335/512", "21/32")),
    (("55/256", "443/2048"), ("41/64", "329/512")), (("443/2048", "223/1024"), ("41/64", "329/512")),
    (("55/256", "443/2048"), ("329/512", "165/256")), (("443/2048", "223/1024"), ("329/512", "165/256")),
    (("223/1024", "449/2048"), ("41/64", "329/512")), (("449/2048", "113/512"), ("41/64", "329/512")),
    (("223/1024", "449/2048"), ("329/512", "165/256")), (("449/2048", "113/512"), ("329/512", "165/256")),
    (("55/256", "443/2048"), ("165/256", "331/512")), (("443/2048", "223/1024"), ("165/256", "331/512")),
    (("55/256", "443/2048"), ("331/512", "83/128")), (("443/2048", "223/1024"), ("331/512", "83/128")),
    (("223/1024", "449/2048"), ("165/256", "331/512")), (("449/2048", "113/512"), ("165/256", "331/512")),
    (("223/1024", "449/2048"), ("331/512", "83/128")), (("449/2048", "113/512"), ("331/512", "83/128")),
    (("113/512", "455/2048"), ("41/64", "329/512")), (("455/2048", "229/1024"), ("41/64", "329/512")),
    (("113/512", "455/2048"), ("329/512", "165/256")), (("455/2048", "229/1024"), ("329/512", "165/256")),
    (("229/1024", "461/2048"), ("41/64", "329/512")), (("461/2048", "29/128"), ("41/64", "329/512")),
    (("229/1024", "461/2048"), ("329/512", "165/256")), (("461/2048", "29/128"), ("329/512", "165/256")),
    (("113/512", "455/2048"), ("165/256", "331/512")), (("455/2048", "229/1024"), ("165/256", "331/512")),
    (("113/512", "455/2048"), ("331/512", "83/128")), (("455/2048", "229/1024"), ("331/512", "83/128")),
    (("229/1024", "461/2048"), ("165/256", "331/512")), (("461/2048", "29/128"), ("165/256", "331/512")),
    (("229/1024", "461/2048"), ("331/512", "83/128")), (("461/2048", "29/128"), ("331/512", "83/128")),
    (("55/256", "443/2048"), ("83/128", "333/512")), (("443/2048", "223/1024"), ("83/128", "333/512")),
    (("55/256", "443/2048"), ("333/512", "167/256")), (("443/2048", "223/1024"), ("333/512", "167/256")),
    (("223/1024", "449/2048"), ("83/128", "333/512")), (("449/2048", "113/512"), ("83/128", "333/512")),
    (("223/1024", "449/2048"), ("333/512", "167/256")), (("449/2048", "113/512"), ("333/512", "167/256")),
    (("55/256", "443/2048"), ("167/256", "335/512")), (("443/2048", "223/1024"), ("167/256", "335/512")),
    (("55/256", "443/2048"), ("335/512", "21/32")), (("443/2048", "223/1024"), ("335/512", "21/32")),
    (("223/1024", "449/2048"), ("167/256", "335/512")), (("449/2048", "113/512"), ("167/256", "335/512")),
    (("223/1024", "449/2048"), ("335/512", "21/32")), (("449/2048", "113/512"), ("335/512", "21/32")),
    (("113/512", "455/2048"), ("83/128", "333/512")), (("455/2048", "229/1024"), ("83/128", "333/512")),
    (("113/512", "455/2048"), ("333/512", "167/256")), (("455/2048", "229/1024"), ("333/512", "167/256")),
    (("229/1024", "461/2048"), ("83/128", "333/512")), (("461/2048", "29/128"), ("83/128", "333/512")),
    (("229/1024", "461/2048"), ("333/512", "167/256")), (("461/2048", "29/128"), ("333/512", "167/256")),
    (("113/512", "455/2048"), ("167/256", "335/512")), (("455/2048", "229/1024"), ("167/256", "335/512")),
    (("113/512", "455/2048"), ("335/512", "21/32")), (("455/2048", "229/1024"), ("335/512", "21/32")),
    (("229/1024", "461/2048"), ("167/256", "335/512")), (("461/2048", "29/128"), ("167/256", "335/512")),
    (("229/1024", "461/2048"), ("335/512", "21/32")), (("461/2048", "29/128"), ("335/512", "21/32")),
    (("29/128", "467/2048"), ("5/8", "321/512")), (("467/2048", "235/1024"), ("5/8", "321/512")),
    (("29/128", "467/2048"), ("321/512", "161/256")), (("467/2048", "235/1024"), ("321/512", "161/256")),
    (("235/1024", "473/2048"), ("5/8", "321/512")), (("473/2048", "119/512"), ("5/8", "321/512")),
    (("235/1024", "473/2048"), ("321/512", "161/256")), (("473/2048", "119/512"), ("321/512", "161/256")),
    (("29/128", "467/2048"), ("161/256", "323/512")), (("467/2048", "235/1024"), ("161/256", "323/512")),
    (("29/128", "467/2048"), ("323/512", "81/128")), (("467/2048", "235/1024"), ("323/512", "81/128")),
    (("235/1024", "473/2048"), ("161/256", "323/512")), (("473/2048", "119/512"), ("161/256", "323/512")),
    (("235/1024", "473/2048"), ("323/512", "81/128")), (("473/2048", "119/512"), ("323/512", "81/128")),
    (("119/512", "479/2048"), ("5/8", "321/512")), (("479/2048", "241/1024"), ("5/8", "321/512")),
    (("119/512", "479/2048"), ("321/512", "161/256")), (("479/2048", "241/1024"), ("321/512", "161/256")),
    (("241/1024", "485/2048"), ("5/8", "321/512")), (("485/2048", "61/256"), ("5/8", "321/512")),
    (("241/1024", "485/2048"), ("321/512", "161/256")), (("485/2048", "61/256"), ("321/512", "161/256")),
    (("119/512", "479/2048"), ("161/256", "323/512")), (("479/2048", "241/1024"), ("161/256", "323/512")),
    (("119/512", "479/2048"), ("323/512", "81/128")), (("479/2048", "241/1024"), ("323/512", "81/128")),
    (("241/1024", "485/2048"), ("161/256", "323/512")), (("485/2048", "61/256"), ("161/256", "323/512")),
    (("241/1024", "485/2048"), ("323/512", "81/128")), (("485/2048", "61/256"), ("323/512", "81/128")),
    (("29/128", "467/2048"), ("81/128", "325/512")), (("467/2048", "235/1024"), ("81/128", "325/512")),
    (("29/128", "467/2048"), ("325/512", "163/256")), (("467/2048", "235/1024"), ("325/512", "163/256")),
    (("235/1024", "473/2048"), ("81/128", "325/512")), (("473/2048", "119/512"), ("81/128", "325/512")),
    (("235/1024", "473/2048"), ("325/512", "163/256")), (("473/2048", "119/512"), ("325/512", "163/256")),
    (("29/128", "467/2048"), ("163/256", "327/512")), (("467/2048", "235/1024"), ("163/256", "327/512")),
    (("29/128", "467/2048"), ("327/512", "41/64")), (("467/2048", "235/1024"), ("327/512", "41/64")),
    (("235/1024", "473/2048"), ("163/256", "327/512")), (("473/2048", "119/512"), ("163/256", "327/512")),
    (("235/1024", "473/2048"), ("327/512", "41/64")), (("473/2048", "119/512"), ("327/512", "41/64")),
    (("119/512", "479/2048"), ("81/128", "325/512")), (("479/2048", "241/1024"), ("81/128", "325/512")),
    (("119/512", "479/2048"), ("325/512", "163/256")), (("479/2048", "241/1024"), ("325/512", "163/256")),
    (("241/1024", "485/2048"), ("81/128", "325/512")), (("485/2048", "61/256"), ("81/128", "325/512")),
    (("241/1024", "485/2048"), ("325/512", "163/256")), (("485/2048", "61/256"), ("325/512", "163/256")),
    (("119/512", "479/2048"), ("163/256", "327/512")), (("479/2048", "241/1024"), ("163/256", "327/512")),
    (("119/512", "479/2048"), ("327/512", "41/64")), (("479/2048", "241/1024"), ("327/512", "41/64")),
    (("241/1024", "485/2048"), ("163/256", "327/512")), (("485/2048", "61/256"), ("163/256", "327/512")),
    (("241/1024", "485/2048"), ("327/512", "41/64")), (("485/2048", "61/256"), ("327/512", "41/64")),
    (("61/256", "491/2048"), ("5/8", "321/512")), (("491/2048", "247/1024"), ("5/8", "321/512")),
    (("61/256", "491/2048"), ("321/512", "161/256")), (("491/2048", "247/1024"), ("321/512", "161/256")),
    (("247/1024", "497/2048"), ("5/8", "321/512")), (("497/2048", "125/512"), ("5/8", "321/512")),
    (("247/1024", "497/2048"), ("321/512", "161/256")), (("497/2048", "125/512"), ("321/512", "161/256")),
    (("61/256", "491/2048"), ("161/256", "323/512")), (("491/2048", "247/1024"), ("161/256", "323/512")),
    (("61/256", "491/2048"), ("323/512", "81/128")), (("491/2048", "247/1024"), ("323/512", "81/128")),
    (("247/1024", "497/2048"), ("161/256", "323/512")), (("497/2048", "125/512"), ("161/256", "323/512")),
    (("247/1024", "497/2048"), ("323/512", "81/128")), (("497/2048", "125/512"), ("323/512", "81/128")),
    (("125/512", "1003/4096"), ("5/8", "641/1024")), (("1003/4096", "503/2048"), ("5/8", "641/1024")),
    (("125/512", "1003/4096"), ("641/1024", "321/512")), (("1003/4096", "503/2048"), ("641/1024", "321/512")),
    (("503/2048", "1009/4096"), ("5/8", "641/1024")), (("1009/4096", "253/1024"), ("5/8", "641/1024")),
    (("503/2048", "1009/4096"), ("641/1024", "321/512")), (("1009/4096", "253/1024"), ("641/1024", "321/512")),
    (("125/512", "1003/4096"), ("321/512", "643/1024")), (("1003/4096", "503/2048"), ("321/512", "643/1024")),
    (("125/512", "1003/4096"), ("643/1024", "161/256")), (("1003/4096", "503/2048"), ("643/1024", "161/256")),
    (("503/2048", "1009/4096"), ("321/512", "643/1024")), (("1009/4096", "253/1024"), ("321/512", "643/1024")),
    (("503/2048", "1009/4096"), ("643/1024", "161/256")), (("1009/4096", "253/1024"), ("643/1024", "161/256")),
    (("253/1024", "1015/4096"), ("5/8", "641/1024")), (("1015/4096", "509/2048"), ("5/8", "641/1024")),
    (("253/1024", "1015/4096"), ("641/1024", "321/512")), (("1015/4096", "509/2048"), ("641/1024", "321/512")),
    (("509/2048", "1021/4096"), ("5/8", "641/1024")), (("1021/4096", "1/4"), ("5/8", "641/1024")),
    (("509/2048", "1021/4096"), ("641/1024", "321/512")), (("1021/4096", "1/4"), ("641/1024", "321/512")),
    (("253/1024", "1015/4096"), ("321/512", "643/1024")), (("1015/4096", "509/2048"), ("321/512", "643/1024")),
    (("253/1024", "1015/4096"), ("643/1024", "161/256")), (("1015/4096", "509/2048"), ("643/1024", "161/256")),
    (("509/2048", "1021/4096"), ("321/512", "643/1024")), (("1021/4096", "1/4"), ("321/512", "643/1024")),
    (("509/2048", "1021/4096"), ("643/1024", "161/256")), (("1021/4096", "1/4"), ("643/1024", "161/256")),
    (("125/512", "1003/4096"), ("161/256", "645/1024")), (("1003/4096", "503/2048"), ("161/256", "645/1024")),
    (("125/512", "1003/4096"), ("645/1024", "323/512")), (("1003/4096", "503/2048"), ("645/1024", "323/512")),
    (("503/2048", "1009/4096"), ("161/256", "645/1024")), (("1009/4096", "253/1024"), ("161/256", "645/1024")),
    (("503/2048", "1009/4096"), ("645/1024", "323/512")), (("1009/4096", "253/1024"), ("645/1024", "323/512")),
    (("125/512", "1003/4096"), ("323/512", "647/1024")), (("1003/4096", "503/2048"), ("323/512", "647/1024")),
    (("125/512", "1003/4096"), ("647/1024", "81/128")), (("1003/4096", "503/2048"), ("647/1024", "81/128")),
    (("503/2048", "1009/4096"), ("323/512", "647/1024")), (("1009/4096", "253/1024"), ("323/512", "647/1024")),
    (("503/2048", "1009/4096"), ("647/1024", "81/128")), (("1009/4096", "253/1024"), ("647/1024", "81/128")),
    (("253/1024", "1015/4096"), ("161/256", "645/1024")), (("1015/4096", "509/2048"), ("161/256", "645/1024")),
    (("253/1024", "1015/4096"), ("645/1024", "323/512")), (("1015/4096", "509/2048"), ("645/1024", "323/512")),
    (("509/2048", "1021/4096"), ("161/256", "645/1024")), (("1021/4096", "1/4"), ("161/256", "645/1024")),
    (("509/2048", "1021/4096"), ("645/1024", "323/512")), (("1021/4096", "1/4"), ("645/1024", "323/512")),
    (("253/1024", "1015/4096"), ("323/512", "647/1024")), (("1015/4096", "509/2048"), ("323/512", "647/1024")),
    (("253/1024", "1015/4096"), ("647/1024", "81/128")), (("1015/4096", "509/2048"), ("647/1024", "81/128")),
    (("509/2048", "1021/4096"), ("323/512", "647/1024")), (("1021/4096", "1/4"), ("323/512", "647/1024")),
    (("509/2048", "1021/4096"), ("647/1024", "81/128")), (("1021/4096", "1/4"), ("647/1024", "81/128")),
    (("61/256", "491/2048"), ("81/128", "325/512")), (("491/2048", "247/1024"), ("81/128", "325/512")),
    (("61/256", "491/2048"), ("325/512", "163/256")), (("491/2048", "247/1024"), ("325/512", "163/256")),
    (("247/1024", "497/2048"), ("81/128", "325/512")), (("497/2048", "125/512"), ("81/128", "325/512")),
    (("247/1024", "497/2048"), ("325/512", "163/256")), (("497/2048", "125/512"), ("325/512", "163/256")),
    (("61/256", "491/2048"), ("163/256", "327/512")), (("491/2048", "247/1024"), ("163/256", "327/512")),
    (("61/256", "491/2048"), ("327/512", "41/64")), (("491/2048", "247/1024"), ("327/512", "41/64")),
    (("247/1024", "497/2048"), ("163/256", "327/512")), (("497/2048", "125/512"), ("163/256", "327/512")),
    (("247/1024", "497/2048"), ("327/512", "41/64")), (("497/2048", "125/512"), ("327/512", "41/64")),
    (("125/512", "1003/4096"), ("81/128", "649/1024")), (("1003/4096", "503/2048"), ("81/128", "649/1024")),
    (("125/512", "1003/4096"), ("649/1024", "325/512")), (("1003/4096", "503/2048"), ("649/1024", "325/512")),
    (("503/2048", "1009/4096"), ("81/128", "649/1024")), (("1009/4096", "253/1024"), ("81/128", "649/1024")),
    (("503/2048", "1009/4096"), ("649/1024", "325/512")), (("1009/4096", "253/1024"), ("649/1024", "325/512")),
    (("125/512", "1003/4096"), ("325/512", "651/1024")), (("1003/4096", "503/2048"), ("325/512", "651/1024")),
    (("125/512", "1003/4096"), ("651/1024", "163/256")), (("1003/4096", "503/2048"), ("651/1024", "163/256")),
    (("503/2048", "1009/4096"), ("325/512", "651/1024")), (("1009/4096", "253/1024"), ("325/512", "651/1024")),
    (("503/2048", "1009/4096"), ("651/1024", "163/256")), (("1009/4096", "253/1024"), ("651/1024", "163/256")),
    (("253/1024", "1015/4096"), ("81/128", "649/1024")), (("1015/4096", "509/2048"), ("81/128", "649/1024")),
    (("253/1024", "1015/4096"), ("649/1024", "325/512")), (("1015/4096", "509/2048"), ("649/1024", "325/512")),
    (("509/2048", "1021/4096"), ("81/128", "649/1024")), (("1021/4096", "1/4"), ("81/128", "649/1024")),
    (("509/2048", "1021/4096"), ("649/1024", "325/512")), (("1021/4096", "1/4"), ("649/1024", "325/512")),
    (("253/1024", "1015/4096"), ("325/512", "651/1024")), (("1015/4096", "509/2048"), ("325/512", "651/1024")),
    (("253/1024", "1015/4096"), ("651/1024", "163/256")), (("1015/4096", "509/2048"), ("651/1024", "163/256")),
    (("509/2048", "1021/4096"), ("325/512", "651/1024")), (("1021/4096", "1/4"), ("325/512", "651/1024")),
    (("509/2048", "1021/4096"), ("651/1024", "163/256")), (("1021/4096", "1/4"), ("651/1024", "163/256")),
    (("125/512", "1003/4096"), ("163/256", "653/1024")), (("1003/4096", "503/2048"), ("163/256", "653/1024")),
    (("125/512", "1003/4096"), ("653/1024", "327/512")), (("1003/4096", "503/2048"), ("653/1024", "327/512")),
    (("503/2048", "1009/4096"), ("163/256", "653/1024")), (("1009/4096", "253/1024"), ("163/256", "653/1024")),
    (("503/2048", "1009/4096"), ("653/1024", "327/512")), (("1009/4096", "253/1024"), ("653/1024", "327/512")),
    (("125/512", "1003/4096"), ("327/512", "655/1024")), (("1003/4096", "503/2048"), ("327/512", "655/1024")),
    (("125/512", "1003/4096"), ("655/1024", "41/64")), (("1003/4096", "503/2048"), ("655/1024", "41/64")),
    (("503/2048", "1009/4096"), ("327/512", "655/1024")), (("1009/4096", "253/1024"), ("327/512", "655/1024")),
    (("503/2048", "1009/4096"), ("655/1024", "41/64")), (("1009/4096", "253/1024"), ("655/1024", "41/64")),
    (("253/1024", "1015/4096"), ("163/256", "653/1024")), (("1015/4096", "509/2048"), ("163/256", "653/1024")),
    (("253/1024", "1015/4096"), ("653/1024", "327/512")), (("1015/4096", "509/2048"), ("653/1024", "327/512")),
    (("509/2048", "1021/4096"), ("163/256", "653/1024")), (("1021/4096", "1/4"), ("163/256", "653/1024")),
    (("509/2048", "1021/4096"), ("653/1024", "327/512")), (("1021/4096", "1/4"), ("653/1024", "327/512")),
    (("253/1024", "1015/4096"), ("327/512", "655/1024")), (("1015/4096", "509/2048"), ("327/512", "655/1024")),
    (("253/1024", "1015/4096"), ("655/1024", "41/64")), (("1015/4096", "509/2048"), ("655/1024", "41/64")),
    (("509/2048", "1021/4096"), ("327/512", "655/1024")), (("1021/4096", "1/4"), ("327/512", "655/1024")),
    (("509/2048", "1021/4096"), ("655/1024", "41/64")), (("1021/4096", "1/4"), ("655/1024", "41/64")),
    (("29/128", "467/2048"), ("41/64", "329/512")), (("467/2048", "235/1024"), ("41/64", "329/512")),
    (("29/128", "467/2048"), ("329/512", "165/256")), (("467/2048", "235/1024"), ("329/512", "165/256")),
    (("235/1024", "473/2048"), ("41/64", "329/512")), (("473/2048", "119/512"), ("41/64", "329/512")),
    (("235/1024", "473/2048"), ("329/512", "165/256")), (("473/2048", "119/512"), ("329/512", "165/256")),
    (("29/128", "467/2048"), ("165/256", "331/512")), (("467/2048", "235/1024"), ("165/256", "331/512")),
    (("29/128", "467/2048"), ("331/512", "83/128")), (("467/2048", "235/1024"), ("331/512", "83/128")),
    (("235/1024", "473/2048"), ("165/256", "331/512")), (("473/2048", "119/512"), ("165/256", "331/512")),
    (("235/1024", "473/2048"), ("331/512", "83/128")), (("473/2048", "119/512"), ("331/512", "83/128")),
    (("119/512", "479/2048"), ("41/64", "329/512")), (("479/2048", "241/1024"), ("41/64", "329/512")),
    (("119/512", "479/2048"), ("329/512", "165/256")), (("479/2048", "241/1024"), ("329/512", "165/256")),
    (("241/1024", "485/2048"), ("41/64", "329/512")), (("485/2048", "61/256"), ("41/64", "329/512")),
    (("241/1024", "485/2048"), ("329/512", "165/256")), (("485/2048", "61/256"), ("329/512", "165/256")),
    (("119/512", "479/2048"), ("165/256", "331/512")), (("479/2048", "241/1024"), ("165/256", "331/512")),
    (("119/512", "479/2048"), ("331/512", "83/128")), (("479/2048", "241/1024"), ("331/512", "83/128")),
    (("241/1024", "485/2048"), ("165/256", "331/512")), (("485/2048", "61/256"), ("165/256", "331/512")),
    (("241/1024", "485/2048"), ("331/512", "83/128")), (("485/2048", "61/256"), ("331/512", "83/128")),
    (("29/128", "467/2048"), ("83/128", "333/512")), (("467/2048", "235/1024"), ("83/128", "333/512")),
    (("29/128", "467/2048"), ("333/512", "167/256")), (("467/2048", "235/1024"), ("333/512", "167/256")),
    (("235/1024", "473/2048"), ("83/128", "333/512")), (("473/2048", "119/512"), ("83/128", "333/512")),
    (("235/1024", "473/2048"), ("333/512", "167/256")), (("473/2048", "119/512"), ("333/512", "167/256")),
    (("29/128", "467/2048"), ("167/256", "335/512")), (("467/2048", "235/1024"), ("167/256", "335/512")),
    (("29/128", "467/2048"), ("335/512", "21/32")), (("467/2048", "235/1024"), ("335/512", "21/32")),
    (("235/1024", "473/2048"), ("167/256", "335/512")), (("473/2048", "119/512"), ("167/256", "335/512")),
    (("235/1024", "473/2048"), ("335/512", "21/32")), (("473/2048", "119/512"), ("335/512", "21/32")),
    (("119/512", "479/2048"), ("83/128", "333/512")), (("479/2048", "241/1024"), ("83/128", "333/512")),
    (("119/512", "479/2048"), ("333/512", "167/256")), (("479/2048", "241/1024"), ("333/512", "167/256")),
    (("241/1024", "485/2048"), ("83/128", "333/512")), (("485/2048", "61/256"), ("83/128", "333/512")),
    (("241/1024", "485/2048"), ("333/512", "167/256")), (("485/2048", "61/256"), ("333/512", "167/256")),
    (("119/512", "479/2048"), ("167/256", "335/512")), (("479/2048", "241/1024"), ("167/256", "335/512")),
    (("119/512", "479/2048"), ("335/512", "21/32")), (("479/2048", "241/1024"), ("335/512", "21/32")),
    (("241/1024", "485/2048"), ("167/256", "335/512")), (("485/2048", "61/256"), ("167/256", "335/512")),
    (("241/1024", "485/2048"), ("335/512", "21/32")), (("485/2048", "61/256"), ("335/512", "21/32")),
    (("61/256", "491/2048"), ("41/64", "329/512")), (("491/2048", "247/1024"), ("41/64", "329/512")),
    (("61/256", "491/2048"), ("329/512", "165/256")), (("491/2048", "247/1024"), ("329/512", "165/256")),
    (("247/1024", "497/2048"), ("41/64", "329/512")), (("497/2048", "125/512"), ("41/64", "329/512")),
    (("247/1024", "497/2048"), ("329/512", "165/256")), (("497/2048", "125/512"), ("329/512", "165/256")),
    (("61/256", "491/2048"), ("165/256", "331/512")), (("491/2048", "247/1024"), ("165/256", "331/512")),
    (("61/256", "491/2048"), ("331/512", "83/128")), (("491/2048", "247/1024"), ("331/512", "83/128")),
    (("247/1024", "497/2048"), ("165/256", "331/512")), (("497/2048", "125/512"), ("165/256", "331/512")),
    (("247/1024", "497/2048"), ("331/512", "83/128")), (("497/2048", "125/512"), ("331/512", "83/128")),
    (("125/512", "1003/4096"), ("41/64", "657/1024")), (("1003/4096", "503/2048"), ("41/64", "657/1024")),
    (("125/512", "1003/4096"), ("657/1024", "329/512")), (("1003/4096", "503/2048"), ("657/1024", "329/512")),
    (("503/2048", "1009/4096"), ("41/64", "657/1024")), (("1009/4096", "253/1024"), ("41/64", "657/1024")),
    (("503/2048", "1009/4096"), ("657/1024", "329/512")), (("1009/4096", "253/1024"), ("657/1024", "329/512")),
    (("125/512", "503/2048"), ("329/512", "165/256")), (("503/2048", "1009/4096"), ("329/512", "659/1024")),
    (("1009/4096", "253/1024"), ("329/512", "659/1024")), (("503/2048", "1009/4096"), ("659/1024", "165/256")),
    (("1009/4096", "253/1024"), ("659/1024", "165/256")), (("253/1024", "1015/4096"), ("41/64", "657/1024")),
    (("1015/4096", "509/2048"), ("41/64", "657/1024")), (("253/1024", "1015/4096"), ("657/1024", "329/512")),
    (("1015/4096", "509/2048"), ("657/1024", "329/512")), (("509/2048", "1021/4096"), ("41/64", "657/1024")),
    (("1021/4096", "1/4"), ("41/64", "657/1024")), (("509/2048", "1021/4096"), ("657/1024", "329/512")),
    (("1021/4096", "1/4"), ("657/1024", "329/512")), (("253/1024", "1015/4096"), ("329/512", "659/1024")),
    (("1015/4096", "509/2048"), ("329/512", "659/1024")), (("253/1024", "1015/4096"), ("659/1024", "165/256")),
    (("1015/4096", "509/2048"), ("659/1024", "165/256")), (("509/2048", "1021/4096"), ("329/512", "659/1024")),
    (("1021/4096", "1/4"), ("329/512", "659/1024")), (("509/2048", "1021/4096"), ("659/1024", "165/256")),
    (("1021/4096", "1/4"), ("659/1024", "165/256")), (("125/512", "503/2048"), ("165/256", "331/512")),
    (("503/2048", "1009/4096"), ("165/256", "661/1024")), (("1009/4096", "253/1024"), ("165/256", "661/1024")),
    (("503/2048", "1009/4096"), ("661/1024", "331/512")), (("1009/4096", "253/1024"), ("661/1024", "331/512")),
    (("125/512", "503/2048"), ("331/512", "83/128")), (("503/2048", "1009/4096"), ("331/512", "663/1024")),
    (("1009/4096", "253/1024"), ("331/512", "663/1024")), (("503/2048", "1009/4096"), ("663/1024", "83/128")),
    (("1009/4096", "253/1024"), ("663/1024", "83/128")), (("253/1024", "1015/4096"), ("165/256", "661/1024")),
    (("1015/4096", "509/2048"), ("165/256", "661/1024")), (("253/1024", "1015/4096"), ("661/1024", "331/512")),
    (("1015/4096", "509/2048"), ("661/1024", "331/512")), (("509/2048", "1021/4096"), ("165/256", "661/1024")),
    (("1021/4096", "1/4"), ("165/256", "661/1024")), (("509/2048", "1021/4096"), ("661/1024", "331/512")),
    (("1021/4096", "1/4"), ("661/1024", "331/512")), (("253/1024", "1015/4096"), ("331/512", "663/1024")),
    (("1015/4096", "509/2048"), ("331/512", "663/1024")), (("253/1024", "1015/4096"), ("663/1024", "83/128")),
    (("1015/4096", "509/2048"), ("663/1024", "83/128")), (("509/2048", "1021/4096"), ("331/512", "663/1024")),
    (("1021/4096", "1/4"), ("331/512", "663/1024")), (("509/2048", "1021/4096"), ("663/1024", "83/128")),
    (("1021/4096", "1/4"), ("663/1024", "83/128")), (("61/256", "491/2048"), ("83/128", "333/512")),
    (("491/2048", "247/1024"), ("83/128", "333/512")), (("61/256", "491/2048"), ("333/512", "167/256")),
    (("491/2048", "247/1024"), ("333/512", "167/256")), (("247/1024", "497/2048"), ("83/128", "333/512")),
    (("497/2048", "125/512"), ("83/128", "333/512")), (("247/1024", "497/2048"), ("333/512", "167/256")),
    (("497/2048", "125/512"), ("333/512", "167/256")), (("61/256", "491/2048"), ("167/256", "335/512")),
    (("491/2048", "247/1024"), ("167/256", "335/512")), (("61/256", "491/2048"), ("335/512", "21/32")),
    (("491/2048", "247/1024"), ("335/512", "21/32")), (("247/1024", "497/2048"), ("167/256", "335/512")),
    (("497/2048", "125/512"), ("167/256", "335/512")), (("247/1024", "497/2048"), ("335/512", "21/32")),
    (("497/2048", "125/512"), ("335/512", "21/32")), (("125/512", "503/2048"), ("83/128", "333/512")),
    (("503/2048", "253/1024"), ("83/128", "333/512")), (("125/512", "503/2048"), ("333/512", "167/256")),
    (("503/2048", "253/1024"), ("333/512", "167/256")), (("253/1024", "1015/4096"), ("83/128", "665/1024")),
    (("1015/4096", "509/2048"), ("83/128", "665/1024")), (("253/1024", "1015/4096"), ("665/1024", "333/512")),
    (("1015/4096", "509/2048"), ("665/1024", "333/512")), (("509/2048", "1021/4096"), ("83/128", "665/1024")),
    (("1021/4096", "1/4"), ("83/128", "665/1024")), (("509/2048", "1021/4096"), ("665/1024", "333/512")),
    (("1021/4096", "1/4"), ("665/1024", "333/512")), (("253/1024", "1015/4096"), ("333/512", "667/1024")),
    (("1015/4096", "509/2048"), ("333/512", "667/1024")), (("253/1024", "1015/4096"), ("667/1024", "167/256")),
    (("1015/4096", "509/2048"), ("667/1024", "167/256")), (("509/2048", "1021/4096"), ("333/512", "667/1024")),
    (("1021/4096", "1/4"), ("333/512", "667/1024")), (("509/2048", "1021/4096"), ("667/1024", "167/256")),
    (("1021/4096", "1/4"), ("667/1024", "167/256")), (("125/512", "503/2048"), ("167/256", "335/512")),
    (("503/2048", "253/1024"), ("167/256", "335/512")), (("125/512", "503/2048"), ("335/512", "21/32")),
    (("503/2048", "253/1024"), ("335/512", "21/32")), (("253/1024", "509/2048"), ("167/256", "335/512")),
    (("509/2048", "1021/4096"), ("167/256", "669/1024")), (("1021/4096", "1/4"), ("167/256", "669/1024")),
    (("509/2048", "1021/4096"), ("669/1024", "335/512")), (("1021/4096", "1/4"), ("669/1024", "335/512")),
    (("253/1024", "509/2048"), ("335/512", "21/32")), (("509/2048", "1021/4096"), ("335/512", "671/1024")),
    (("1021/4096", "1/4"), ("335/512", "671/1024")), (("509/2048", "1021/4096"), ("671/1024", "21/32")),
    (("1021/4096", "1/4"), ("671/1024", "21/32")), (("13/64", "419/2048"), ("21/32", "337/512")),
    (("419/2048", "211/1024"), ("21/32", "337/512")), (("13/64", "419/2048"), ("337/512", "169/256")),
    (("419/2048", "211/1024"), ("337/512", "169/256")), (("211/1024", "425/2048"), ("21/32", "337/512")),
    (("425/2048", "107/512"), ("21/32", "337/512")), (("211/1024", "425/2048"), ("337/512", "169/256")),
    (("425/2048", "107/512"), ("337/512", "169/256")), (("13/64", "419/2048"), ("169/256", "339/512")),
    (("419/2048", "211/1024"), ("169/256", "339/512")), (("13/64", "419/2048"), ("339/512", "85/128")),
    (("419/2048", "211/1024"), ("339/512", "85/128")), (("211/1024", "425/2048"), ("169/256", "339/512")),
    (("425/2048", "107/512"), ("169/256", "339/512")), (("211/1024", "425/2048"), ("339/512", "85/128")),
    (("425/2048", "107/512"), ("339/512", "85/128")), (("107/512", "431/2048"), ("21/32", "337/512")),
    (("431/2048", "217/1024"), ("21/32", "337/512")), (("107/512", "431/2048"), ("337/512", "169/256")),
    (("431/2048", "217/1024"), ("337/512", "169/256")), (("217/1024", "437/2048"), ("21/32", "337/512")),
    (("437/2048", "55/256"), ("21/32", "337/512")), (("217/1024", "437/2048"), ("337/512", "169/256")),
    (("437/2048", "55/256"), ("337/512", "169/256")), (("107/512", "431/2048"), ("169/256", "339/512")),
    (("431/2048", "217/1024"), ("169/256", "339/512")), (("107/512", "431/2048"), ("339/512", "85/128")),
    (("431/2048", "217/1024"), ("339/512", "85/128")), (("217/1024", "437/2048"), ("169/256", "339/512")),
    (("437/2048", "55/256"), ("169/256", "339/512")), (("217/1024", "437/2048"), ("339/512", "85/128")),
    (("437/2048", "55/256"), ("339/512", "85/128")), (("13/64", "419/2048"), ("85/128", "341/512")),
    (("419/2048", "211/1024"), ("85/128", "341/512")), (("13/64", "419/2048"), ("341/512", "171/256")),
    (("419/2048", "211/1024"), ("341/512", "171/256")), (("211/1024", "425/2048"), ("85/128", "341/512")),
    (("425/2048", "107/512"), ("85/128", "341/512")), (("211/1024", "425/2048"), ("341/512", "171/256")),
    (("425/2048", "107/512"), ("341/512", "171/256")), (("13/64", "419/2048"), ("171/256", "343/512")),
    (("419/2048", "211/1024"), ("171/256", "343/512")), (("13/64", "419/2048"), ("343/512", "43/64")),
    (("419/2048", "211/1024"), ("343/512", "43/64")), (("211/1024", "425/2048"), ("171/256", "343/512")),
    (("425/2048", "107/512"), ("171/256", "343/512")), (("211/1024", "425/2048"), ("343/512", "43/64")),
    (("425/2048", "107/512"), ("343/512", "43/64")), (("107/512", "431/2048"), ("85/128", "341/512")),
    (("431/2048", "217/1024"), ("85/128", "341/512")), (("107/512", "431/2048"), ("341/512", "171/256")),
    (("431/2048", "217/1024"), ("341/512", "171/256")), (("217/1024", "437/2048"), ("85/128", "341/512")),
    (("437/2048", "55/256"), ("85/128", "341/512")), (("217/1024", "437/2048"), ("341/512", "171/256")),
    (("437/2048", "55/256"), ("341/512", "171/256")), (("107/512", "431/2048"), ("171/256", "343/512")),
    (("431/2048", "217/1024"), ("171/256", "343/512")), (("107/512", "431/2048"), ("343/512", "43/64")),
    (("431/2048", "217/1024"), ("343/512", "43/64")), (("217/1024", "437/2048"), ("171/256", "343/512")),
    (("437/2048", "55/256"), ("171/256", "343/512")), (("217/1024", "437/2048"), ("343/512", "43/64")),
    (("437/2048", "55/256"), ("343/512", "43/64")), (("55/256", "443/2048"), ("21/32", "337/512")),
    (("443/2048", "223/1024"), ("21/32", "337/512")), (("55/256", "443/2048"), ("337/512", "169/256")),
    (("443/2048", "223/1024"), ("337/512", "169/256")), (("223/1024", "449/2048"), ("21/32", "337/512")),
    (("449/2048", "113/512"), ("21/32", "337/512")), (("223/1024", "449/2048"), ("337/512", "169/256")),
    (("449/2048", "113/512"), ("337/512", "169/256")), (("55/256", "443/2048"), ("169/256", "339/512")),
    (("443/2048", "223/1024"), ("169/256", "339/512")), (("55/256", "443/2048"), ("339/512", "85/128")),
    (("443/2048", "223/1024"), ("339/512", "85/128")), (("223/1024", "449/2048"), ("169/256", "339/512")),
    (("449/2048", "113/512"), ("169/256", "339/512")), (("223/1024", "449/2048"), ("339/512", "85/128")),
    (("449/2048", "113/512"), ("339/512", "85/128")), (("113/512", "455/2048"), ("21/32", "337/512")),
    (("455/2048", "229/1024"), ("21/32", "337/512")), (("113/512", "455/2048"), ("337/512", "169/256")),
    (("455/2048", "229/1024"), ("337/512", "169/256")), (("229/1024", "461/2048"), ("21/32", "337/512")),
    (("461/2048", "29/128"), ("21/32", "337/512")), (("229/1024", "461/2048"), ("337/512", "169/256")),
    (("461/2048", "29/128"), ("337/512", "169/256")), (("113/512", "455/2048"), ("169/256", "339/512")),
    (("455/2048", "229/1024"), ("169/256", "339/512")), (("113/512", "455/2048"), ("339/512", "85/128")),
    (("455/2048", "229/1024"), ("339/512", "85/128")), (("229/1024", "461/2048"), ("169/256", "339/512")),
    (("461/2048", "29/128"), ("169/256", "339/512")), (("229/1024", "461/2048"), ("339/512", "85/128")),
    (("461/2048", "29/128"), ("339/512", "85/128")), (("55/256", "443/2048"), ("85/128", "341/512")),
    (("443/2048", "223/1024"), ("85/128", "341/512")), (("55/256", "443/2048"), ("341/512", "171/256")),
    (("443/2048", "223/1024"), ("341/512", "171/256")), (("223/1024", "449/2048"), ("85/128", "341/512")),
    (("449/2048", "113/512"), ("85/128", "341/512")), (("223/1024", "449/2048"), ("341/512", "171/256")),
    (("449/2048", "113/512"), ("341/512", "171/256")), (("55/256", "443/2048"), ("171/256", "343/512")),
    (("443/2048", "223/1024"), ("171/256", "343/512")), (("55/256", "443/2048"), ("343/512", "43/64")),
    (("443/2048", "223/1024"), ("343/512", "43/64")), (("223/1024", "449/2048"), ("171/256", "343/512")),
    (("449/2048", "113/512"), ("171/256", "343/512")), (("223/1024", "449/2048"), ("343/512", "43/64")),
    (("449/2048", "113/512"), ("343/512", "43/64")), (("113/512", "455/2048"), ("85/128", "341/512")),
    (("455/2048", "229/1024"), ("85/128", "341/512")), (("113/512", "455/2048"), ("341/512", "171/256")),
    (("455/2048", "229/1024"), ("341/512", "171/256")), (("229/1024", "461/2048"), ("85/128", "341/512")),
    (("461/2048", "29/128"), ("85/128", "341/512")), (("229/1024", "461/2048"), ("341/512", "171/256")),
    (("461/2048", "29/128"), ("341/512", "171/256")), (("113/512", "455/2048"), ("171/256", "343/512")),
    (("455/2048", "229/1024"), ("171/256", "343/512")), (("113/512", "455/2048"), ("343/512", "43/64")),
    (("455/2048", "229/1024"), ("343/512", "43/64")), (("229/1024", "461/2048"), ("171/256", "343/512")),
    (("461/2048", "29/128"), ("171/256", "343/512")), (("229/1024", "461/2048"), ("343/512", "43/64")),
    (("461/2048", "29/128"), ("343/512", "43/64")), (("13/64", "419/2048"), ("43/64", "345/512")),
    (("419/2048", "211/1024"), ("43/64", "345/512")), (("13/64", "419/2048"), ("345/512", "173/256")),
    (("419/2048", "211/1024"), ("345/512", "173/256")), (("211/1024", "425/2048"), ("43/64", "345/512")),
    (("425/2048", "107/512"), ("43/64", "345/512")), (("211/1024", "425/2048"), ("345/512", "173/256")),
    (("425/2048", "107/512"), ("345/512", "173/256")), (("13/64", "419/2048"), ("173/256", "347/512")),
    (("419/2048", "211/1024"), ("173/256", "347/512")), (("13/64", "419/2048"), ("347/512", "87/128")),
    (("419/2048", "211/1024"), ("347/512", "87/128")), (("211/1024", "425/2048"), ("173/256", "347/512")),
    (("425/2048", "107/512"), ("173/256", "347/512")), (("211/1024", "425/2048"), ("347/512", "87/128")),
    (("425/2048", "107/512"), ("347/512", "87/128")), (("107/512", "431/2048"), ("43/64", "345/512")),
    (("431/2048", "217/1024"), ("43/64", "345/512")), (("107/512", "431/2048"), ("345/512", "173/256")),
    (("431/2048", "217/1024"), ("345/512", "173/256")), (("217/1024", "437/2048"), ("43/64", "345/512")),
    (("437/2048", "55/256"), ("43/64", "345/512")), (("217/1024", "437/2048"), ("345/512", "173/256")),
    (("437/2048", "55/256"), ("345/512", "173/256")), (("107/512", "431/2048"), ("173/256", "347/512")),
    (("431/2048", "217/1024"), ("173/256", "347/512")), (("107/512", "431/2048"), ("347/512", "87/128")),
    (("431/2048", "217/1024"), ("347/512", "87/128")), (("217/1024", "437/2048"), ("173/256", "347/512")),
    (("437/2048", "55/256"), ("173/256", "347/512")), (("217/1024", "437/2048"), ("347/512", "87/128")),
    (("437/2048", "55/256"), ("347/512", "87/128")), (("13/64", "211/1024"), ("87/128", "175/256")),
    (("211/1024", "425/2048"), ("87/128", "349/512")), (("425/2048", "107/512"), ("87/128", "349/512")),
    (("211/1024", "425/2048"), ("349/512", "175/256")), (("425/2048", "107/512"), ("349/512", "175/256")),
    (("13/64", "211/1024"), ("175/256", "11/16")), (("211/1024", "107/512"), ("175/256", "11/16")),
    (("107/512", "431/2048"), ("87/128", "349/512")), (("431/2048", "217/1024"), ("87/128", "349/512")),
    (("107/512", "431/2048"), ("349/512", "175/256")), (("431/2048", "217/1024"), ("349/512", "175/256")),
    (("217/1024", "437/2048"), ("87/128", "349/512")), (("437/2048", "55/256"), ("87/128", "349/512")),
    (("217/1024", "437/2048"), ("349/512", "175/256")), (("437/2048", "55/256"), ("349/512", "175/256")),
    (("107/512", "217/1024"), ("175/256", "11/16")), (("217/1024", "437/2048"), ("175/256", "351/512")),
    (("437/2048", "55/256"), ("175/256", "351/512")), (("217/1024", "437/2048"), ("351/512", "11/16")),
    (("437/2048", "55/256"), ("351/512", "11/16")), (("55/256", "443/2048"), ("43/64", "345/512")),
    (("443/2048", "223/1024"), ("43/64", "345/512")), (("55/256", "443/2048"), ("345/512", "173/256")),
    (("443/2048", "223/1024"), ("345/512", "173/256")), (("223/1024", "449/2048"), ("43/64", "345/512")),
    (("449/2048", "113/512"), ("43/64", "345/512")), (("223/1024", "449/2048"), ("345/512", "173/256")),
    (("449/2048", "113/512"), ("345/512", "173/256")), (("55/256", "443/2048"), ("173/256", "347/512")),
    (("443/2048", "223/1024"), ("173/256", "347/512")), (("55/256", "443/2048"), ("347/512", "87/128")),
    (("443/2048", "223/1024"), ("347/512", "87/128")), (("223/1024", "449/2048"), ("173/256", "347/512")),
    (("449/2048", "113/512"), ("173/256", "347/512")), (("223/1024", "449/2048"), ("347/512", "87/128")),
    (("449/2048", "113/512"), ("347/512", "87/128")), (("113/512", "455/2048"), ("43/64", "345/512")),
    (("455/2048", "229/1024"), ("43/64", "345/512")), (("113/512", "455/2048"), ("345/512", "173/256")),
    (("455/2048", "229/1024"), ("345/512", "173/256")), (("229/1024", "461/2048"), ("43/64", "345/512")),
    (("461/2048", "29/128"), ("43/64", "345/512")), (("229/1024", "461/2048"), ("345/512", "173/256")),
    (("461/2048", "29/128"), ("345/512", "173/256")), (("113/512", "455/2048"), ("173/256", "347/512")),
    (("455/2048", "229/1024"), ("173/256", "347/512")), (("113/512", "455/2048"), ("347/512", "87/128")),
    (("455/2048", "229/1024"), ("347/512", "87/128")), (("229/1024", "461/2048"), ("173/256", "347/512")),
    (("461/2048", "29/128"), ("173/256", "347/512")), (("229/1024", "461/2048"), ("347/512", "87/128")),
    (("461/2048", "29/128"), ("347/512", "87/128")), (("55/256", "443/2048"), ("87/128", "349/512")),
    (("443/2048", "223/1024"), ("87/128", "349/512")), (("55/256", "443/2048"), ("349/512", "175/256")),
    (("443/2048", "223/1024"), ("349/512", "175/256")), (("223/1024", "449/2048"), ("87/128", "349/512")),
    (("449/2048", "113/512"), ("87/128", "349/512")), (("223/1024", "449/2048"), ("349/512", "175/256")),
    (("449/2048", "113/512"), ("349/512", "175/256")), (("55/256", "443/2048"), ("175/256", "351/512")),
    (("443/2048", "223/1024"), ("175/256", "351/512")), (("55/256", "443/2048"), ("351/512", "11/16")),
    (("443/2048", "223/1024"), ("351/512", "11/16")), (("223/1024", "449/2048"), ("175/256", "351/512")),
    (("449/2048", "113/512"), ("175/256", "351/512")), (("223/1024", "449/2048"), ("351/512", "11/16")),
    (("449/2048", "113/512"), ("351/512", "11/16")), (("113/512", "455/2048"), ("87/128", "349/512")),
    (("455/2048", "229/1024"), ("87/128", "349/512")), (("113/512", "455/2048"), ("349/512", "175/256")),
    (("455/2048", "229/1024"), ("349/512", "175/256")), (("229/1024", "461/2048"), ("87/128", "349/512")),
    (("461/2048", "29/128"), ("87/128", "349/512")), (("229/1024", "461/2048"), ("349/512", "175/256")),
    (("461/2048", "29/128"), ("349/512", "175/256")), (("113/512", "455/2048"), ("175/256", "351/512")),
    (("455/2048", "229/1024"), ("175/256", "351/512")), (("113/512", "455/2048"), ("351/512", "11/16")),
    (("455/2048", "229/1024"), ("351/512", "11/16")), (("229/1024", "461/2048"), ("175/256", "351/512")),
    (("461/2048", "29/128"), ("175/256", "351/512")), (("229/1024", "461/2048"), ("351/512", "11/16")),
    (("461/2048", "29/128"), ("351/512", "11/16")), (("29/128", "467/2048"), ("21/32", "337/512")),
    (("467/2048", "235/1024"), ("21/32", "337/512")), (("29/128", "467/2048"), ("337/512", "169/256")),
    (("467/2048", "235/1024"), ("337/512", "169/256")), (("235/1024", "473/2048"), ("21/32", "337/512")),
    (("473/2048", "119/512"), ("21/32", "337/512")), (("235/1024", "473/2048"), ("337/512", "169/256")),
    (("473/2048", "119/512"), ("337/512", "169/256")), (("29/128", "467/2048"), ("169/256", "339/512")),
    (("467/2048", "235/1024"), ("169/256", "339/512")), (("29/128", "467/2048"), ("339/512", "85/128")),
    (("467/2048", "235/1024"), ("339/512", "85/128")), (("235/1024", "473/2048"), ("169/256", "339/512")),
    (("473/2048", "119/512"), ("169/256", "339/512")), (("235/1024", "473/2048"), ("339/512", "85/128")),
    (("473/2048", "119/512"), ("339/512", "85/128")), (("119/512", "479/2048"), ("21/32", "337/512")),
    (("479/2048", "241/1024"), ("21/32", "337/512")), (("119/512", "479/2048"), ("337/512", "169/256")),
    (("479/2048", "241/1024"), ("337/512", "169/256")), (("241/1024", "485/2048"), ("21/32", "337/512")),
    (("485/2048", "61/256"), ("21/32", "337/512")), (("241/1024", "485/2048"), ("337/512", "169/256")),
    (("485/2048", "61/256"), ("337/512", "169/256")), (("119/512", "479/2048"), ("169/256", "339/512")),
    (("479/2048", "241/1024"), ("169/256", "339/512")), (("119/512", "479/2048"), ("339/512", "85/128")),
    (("479/2048", "241/1024"), ("339/512", "85/128")), (("241/1024", "485/2048"), ("169/256", "339/512")),
    (("485/2048", "61/256"), ("169/256", "339/512")), (("241/1024", "485/2048"), ("339/512", "85/128")),
    (("485/2048", "61/256"), ("339/512", "85/128")), (("29/128", "467/2048"), ("85/128", "341/512")),
    (("467/2048", "235/1024"), ("85/128", "341/512")), (("29/128", "467/2048"), ("341/512", "171/256")),
    (("467/2048", "235/1024"), ("341/512", "171/256")), (("235/1024", "473/2048"), ("85/128", "341/512")),
    (("473/2048", "119/512"), ("85/128", "341/512")), (("235/1024", "473/2048"), ("341/512", "171/256")),
    (("473/2048", "119/512"), ("341/512", "171/256")), (("29/128", "467/2048"), ("171/256", "343/512")),
    (("467/2048", "235/1024"), ("171/256", "343/512")), (("29/128", "467/2048"), ("343/512", "43/64")),
    (("467/2048", "235/1024"), ("343/512", "43/64")), (("235/1024", "473/2048"), ("171/256", "343/512")),
    (("473/2048", "119/512"), ("171/256", "343/512")), (("235/1024", "473/2048"), ("343/512", "43/64")),
    (("473/2048", "119/512"), ("343/512", "43/64")), (("119/512", "479/2048"), ("85/128", "341/512")),
    (("479/2048", "241/1024"), ("85/128", "341/512")), (("119/512", "479/2048"), ("341/512", "171/256")),
    (("479/2048", "241/1024"), ("341/512", "171/256")), (("241/1024", "485/2048"), ("85/128", "341/512")),
    (("485/2048", "61/256"), ("85/128", "341/512")), (("241/1024", "485/2048"), ("341/512", "171/256")),
    (("485/2048", "61/256"), ("341/512", "171/256")), (("119/512", "479/2048"), ("171/256", "343/512")),
    (("479/2048", "241/1024"), ("171/256", "343/512")), (("119/512", "479/2048"), ("343/512", "43/64")),
    (("479/2048", "241/1024"), ("343/512", "43/64")), (("241/1024", "485/2048"), ("171/256", "343/512")),
    (("485/2048", "61/256"), ("171/256", "343/512")), (("241/1024", "485/2048"), ("343/512", "43/64")),
    (("485/2048", "61/256"), ("343/512", "43/64")), (("61/256", "491/2048"), ("21/32", "337/512")),
    (("491/2048", "247/1024"), ("21/32", "337/512")), (("61/256", "491/2048"), ("337/512", "169/256")),
    (("491/2048", "247/1024"), ("337/512", "169/256")), (("247/1024", "497/2048"), ("21/32", "337/512")),
    (("497/2048", "125/512"), ("21/32", "337/512")), (("247/1024", "497/2048"), ("337/512", "169/256")),
    (("497/2048", "125/512"), ("337/512", "169/256")), (("61/256", "491/2048"), ("169/256", "339/512")),
    (("491/2048", "247/1024"), ("169/256", "339/512")), (("61/256", "491/2048"), ("339/512", "85/128")),
    (("491/2048", "247/1024"), ("339/512", "85/128")), (("247/1024", "497/2048"), ("169/256", "339/512")),
    (("497/2048", "125/512"), ("169/256", "339/512")), (("247/1024", "497/2048"), ("339/512", "85/128")),
    (("497/2048", "125/512"), ("339/512", "85/128")), (("125/512", "503/2048"), ("21/32", "337/512")),
    (("503/2048", "253/1024"), ("21/32", "337/512")), (("125/512", "503/2048"), ("337/512", "169/256")),
    (("503/2048", "253/1024"), ("337/512", "169/256")), (("253/1024", "509/2048"), ("21/32", "337/512")),
    (("509/2048", "1/4"), ("21/32", "337/512")), (("253/1024", "509/2048"), ("337/512", "169/256")),
    (("509/2048", "1/4"), ("337/512", "169/256")), (("125/512", "503/2048"), ("169/256", "339/512")),
    (("503/2048", "253/1024"), ("169/256", "339/512")), (("125/512", "503/2048"), ("339/512", "85/128")),
    (("503/2048", "253/1024"), ("339/512", "85/128")), (("253/1024", "509/2048"), ("169/256", "339/512")),
    (("509/2048", "1/4"), ("169/256", "339/512")), (("253/1024", "509/2048"), ("339/512", "85/128")),
    (("509/2048", "1/4"), ("339/512", "85/128")), (("61/256", "491/2048"), ("85/128", "341/512")),
    (("491/2048", "247/1024"), ("85/128", "341/512")), (("61/256", "491/2048"), ("341/512", "171/256")),
    (("491/2048", "247/1024"), ("341/512", "171/256")), (("247/1024", "497/2048"), ("85/128", "341/512")),
    (("497/2048", "125/512"), ("85/128", "341/512")), (("247/1024", "497/2048"), ("341/512", "171/256")),
    (("497/2048", "125/512"), ("341/512", "171/256")), (("61/256", "491/2048"), ("171/256", "343/512")),
    (("491/2048", "247/1024"), ("171/256", "343/512")), (("61/256", "491/2048"), ("343/512", "43/64")),
    (("491/2048", "247/1024"), ("343/512", "43/64")), (("247/1024", "497/2048"), ("171/256", "343/512")),
    (("497/2048", "125/512"), ("171/256", "343/512")), (("247/1024", "497/2048"), ("343/512", "43/64")),
    (("497/2048", "125/512"), ("343/512", "43/64")), (("125/512", "503/2048"), ("85/128", "341/512")),
    (("503/2048", "253/1024"), ("85/128", "341/512")), (("125/512", "503/2048"), ("341/512", "171/256")),
    (("503/2048", "253/1024"), ("341/512", "171/256")), (("253/1024", "509/2048"), ("85/128", "341/512")),
    (("509/2048", "1/4"), ("85/128", "341/512")), (("253/1024", "509/2048"), ("341/512", "171/256")),
    (("509/2048", "1/4"), ("341/512", "171/256")), (("125/512", "503/2048"), ("171/256", "343/512")),
    (("503/2048", "253/1024"), ("171/256", "343/512")), (("125/512", "503/2048"), ("343/512", "43/64")),
    (("503/2048", "253/1024"), ("343/512", "43/64")), (("253/1024", "509/2048"), ("171/256", "343/512")),
    (("509/2048", "1/4"), ("171/256", "343/512")), (("253/1024", "509/2048"), ("343/512", "43/64")),
    (("509/2048", "1/4"), ("343/512", "43/64")), (("29/128", "467/2048"), ("43/64", "345/512")),
    (("467/2048", "235/1024"), ("43/64", "345/512")), (("29/128", "467/2048"), ("345/512", "173/256")),
    (("467/2048", "235/1024"), ("345/512", "173/256")), (("235/1024", "473/2048"), ("43/64", "345/512")),
    (("473/2048", "119/512"), ("43/64", "345/512")), (("235/1024", "473/2048"), ("345/512", "173/256")),
    (("473/2048", "119/512"), ("345/512", "173/256")), (("29/128", "467/2048"), ("173/256", "347/512")),
    (("467/2048", "235/1024"), ("173/256", "347/512")), (("29/128", "467/2048"), ("347/512", "87/128")),
    (("467/2048", "235/1024"), ("347/512", "87/128")), (("235/1024", "473/2048"), ("173/256", "347/512")),
    (("473/2048", "119/512"), ("173/256", "347/512")), (("235/1024", "473/2048"), ("347/512", "87/128")),
    (("473/2048", "119/512"), ("347/512", "87/128")), (("119/512", "479/2048"), ("43/64", "345/512")),
    (("479/2048", "241/1024"), ("43/64", "345/512")), (("119/512", "479/2048"), ("345/512", "173/256")),
    (("479/2048", "241/1024"), ("345/512", "173/256")), (("241/1024", "485/2048"), ("43/64", "345/512")),
    (("485/2048", "61/256"), ("43/64", "345/512")), (("241/1024", "485/2048"), ("345/512", "173/256")),
    (("485/2048", "61/256"), ("345/512", "173/256")), (("119/512", "479/2048"), ("173/256", "347/512")),
    (("479/2048", "241/1024"), ("173/256", "347/512")), (("119/512", "479/2048"), ("347/512", "87/128")),
    (("479/2048", "241/1024"), ("347/512", "87/128")), (("241/1024", "485/2048"), ("173/256", "347/512")),
    (("485/2048", "61/256"), ("173/256", "347/512")), (("241/1024", "485/2048"), ("347/512", "87/128")),
    (("485/2048", "61/256"), ("347/512", "87/128")), (("29/128", "467/2048"), ("87/128", "349/512")),
    (("467/2048", "235/1024"), ("87/128", "349/512")), (("29/128", "467/2048"), ("349/512", "175/256")),
    (("467/2048", "235/1024"), ("349/512", "175/256")), (("235/1024", "473/2048"), ("87/128", "349/512")),
    (("473/2048", "119/512"), ("87/128", "349/512")), (("235/1024", "473/2048"), ("349/512", "175/256")),
    (("473/2048", "119/512"), ("349/512", "175/256")), (("29/128", "467/2048"), ("175/256", "351/512")),
    (("467/2048", "235/1024"), ("175/256", "351/512")), (("29/128", "467/2048"), ("351/512", "11/16")),
    (("467/2048", "235/1024"), ("351/512", "11/16")), (("235/1024", "473/2048"), ("175/256", "351/512")),
    (("473/2048", "119/512"), ("175/256", "351/512")), (("235/1024", "473/2048"), ("351/512", "11/16")),
    (("473/2048", "119/512"), ("351/512", "11/16")), (("119/512", "479/2048"), ("87/128", "349/512")),
    (("479/2048", "241/1024"), ("87/128", "349/512")), (("119/512", "479/2048"), ("349/512", "175/256")),
    (("479/2048", "241/1024"), ("349/512", "175/256")), (("241/1024", "485/2048"), ("87/128", "349/512")),
    (("485/2048", "61/256"), ("87/128", "349/512")), (("241/1024", "485/2048"), ("349/512", "175/256")),
    (("485/2048", "61/256"), ("349/512", "175/256")), (("119/512", "479/2048"), ("175/256", "351/512")),
    (("479/2048", "241/1024"), ("175/256", "351/512")), (("119/512", "479/2048"), ("351/512", "11/16")),
    (("479/2048", "241/1024"), ("351/512", "11/16")), (("241/1024", "485/2048"), ("175/256", "351/512")),
    (("485/2048", "61/256"), ("175/256", "351/512")), (("241/1024", "485/2048"), ("351/512", "11/16")),
    (("485/2048", "61/256"), ("351/512", "11/16")), (("61/256", "491/2048"), ("43/64", "345/512")),
    (("491/2048", "247/1024"), ("43/64", "345/512")), (("61/256", "491/2048"), ("345/512", "173/256")),
    (("491/2048", "247/1024"), ("345/512", "173/256")), (("247/1024", "497/2048"), ("43/64", "345/512")),
    (("497/2048", "125/512"), ("43/64", "345/512")), (("247/1024", "497/2048"), ("345/512", "173/256")),
    (("497/2048", "125/512"), ("345/512", "173/256")), (("61/256", "491/2048"), ("173/256", "347/512")),
    (("491/2048", "247/1024"), ("173/256", "347/512")), (("61/256", "491/2048"), ("347/512", "87/128")),
    (("491/2048", "247/1024"), ("347/512", "87/128")), (("247/1024", "497/2048"), ("173/256", "347/512")),
    (("497/2048", "125/512"), ("173/256", "347/512")), (("247/1024", "497/2048"), ("347/512", "87/128")),
    (("497/2048", "125/512"), ("347/512", "87/128")), (("125/512", "503/2048"), ("43/64", "345/512")),
    (("503/2048", "253/1024"), ("43/64", "345/512")), (("125/512", "503/2048"), ("345/512", "173/256")),
    (("503/2048", "253/1024"), ("345/512", "173/256")), (("253/1024", "509/2048"), ("43/64", "345/512")),
    (("509/2048", "1/4"), ("43/64", "345/512")), (("253/1024", "509/2048"), ("345/512", "173/256")),
    (("509/2048", "1/4"), ("345/512", "173/256")), (("125/512", "503/2048"), ("173/256", "347/512")),
    (("503/2048", "253/1024"), ("173/256", "347/512")), (("125/512", "503/2048"), ("347/512", "87/128")),
    (("503/2048", "253/1024"), ("347/512", "87/128")), (("253/1024", "509/2048"), ("173/256", "347/512")),
    (("509/2048", "1/4"), ("173/256", "347/512")), (("253/1024", "509/2048"), ("347/512", "87/128")),
    (("509/2048", "1/4"), ("347/512", "87/128")), (("61/256", "491/2048"), ("87/128", "349/512")),
    (("491/2048", "247/1024"), ("87/128", "349/512")), (("61/256", "491/2048"), ("349/512", "175/256")),
    (("491/2048", "247/1024"), ("349/512", "175/256")), (("247/1024", "497/2048"), ("87/128", "349/512")),
    (("497/2048", "125/512"), ("87/128", "349/512")), (("247/1024", "497/2048"), ("349/512", "175/256")),
    (("497/2048", "125/512"), ("349/512", "175/256")), (("61/256", "491/2048"), ("175/256", "351/512")),
    (("491/2048", "247/1024"), ("175/256", "351/512")), (("61/256", "491/2048"), ("351/512", "11/16")),
    (("491/2048", "247/1024"), ("351/512", "11/16")), (("247/1024", "497/2048"), ("175/256", "351/512")),
    (("497/2048", "125/512"), ("175/256", "351/512")), (("247/1024", "497/2048"), ("351/512", "11/16")),
    (("497/2048", "125/512"), ("351/512", "11/16")), (("125/512", "503/2048"), ("87/128", "349/512")),
    (("503/2048", "253/1024"), ("87/128", "349/512")), (("125/512", "503/2048"), ("349/512", "175/256")),
    (("503/2048", "253/1024"), ("349/512", "175/256")), (("253/1024", "509/2048"), ("87/128", "349/512")),
    (("509/2048", "1/4"), ("87/128", "349/512")), (("253/1024", "509/2048"), ("349/512", "175/256")),
    (("509/2048", "1/4"), ("349/512", "175/256")), (("125/512", "503/2048"), ("175/256", "351/512")),
    (("503/2048", "253/1024"), ("175/256", "351/512")), (("125/512", "503/2048"), ("351/512", "11/16")),
    (("503/2048", "253/1024"), ("351/512", "11/16")), (("253/1024", "509/2048"), ("175/256", "351/512")),
    (("509/2048", "1/4"), ("175/256", "351/512")), (("253/1024", "509/2048"), ("351/512", "11/16")),
    (("509/2048", "1/4"), ("351/512", "11/16")), (("5/32", "83/512"), ("11/16", "89/128")),
    (("83/512", "43/256"), ("11/16", "89/128")), (("5/32", "83/512"), ("89/128", "45/64")),
    (("83/512", "43/256"), ("89/128", "45/64")), (("43/256", "89/512"), ("11/16", "89/128")),
    (("89/512", "23/128"), ("11/16", "89/128")), (("43/256", "89/512"), ("89/128", "45/64")),
    (("89/512", "23/128"), ("89/128", "45/64")), (("5/32", "43/256"), ("45/64", "23/32")),
    (("43/256", "89/512"), ("45/64", "91/128")), (("89/512", "23/128"), ("45/64", "91/128")),
    (("43/256", "89/512"), ("91/128", "23/32")), (("89/512", "23/128"), ("91/128", "23/32")),
    (("23/128", "95/512"), ("11/16", "89/128")), (("95/512", "49/256"), ("11/16", "89/128")),
    (("23/128", "95/512"), ("89/128", "45/64")), (("95/512", "49/256"), ("89/128", "45/64")),
    (("49/256", "101/512"), ("11/16", "89/128")), (("101/512", "205/1024"), ("11/16", "177/256")),
    (("205/1024", "13/64"), ("11/16", "177/256")), (("101/512", "205/1024"), ("177/256", "89/128")),
    (("205/1024", "13/64"), ("177/256", "89/128")), (("49/256", "101/512"), ("89/128", "45/64")),
    (("101/512", "13/64"), ("89/128", "45/64")), (("23/128", "95/512"), ("45/64", "91/128")),
    (("95/512", "49/256"), ("45/64", "91/128")), (("23/128", "95/512"), ("91/128", "23/32")),
    (("95/512", "49/256"), ("91/128", "23/32")), (("49/256", "101/512"), ("45/64", "91/128")),
    (("101/512", "13/64"), ("45/64", "91/128")), (("49/256", "101/512"), ("91/128", "23/32")),
    (("101/512", "13/64"), ("91/128", "23/32")), (("5/32", "43/256"), ("23/32", "47/64")),
    (("43/256", "23/128"), ("23/32", "47/64")), (("5/32", "43/256"), ("47/64", "3/4")), (("43/256", "23/128"), ("47/64", "3/4")),
    (("23/128", "49/256"), ("23/32", "47/64")), (("49/256", "13/64"), ("23/32", "47/64")),
    (("23/128", "49/256"), ("47/64", "3/4")), (("49/256", "13/64"), ("47/64", "3/4")), (("13/64", "211/1024"), ("11/16", "177/256")),
    (("211/1024", "107/512"), ("11/16", "177/256")), (("13/64", "211/1024"), ("177/256", "89/128")),
    (("211/1024", "107/512"), ("177/256", "89/128")), (("107/512", "217/1024"), ("11/16", "177/256")),
    (("217/1024", "55/256"), ("11/16", "177/256")), (("107/512", "217/1024"), ("177/256", "89/128")),
    (("217/1024", "55/256"), ("177/256", "89/128")), (("13/64", "107/512"), ("89/128", "45/64")),
    (("107/512", "217/1024"), ("89/128", "179/256")), (("217/1024", "55/256"), ("89/128", "179/256")),
    (("107/512", "217/1024"), ("179/256", "45/64")), (("217/1024", "55/256"), ("179/256", "45/64")),
    (("55/256", "223/1024"), ("11/16", "177/256")), (("223/1024", "449/2048"), ("11/16", "353/512")),
    (("449/2048", "113/512"), ("11/16", "353/512")), (("223/1024", "449/2048"), ("353/512", "177/256")),
    (("449/2048", "113/512"), ("353/512", "177/256")), (("55/256", "223/1024"), ("177/256", "89/128")),
    (("223/1024", "113/512"), ("177/256", "89/128")), (("113/512", "455/2048"), ("11/16", "353/512")),
    (("455/2048", "229/1024"), ("11/16", "353/512")), (("113/512", "455/2048"), ("353/512", "177/256")),
    (("455/2048", "229/1024"), ("353/512", "177/256")), (("229/1024", "461/2048"), ("11/16", "353/512")),
    (("461/2048", "29/128"), ("11/16", "353/512")), (("229/1024", "461/2048"), ("353/512", "177/256")),
    (("461/2048", "29/128"), ("353/512", "177/256")), (("113/512", "229/1024"), ("177/256", "89/128")),
    (("229/1024", "461/2048"), ("177/256", "355/512")), (("461/2048", "29/128"), ("177/256", "355/512")),
    (("229/1024", "461/2048"), ("355/512", "89/128")), (("461/2048", "29/128"), ("355/512", "89/128")),
    (("55/256", "223/1024"), ("89/128", "179/256")), (("223/1024", "113/512"), ("89/128", "179/256")),
    (("55/256", "223/1024"), ("179/256", "45/64")), (("223/1024", "113/512"), ("179/256", "45/64")),
    (("113/512", "229/1024"), ("89/128", "179/256")), (("229/1024", "29/128"), ("89/128", "179/256")),
    (("113/512", "229/1024"), ("179/256", "45/64")), (("229/1024", "29/128"), ("179/256", "45/64")),
    (("13/64", "107/512"), ("45/64", "91/128")), (("107/512", "55/256"), ("45/64", "91/128")),
    (("13/64", "107/512"), ("91/128", "23/32")), (("107/512", "55/256"), ("91/128", "23/32")),
    (("55/256", "113/512"), ("45/64", "91/128")), (("113/512", "29/128"), ("45/64", "91/128")),
    (("55/256", "113/512"), ("91/128", "23/32")), (("113/512", "29/128"), ("91/128", "23/32")),
    (("29/128", "467/2048"), ("11/16", "353/512")), (("467/2048", "235/1024"), ("11/16", "353/512")),
    (("29/128", "467/2048"), ("353/512", "177/256")), (("467/2048", "235/1024"), ("353/512", "177/256")),
    (("235/1024", "473/2048"), ("11/16", "353/512")), (("473/2048", "119/512"), ("11/16", "353/512")),
    (("235/1024", "473/2048"), ("353/512", "177/256")), (("473/2048", "119/512"), ("353/512", "177/256")),
    (("29/128", "467/2048"), ("177/256", "355/512")), (("467/2048", "235/1024"), ("177/256", "355/512")),
    (("29/128", "467/2048"), ("355/512", "89/128")), (("467/2048", "235/1024"), ("355/512", "89/128")),
    (("235/1024", "473/2048"), ("177/256", "355/512")), (("473/2048", "119/512"), ("177/256", "355/512")),
    (("235/1024", "473/2048"), ("355/512", "89/128")), (("473/2048", "119/512"), ("355/512", "89/128")),
    (("119/512", "479/2048"), ("11/16", "353/512")), (("479/2048", "241/1024"), ("11/16", "353/512")),
    (("119/512", "479/2048"), ("353/512", "177/256")), (("479/2048", "241/1024"), ("353/512", "177/256")),
    (("241/1024", "485/2048"), ("11/16", "353/512")), (("485/2048", "61/256"), ("11/16", "353/512")),
    (("241/1024", "485/2048"), ("353/512", "177/256")), (("485/2048", "61/256"), ("353/512", "177/256")),
    (("119/512", "479/2048"), ("177/256", "355/512")), (("479/2048", "241/1024"), ("177/256", "355/512")),
    (("119/512", "479/2048"), ("355/512", "89/128")), (("479/2048", "241/1024"), ("355/512", "89/128")),
    (("241/1024", "485/2048"), ("177/256", "355/512")), (("485/2048", "61/256"), ("177/256", "355/512")),
    (("241/1024", "485/2048"), ("355/512", "89/128")), (("485/2048", "61/256"), ("355/512", "89/128")),
    (("29/128", "235/1024"), ("89/128", "179/256")), (("235/1024", "473/2048"), ("89/128", "357/512")),
    (("473/2048", "119/512"), ("89/128", "357/512")), (("235/1024", "473/2048"), ("357/512", "179/256")),
    (("473/2048", "119/512"), ("357/512", "179/256")), (("29/128", "235/1024"), ("179/256", "45/64")),
    (("235/1024", "119/512"), ("179/256", "45/64")), (("119/512", "479/2048"), ("89/128", "357/512")),
    (("479/2048", "241/1024"), ("89/128", "357/512")), (("119/512", "479/2048"), ("357/512", "179/256")),
    (("479/2048", "241/1024"), ("357/512", "179/256")), (("241/1024", "485/2048"), ("89/128", "357/512")),
    (("485/2048", "61/256"), ("89/128", "357/512")), (("241/1024", "485/2048"), ("357/512", "179/256")),
    (("485/2048", "61/256"), ("357/512", "179/256")), (("119/512", "241/1024"), ("179/256", "45/64")),
    (("241/1024", "61/256"), ("179/256", "45/64")), (("61/256", "491/2048"), ("11/16", "353/512")),
    (("491/2048", "247/1024"), ("11/16", "353/512")), (("61/256", "491/2048"), ("353/512", "177/256")),
    (("491/2048", "247/1024"), ("353/512", "177/256")), (("247/1024", "497/2048"), ("11/16", "353/512")),
    (("497/2048", "125/512"), ("11/16", "353/512")), (("247/1024", "497/2048"), ("353/512", "177/256")),
    (("497/2048", "125/512"), ("353/512", "177/256")), (("61/256", "491/2048"), ("177/256", "355/512")),
    (("491/2048", "247/1024"), ("177/256", "355/512")), (("61/256", "491/2048"), ("355/512", "89/128")),
    (("491/2048", "247/1024"), ("355/512", "89/128")), (("247/1024", "497/2048"), ("177/256", "355/512")),
    (("497/2048", "125/512"), ("177/256", "355/512")), (("247/1024", "497/2048"), ("355/512", "89/128")),
    (("497/2048", "125/512"), ("355/512", "89/128")), (("125/512", "503/2048"), ("11/16", "353/512")),
    (("503/2048", "253/1024"), ("11/16", "353/512")), (("125/512", "503/2048"), ("353/512", "177/256")),
    (("503/2048", "253/1024"), ("353/512", "177/256")), (("253/1024", "509/2048"), ("11/16", "353/512")),
    (("509/2048", "1/4"), ("11/16", "353/512")), (("253/1024", "509/2048"), ("353/512", "177/256")),
    (("509/2048", "1/4"), ("353/512", "177/256")), (("125/512", "503/2048"), ("177/256", "355/512")),
    (("503/2048", "253/1024"), ("177/256", "355/512")), (("125/512", "503/2048"), ("355/512", "89/128")),
    (("503/2048", "253/1024"), ("355/512", "89/128")), (("253/1024", "509/2048"), ("177/256", "355/512")),
    (("509/2048", "1/4"), ("177/256", "355/512")), (("253/1024", "509/2048"), ("355/512", "89/128")),
    (("509/2048", "1/4"), ("355/512", "89/128")), (("61/256", "491/2048"), ("89/128", "357/512")),
    (("491/2048", "247/1024"), ("89/128", "357/512")), (("61/256", "491/2048"), ("357/512", "179/256")),
    (("491/2048", "247/1024"), ("357/512", "179/256")), (("247/1024", "497/2048"), ("89/128", "357/512")),
    (("497/2048", "125/512"), ("89/128", "357/512")), (("247/1024", "497/2048"), ("357/512", "179/256")),
    (("497/2048", "125/512"), ("357/512", "179/256")), (("61/256", "491/2048"), ("179/256", "359/512")),
    (("491/2048", "247/1024"), ("179/256", "359/512")), (("61/256", "491/2048"), ("359/512", "45/64")),
    (("491/2048", "247/1024"), ("359/512", "45/64")), (("247/1024", "497/2048"), ("179/256", "359/512")),
    (("497/2048", "125/512"), ("179/256", "359/512")), (("247/1024", "497/2048"), ("359/512", "45/64")),
    (("497/2048", "125/512"), ("359/512", "45/64")), (("125/512", "503/2048"), ("89/128", "357/512")),
    (("503/2048", "253/1024"), ("89/128", "357/512")), (("125/512", "503/2048"), ("357/512", "179/256")),
    (("503/2048", "253/1024"), ("357/512", "179/256")), (("253/1024", "509/2048"), ("89/128", "357/512")),
    (("509/2048", "1/4"), ("89/128", "357/512")), (("253/1024", "509/2048"), ("357/512", "179/256")),
    (("509/2048", "1/4"), ("357/512", "179/256")), (("125/512", "503/2048"), ("179/256", "359/512")),
    (("503/2048", "253/1024"), ("179/256", "359/512")), (("125/512", "503/2048"), ("359/512", "45/64")),
    (("503/2048", "253/1024"), ("359/512", "45/64")), (("253/1024", "509/2048"), ("179/256", "359/512")),
    (("509/2048", "1/4"), ("179/256", "359/512")), (("253/1024", "509/2048"), ("359/512", "45/64")),
    (("509/2048", "1/4"), ("359/512", "45/64")), (("29/128", "235/1024"), ("45/64", "181/256")),
    (("235/1024", "119/512"), ("45/64", "181/256")), (("29/128", "235/1024"), ("181/256", "91/128")),
    (("235/1024", "119/512"), ("181/256", "91/128")), (("119/512", "241/1024"), ("45/64", "181/256")),
    (("241/1024", "61/256"), ("45/64", "181/256")), (("119/512", "241/1024"), ("181/256", "91/128")),
    (("241/1024", "61/256"), ("181/256", "91/128")), (("29/128", "119/512"), ("91/128", "23/32")),
    (("119/512", "61/256"), ("91/128", "23/32")), (("61/256", "247/1024"), ("45/64", "181/256")),
    (("247/1024", "125/512"), ("45/64", "181/256")), (("61/256", "247/1024"), ("181/256", "91/128")),
    (("247/1024", "125/512"), ("181/256", "91/128")), (("125/512", "503/2048"), ("45/64", "361/512")),
    (("503/2048", "253/1024"), ("45/64", "361/512")), (("125/512", "503/2048"), ("361/512", "181/256")),
    (("503/2048", "253/1024"), ("361/512", "181/256")), (("253/1024", "509/2048"), ("45/64", "361/512")),
    (("509/2048", "1/4"), ("45/64", "361/512")), (("253/1024", "509/2048"), ("361/512", "181/256")),
    (("509/2048", "1/4"), ("361/512", "181/256")), (("125/512", "253/1024"), ("181/256", "91/128")),
    (("253/1024", "1/4"), ("181/256", "91/128")), (("61/256", "247/1024"), ("91/128", "183/256")),
    (("247/1024", "125/512"), ("91/128", "183/256")), (("61/256", "247/1024"), ("183/256", "23/32")),
    (("247/1024", "125/512"), ("183/256", "23/32")), (("125/512", "253/1024"), ("91/128", "183/256")),
    (("253/1024", "1/4"), ("91/128", "183/256")), (("125/512", "253/1024"), ("183/256", "23/32")),
    (("253/1024", "1/4"), ("183/256", "23/32")), (("13/64", "55/256"), ("23/32", "47/64")),
    (("55/256", "113/512"), ("23/32", "93/128")), (("113/512", "29/128"), ("23/32", "93/128")),
    (("55/256", "113/512"), ("93/128", "47/64")), (("113/512", "29/128"), ("93/128", "47/64")),
    (("13/64", "55/256"), ("47/64", "3/4")), (("55/256", "29/128"), ("47/64", "3/4")), (("29/128", "119/512"), ("23/32", "93/128")),
    (("119/512", "61/256"), ("23/32", "93/128")), (("29/128", "119/512"), ("93/128", "47/64")),
    (("119/512", "61/256"), ("93/128", "47/64")), (("61/256", "125/512"), ("23/32", "93/128")),
    (("125/512", "1/4"), ("23/32", "93/128")), (("61/256", "125/512"), ("93/128", "47/64")),
    (("125/512", "1/4"), ("93/128", "47/64")), (("29/128", "61/256"), ("47/64", "3/4")),
    (("61/256", "1/4"), ("47/64", "3/4"))]

# h_LJQ_2 [display (3.7)] 
# 29 intervals, min. val = [0.000281007484708745 +/- 2.02e-19]
h_LJQ_2 = ["1/2", "513/1024", "257/512", "515/1024", "129/256", "259/512", "65/128", "261/512", "131/256", "263/512",
    "33/64", "133/256", "67/128", "135/256", "17/32", "137/256", "69/128", "35/64", "71/128", "9/16", "73/128",
    "37/64", "19/32", "39/64", "5/8", "41/64", "21/32", "11/16", "23/32", "3/4"]

# h_LJ_1 [display (3.8)] 
# 5 intervals, min. val = [0.0120997066004283 +/- 4.78e-17]
h_LJ_1 = ["1/2", "33/64", "17/32", "9/16", "19/32", "5/8"]

# h_QJQ_1 [display (3.11)] 
# 451 rectangles, min. val = [8.46682339207169e-6 +/- 2.09e-21]
h_QJQ_1 = [(("1/4", "33/128"), ("1/2", "1025/2048")), (("33/128", "17/64"), ("1/2", "1025/2048")),
    (("1/4", "33/128"), ("1025/2048", "513/1024")), (("33/128", "17/64"), ("1025/2048", "513/1024")),
    (("17/64", "35/128"), ("1/2", "1025/2048")), (("35/128", "9/32"), ("1/2", "1025/2048")),
    (("17/64", "35/128"), ("1025/2048", "513/1024")), (("35/128", "9/32"), ("1025/2048", "513/1024")),
    (("1/4", "33/128"), ("513/1024", "1027/2048")), (("33/128", "17/64"), ("513/1024", "1027/2048")),
    (("1/4", "33/128"), ("1027/2048", "257/512")), (("33/128", "17/64"), ("1027/2048", "257/512")),
    (("17/64", "35/128"), ("513/1024", "1027/2048")), (("35/128", "9/32"), ("513/1024", "1027/2048")),
    (("17/64", "35/128"), ("1027/2048", "257/512")), (("35/128", "9/32"), ("1027/2048", "257/512")),
    (("9/32", "19/64"), ("1/2", "513/1024")), (("19/64", "5/16"), ("1/2", "513/1024")), (("9/32", "19/64"), ("513/1024", "257/512")),
    (("19/64", "5/16"), ("513/1024", "257/512")), (("1/4", "33/128"), ("257/512", "1029/2048")),
    (("33/128", "17/64"), ("257/512", "1029/2048")), (("1/4", "33/128"), ("1029/2048", "515/1024")),
    (("33/128", "17/64"), ("1029/2048", "515/1024")), (("17/64", "35/128"), ("257/512", "1029/2048")),
    (("35/128", "9/32"), ("257/512", "1029/2048")), (("17/64", "35/128"), ("1029/2048", "515/1024")),
    (("35/128", "9/32"), ("1029/2048", "515/1024")), (("1/4", "33/128"), ("515/1024", "1031/2048")),
    (("33/128", "17/64"), ("515/1024", "1031/2048")), (("1/4", "33/128"), ("1031/2048", "129/256")),
    (("33/128", "17/64"), ("1031/2048", "129/256")), (("17/64", "35/128"), ("515/1024", "1031/2048")),
    (("35/128", "9/32"), ("515/1024", "1031/2048")), (("17/64", "35/128"), ("1031/2048", "129/256")),
    (("35/128", "9/32"), ("1031/2048", "129/256")), (("9/32", "37/128"), ("257/512", "1029/2048")),
    (("37/128", "19/64"), ("257/512", "1029/2048")), (("9/32", "37/128"), ("1029/2048", "515/1024")),
    (("37/128", "19/64"), ("1029/2048", "515/1024")), (("19/64", "5/16"), ("257/512", "515/1024")),
    (("9/32", "37/128"), ("515/1024", "1031/2048")), (("37/128", "19/64"), ("515/1024", "1031/2048")),
    (("9/32", "37/128"), ("1031/2048", "129/256")), (("37/128", "19/64"), ("1031/2048", "129/256")),
    (("19/64", "5/16"), ("515/1024", "129/256")), (("5/16", "21/64"), ("1/2", "513/1024")),
    (("21/64", "11/32"), ("1/2", "513/1024")), (("5/16", "21/64"), ("513/1024", "257/512")),
    (("21/64", "11/32"), ("513/1024", "257/512")), (("11/32", "23/64"), ("1/2", "513/1024")),
    (("23/64", "3/8"), ("1/2", "513/1024")), (("11/32", "23/64"), ("513/1024", "257/512")),
    (("23/64", "3/8"), ("513/1024", "257/512")), (("5/16", "21/64"), ("257/512", "515/1024")),
    (("21/64", "11/32"), ("257/512", "515/1024")), (("5/16", "21/64"), ("515/1024", "129/256")),
    (("21/64", "11/32"), ("515/1024", "129/256")), (("11/32", "23/64"), ("257/512", "515/1024")),
    (("23/64", "3/8"), ("257/512", "515/1024")), (("11/32", "23/64"), ("515/1024", "129/256")),
    (("23/64", "3/8"), ("515/1024", "129/256")), (("1/4", "33/128"), ("129/256", "1033/2048")),
    (("33/128", "17/64"), ("129/256", "1033/2048")), (("1/4", "33/128"), ("1033/2048", "517/1024")),
    (("33/128", "17/64"), ("1033/2048", "517/1024")), (("17/64", "35/128"), ("129/256", "1033/2048")),
    (("35/128", "9/32"), ("129/256", "1033/2048")), (("17/64", "35/128"), ("1033/2048", "517/1024")),
    (("35/128", "9/32"), ("1033/2048", "517/1024")), (("1/4", "33/128"), ("517/1024", "1035/2048")),
    (("33/128", "17/64"), ("517/1024", "1035/2048")), (("1/4", "33/128"), ("1035/2048", "259/512")),
    (("33/128", "17/64"), ("1035/2048", "259/512")), (("17/64", "35/128"), ("517/1024", "1035/2048")),
    (("35/128", "9/32"), ("517/1024", "1035/2048")), (("17/64", "35/128"), ("1035/2048", "259/512")),
    (("35/128", "9/32"), ("1035/2048", "259/512")), (("9/32", "37/128"), ("129/256", "1033/2048")),
    (("37/128", "19/64"), ("129/256", "1033/2048")), (("9/32", "37/128"), ("1033/2048", "517/1024")),
    (("37/128", "19/64"), ("1033/2048", "517/1024")), (("19/64", "5/16"), ("129/256", "517/1024")),
    (("9/32", "37/128"), ("517/1024", "1035/2048")), (("37/128", "19/64"), ("517/1024", "1035/2048")),
    (("9/32", "37/128"), ("1035/2048", "259/512")), (("37/128", "19/64"), ("1035/2048", "259/512")),
    (("19/64", "5/16"), ("517/1024", "259/512")), (("1/4", "33/128"), ("259/512", "1037/2048")),
    (("33/128", "17/64"), ("259/512", "1037/2048")), (("1/4", "65/256"), ("1037/2048", "2075/4096")),
    (("65/256", "33/128"), ("1037/2048", "2075/4096")), (("1/4", "65/256"), ("2075/4096", "519/1024")),
    (("65/256", "33/128"), ("2075/4096", "519/1024")), (("33/128", "17/64"), ("1037/2048", "519/1024")),
    (("17/64", "35/128"), ("259/512", "1037/2048")), (("35/128", "9/32"), ("259/512", "1037/2048")),
    (("17/64", "35/128"), ("1037/2048", "519/1024")), (("35/128", "9/32"), ("1037/2048", "519/1024")),
    (("1/4", "65/256"), ("519/1024", "2077/4096")), (("65/256", "33/128"), ("519/1024", "2077/4096")),
    (("1/4", "65/256"), ("2077/4096", "1039/2048")), (("65/256", "33/128"), ("2077/4096", "1039/2048")),
    (("33/128", "17/64"), ("519/1024", "1039/2048")), (("1/4", "65/256"), ("1039/2048", "2079/4096")),
    (("65/256", "33/128"), ("1039/2048", "2079/4096")), (("1/4", "65/256"), ("2079/4096", "65/128")),
    (("65/256", "33/128"), ("2079/4096", "65/128")), (("33/128", "17/64"), ("1039/2048", "65/128")),
    (("17/64", "35/128"), ("519/1024", "1039/2048")), (("35/128", "9/32"), ("519/1024", "1039/2048")),
    (("17/64", "35/128"), ("1039/2048", "65/128")), (("35/128", "9/32"), ("1039/2048", "65/128")),
    (("9/32", "37/128"), ("259/512", "1037/2048")), (("37/128", "19/64"), ("259/512", "1037/2048")),
    (("9/32", "37/128"), ("1037/2048", "519/1024")), (("37/128", "19/64"), ("1037/2048", "519/1024")),
    (("19/64", "5/16"), ("259/512", "519/1024")), (("9/32", "37/128"), ("519/1024", "1039/2048")),
    (("37/128", "19/64"), ("519/1024", "1039/2048")), (("9/32", "37/128"), ("1039/2048", "65/128")),
    (("37/128", "19/64"), ("1039/2048", "65/128")), (("19/64", "5/16"), ("519/1024", "65/128")),
    (("5/16", "21/64"), ("129/256", "517/1024")), (("21/64", "11/32"), ("129/256", "517/1024")),
    (("5/16", "21/64"), ("517/1024", "259/512")), (("21/64", "11/32"), ("517/1024", "259/512")),
    (("11/32", "23/64"), ("129/256", "517/1024")), (("23/64", "3/8"), ("129/256", "517/1024")),
    (("11/32", "23/64"), ("517/1024", "259/512")), (("23/64", "3/8"), ("517/1024", "259/512")),
    (("5/16", "21/64"), ("259/512", "519/1024")), (("21/64", "11/32"), ("259/512", "519/1024")),
    (("5/16", "21/64"), ("519/1024", "65/128")), (("21/64", "11/32"), ("519/1024", "65/128")),
    (("11/32", "23/64"), ("259/512", "519/1024")), (("23/64", "3/8"), ("259/512", "519/1024")),
    (("11/32", "23/64"), ("519/1024", "65/128")), (("23/64", "3/8"), ("519/1024", "65/128")),
    (("3/8", "25/64"), ("1/2", "513/1024")), (("25/64", "13/32"), ("1/2", "513/1024")), (("3/8", "25/64"), ("513/1024", "257/512")),
    (("25/64", "13/32"), ("513/1024", "257/512")), (("13/32", "27/64"), ("1/2", "513/1024")),
    (("27/64", "7/16"), ("1/2", "513/1024")), (("13/32", "27/64"), ("513/1024", "257/512")),
    (("27/64", "7/16"), ("513/1024", "257/512")), (("3/8", "25/64"), ("257/512", "515/1024")),
    (("25/64", "13/32"), ("257/512", "515/1024")), (("3/8", "25/64"), ("515/1024", "129/256")),
    (("25/64", "13/32"), ("515/1024", "129/256")), (("13/32", "27/64"), ("257/512", "515/1024")),
    (("27/64", "7/16"), ("257/512", "515/1024")), (("13/32", "27/64"), ("515/1024", "129/256")),
    (("27/64", "7/16"), ("515/1024", "129/256")), (("7/16", "29/64"), ("1/2", "513/1024")),
    (("29/64", "15/32"), ("1/2", "513/1024")), (("7/16", "29/64"), ("513/1024", "257/512")),
    (("29/64", "15/32"), ("513/1024", "257/512")), (("15/32", "31/64"), ("1/2", "513/1024")),
    (("31/64", "1/2"), ("1/2", "513/1024")), (("15/32", "31/64"), ("513/1024", "257/512")),
    (("31/64", "1/2"), ("513/1024", "257/512")), (("7/16", "29/64"), ("257/512", "515/1024")),
    (("29/64", "15/32"), ("257/512", "515/1024")), (("7/16", "29/64"), ("515/1024", "129/256")),
    (("29/64", "15/32"), ("515/1024", "129/256")), (("15/32", "31/64"), ("257/512", "515/1024")),
    (("31/64", "1/2"), ("257/512", "515/1024")), (("15/32", "31/64"), ("515/1024", "129/256")),
    (("31/64", "1/2"), ("515/1024", "129/256")), (("3/8", "25/64"), ("129/256", "517/1024")),
    (("25/64", "13/32"), ("129/256", "517/1024")), (("3/8", "25/64"), ("517/1024", "259/512")),
    (("25/64", "13/32"), ("517/1024", "259/512")), (("13/32", "27/64"), ("129/256", "517/1024")),
    (("27/64", "7/16"), ("129/256", "517/1024")), (("13/32", "27/64"), ("517/1024", "259/512")),
    (("27/64", "7/16"), ("517/1024", "259/512")), (("3/8", "25/64"), ("259/512", "519/1024")),
    (("25/64", "13/32"), ("259/512", "519/1024")), (("3/8", "25/64"), ("519/1024", "65/128")),
    (("25/64", "13/32"), ("519/1024", "65/128")), (("13/32", "27/64"), ("259/512", "519/1024")),
    (("27/64", "7/16"), ("259/512", "519/1024")), (("13/32", "27/64"), ("519/1024", "65/128")),
    (("27/64", "7/16"), ("519/1024", "65/128")), (("7/16", "29/64"), ("129/256", "517/1024")),
    (("29/64", "15/32"), ("129/256", "517/1024")), (("7/16", "29/64"), ("517/1024", "259/512")),
    (("29/64", "15/32"), ("517/1024", "259/512")), (("15/32", "31/64"), ("129/256", "517/1024")),
    (("31/64", "1/2"), ("129/256", "517/1024")), (("15/32", "31/64"), ("517/1024", "259/512")),
    (("31/64", "1/2"), ("517/1024", "259/512")), (("7/16", "29/64"), ("259/512", "519/1024")),
    (("29/64", "15/32"), ("259/512", "519/1024")), (("7/16", "29/64"), ("519/1024", "65/128")),
    (("29/64", "15/32"), ("519/1024", "65/128")), (("15/32", "31/64"), ("259/512", "519/1024")),
    (("31/64", "1/2"), ("259/512", "519/1024")), (("15/32", "31/64"), ("519/1024", "65/128")),
    (("31/64", "1/2"), ("519/1024", "65/128")), (("1/4", "65/256"), ("65/128", "2081/4096")),
    (("65/256", "33/128"), ("65/128", "2081/4096")), (("1/4", "65/256"), ("2081/4096", "1041/2048")),
    (("65/256", "33/128"), ("2081/4096", "1041/2048")), (("33/128", "17/64"), ("65/128", "1041/2048")),
    (("1/4", "65/256"), ("1041/2048", "2083/4096")), (("65/256", "33/128"), ("1041/2048", "2083/4096")),
    (("1/4", "65/256"), ("2083/4096", "521/1024")), (("65/256", "33/128"), ("2083/4096", "521/1024")),
    (("33/128", "17/64"), ("1041/2048", "521/1024")), (("17/64", "35/128"), ("65/128", "1041/2048")),
    (("35/128", "9/32"), ("65/128", "1041/2048")), (("17/64", "35/128"), ("1041/2048", "521/1024")),
    (("35/128", "9/32"), ("1041/2048", "521/1024")), (("1/4", "65/256"), ("521/1024", "2085/4096")),
    (("65/256", "33/128"), ("521/1024", "2085/4096")), (("1/4", "65/256"), ("2085/4096", "1043/2048")),
    (("65/256", "33/128"), ("2085/4096", "1043/2048")), (("33/128", "17/64"), ("521/1024", "1043/2048")),
    (("1/4", "65/256"), ("1043/2048", "2087/4096")), (("65/256", "33/128"), ("1043/2048", "2087/4096")),
    (("1/4", "65/256"), ("2087/4096", "261/512")), (("65/256", "33/128"), ("2087/4096", "261/512")),
    (("33/128", "17/64"), ("1043/2048", "261/512")), (("17/64", "35/128"), ("521/1024", "1043/2048")),
    (("35/128", "9/32"), ("521/1024", "1043/2048")), (("17/64", "35/128"), ("1043/2048", "261/512")),
    (("35/128", "9/32"), ("1043/2048", "261/512")), (("9/32", "37/128"), ("65/128", "1041/2048")),
    (("37/128", "19/64"), ("65/128", "1041/2048")), (("9/32", "37/128"), ("1041/2048", "521/1024")),
    (("37/128", "19/64"), ("1041/2048", "521/1024")), (("19/64", "5/16"), ("65/128", "521/1024")),
    (("9/32", "37/128"), ("521/1024", "1043/2048")), (("37/128", "19/64"), ("521/1024", "1043/2048")),
    (("9/32", "37/128"), ("1043/2048", "261/512")), (("37/128", "19/64"), ("1043/2048", "261/512")),
    (("19/64", "5/16"), ("521/1024", "261/512")), (("1/4", "65/256"), ("261/512", "2089/4096")),
    (("65/256", "33/128"), ("261/512", "2089/4096")), (("1/4", "65/256"), ("2089/4096", "1045/2048")),
    (("65/256", "33/128"), ("2089/4096", "1045/2048")), (("33/128", "17/64"), ("261/512", "1045/2048")),
    (("1/4", "65/256"), ("1045/2048", "2091/4096")), (("65/256", "33/128"), ("1045/2048", "2091/4096")),
    (("1/4", "65/256"), ("2091/4096", "523/1024")), (("65/256", "33/128"), ("2091/4096", "523/1024")),
    (("33/128", "17/64"), ("1045/2048", "523/1024")), (("17/64", "35/128"), ("261/512", "1045/2048")),
    (("35/128", "9/32"), ("261/512", "1045/2048")), (("17/64", "35/128"), ("1045/2048", "523/1024")),
    (("35/128", "9/32"), ("1045/2048", "523/1024")), (("1/4", "65/256"), ("523/1024", "2093/4096")),
    (("65/256", "33/128"), ("523/1024", "2093/4096")), (("1/4", "65/256"), ("2093/4096", "1047/2048")),
    (("65/256", "33/128"), ("2093/4096", "1047/2048")), (("33/128", "17/64"), ("523/1024", "1047/2048")),
    (("1/4", "65/256"), ("1047/2048", "2095/4096")), (("65/256", "33/128"), ("1047/2048", "2095/4096")),
    (("1/4", "65/256"), ("2095/4096", "131/256")), (("65/256", "33/128"), ("2095/4096", "131/256")),
    (("33/128", "17/64"), ("1047/2048", "131/256")), (("17/64", "35/128"), ("523/1024", "1047/2048")),
    (("35/128", "9/32"), ("523/1024", "1047/2048")), (("17/64", "35/128"), ("1047/2048", "131/256")),
    (("35/128", "9/32"), ("1047/2048", "131/256")), (("9/32", "37/128"), ("261/512", "1045/2048")),
    (("37/128", "19/64"), ("261/512", "1045/2048")), (("9/32", "37/128"), ("1045/2048", "523/1024")),
    (("37/128", "19/64"), ("1045/2048", "523/1024")), (("19/64", "5/16"), ("261/512", "523/1024")),
    (("9/32", "37/128"), ("523/1024", "1047/2048")), (("37/128", "19/64"), ("523/1024", "1047/2048")),
    (("9/32", "37/128"), ("1047/2048", "131/256")), (("37/128", "19/64"), ("1047/2048", "131/256")),
    (("19/64", "5/16"), ("523/1024", "131/256")), (("5/16", "21/64"), ("65/128", "521/1024")),
    (("21/64", "11/32"), ("65/128", "521/1024")), (("5/16", "21/64"), ("521/1024", "261/512")),
    (("21/64", "11/32"), ("521/1024", "261/512")), (("11/32", "23/64"), ("65/128", "521/1024")),
    (("23/64", "3/8"), ("65/128", "521/1024")), (("11/32", "23/64"), ("521/1024", "261/512")),
    (("23/64", "3/8"), ("521/1024", "261/512")), (("5/16", "21/64"), ("261/512", "523/1024")),
    (("21/64", "11/32"), ("261/512", "523/1024")), (("5/16", "21/64"), ("523/1024", "131/256")),
    (("21/64", "11/32"), ("523/1024", "131/256")), (("11/32", "23/64"), ("261/512", "523/1024")),
    (("23/64", "3/8"), ("261/512", "523/1024")), (("11/32", "23/64"), ("523/1024", "131/256")),
    (("23/64", "3/8"), ("523/1024", "131/256")), (("1/4", "65/256"), ("131/256", "2097/4096")),
    (("65/256", "33/128"), ("131/256", "2097/4096")), (("1/4", "65/256"), ("2097/4096", "1049/2048")),
    (("65/256", "33/128"), ("2097/4096", "1049/2048")), (("33/128", "17/64"), ("131/256", "1049/2048")),
    (("1/4", "65/256"), ("1049/2048", "2099/4096")), (("65/256", "33/128"), ("1049/2048", "2099/4096")),
    (("1/4", "65/256"), ("2099/4096", "525/1024")), (("65/256", "33/128"), ("2099/4096", "525/1024")),
    (("33/128", "17/64"), ("1049/2048", "525/1024")), (("17/64", "35/128"), ("131/256", "1049/2048")),
    (("35/128", "9/32"), ("131/256", "1049/2048")), (("17/64", "35/128"), ("1049/2048", "525/1024")),
    (("35/128", "9/32"), ("1049/2048", "525/1024")), (("1/4", "65/256"), ("525/1024", "2101/4096")),
    (("65/256", "33/128"), ("525/1024", "2101/4096")), (("1/4", "65/256"), ("2101/4096", "1051/2048")),
    (("65/256", "33/128"), ("2101/4096", "1051/2048")), (("33/128", "17/64"), ("525/1024", "1051/2048")),
    (("1/4", "65/256"), ("1051/2048", "2103/4096")), (("65/256", "33/128"), ("1051/2048", "2103/4096")),
    (("1/4", "65/256"), ("2103/4096", "263/512")), (("65/256", "33/128"), ("2103/4096", "263/512")),
    (("33/128", "17/64"), ("1051/2048", "263/512")), (("17/64", "35/128"), ("525/1024", "1051/2048")),
    (("35/128", "9/32"), ("525/1024", "1051/2048")), (("17/64", "35/128"), ("1051/2048", "263/512")),
    (("35/128", "9/32"), ("1051/2048", "263/512")), (("9/32", "37/128"), ("131/256", "1049/2048")),
    (("37/128", "19/64"), ("131/256", "1049/2048")), (("9/32", "37/128"), ("1049/2048", "525/1024")),
    (("37/128", "19/64"), ("1049/2048", "525/1024")), (("19/64", "5/16"), ("131/256", "525/1024")),
    (("9/32", "37/128"), ("525/1024", "1051/2048")), (("37/128", "19/64"), ("525/1024", "1051/2048")),
    (("9/32", "37/128"), ("1051/2048", "263/512")), (("37/128", "19/64"), ("1051/2048", "263/512")),
    (("19/64", "5/16"), ("525/1024", "263/512")), (("1/4", "65/256"), ("263/512", "2105/4096")),
    (("65/256", "33/128"), ("263/512", "2105/4096")), (("1/4", "65/256"), ("2105/4096", "1053/2048")),
    (("65/256", "33/128"), ("2105/4096", "1053/2048")), (("33/128", "17/64"), ("263/512", "1053/2048")),
    (("1/4", "65/256"), ("1053/2048", "2107/4096")), (("65/256", "33/128"), ("1053/2048", "2107/4096")),
    (("1/4", "65/256"), ("2107/4096", "527/1024")), (("65/256", "33/128"), ("2107/4096", "527/1024")),
    (("33/128", "17/64"), ("1053/2048", "527/1024")), (("17/64", "35/128"), ("263/512", "1053/2048")),
    (("35/128", "9/32"), ("263/512", "1053/2048")), (("17/64", "35/128"), ("1053/2048", "527/1024")),
    (("35/128", "9/32"), ("1053/2048", "527/1024")), (("1/4", "65/256"), ("527/1024", "2109/4096")),
    (("65/256", "33/128"), ("527/1024", "2109/4096")), (("1/4", "65/256"), ("2109/4096", "1055/2048")),
    (("65/256", "33/128"), ("2109/4096", "1055/2048")), (("33/128", "17/64"), ("527/1024", "1055/2048")),
    (("1/4", "65/256"), ("1055/2048", "2111/4096")), (("65/256", "33/128"), ("1055/2048", "2111/4096")),
    (("1/4", "65/256"), ("2111/4096", "33/64")), (("65/256", "33/128"), ("2111/4096", "33/64")),
    (("33/128", "17/64"), ("1055/2048", "33/64")), (("17/64", "35/128"), ("527/1024", "1055/2048")),
    (("35/128", "9/32"), ("527/1024", "1055/2048")), (("17/64", "35/128"), ("1055/2048", "33/64")),
    (("35/128", "9/32"), ("1055/2048", "33/64")), (("9/32", "37/128"), ("263/512", "1053/2048")),
    (("37/128", "19/64"), ("263/512", "1053/2048")), (("9/32", "37/128"), ("1053/2048", "527/1024")),
    (("37/128", "19/64"), ("1053/2048", "527/1024")), (("19/64", "5/16"), ("263/512", "527/1024")),
    (("9/32", "37/128"), ("527/1024", "1055/2048")), (("37/128", "19/64"), ("527/1024", "1055/2048")),
    (("9/32", "37/128"), ("1055/2048", "33/64")), (("37/128", "19/64"), ("1055/2048", "33/64")),
    (("19/64", "5/16"), ("527/1024", "33/64")), (("5/16", "21/64"), ("131/256", "525/1024")),
    (("21/64", "11/32"), ("131/256", "525/1024")), (("5/16", "21/64"), ("525/1024", "263/512")),
    (("21/64", "11/32"), ("525/1024", "263/512")), (("11/32", "23/64"), ("131/256", "525/1024")),
    (("23/64", "3/8"), ("131/256", "525/1024")), (("11/32", "23/64"), ("525/1024", "263/512")),
    (("23/64", "3/8"), ("525/1024", "263/512")), (("5/16", "21/64"), ("263/512", "527/1024")),
    (("21/64", "11/32"), ("263/512", "527/1024")), (("5/16", "21/64"), ("527/1024", "33/64")),
    (("21/64", "11/32"), ("527/1024", "33/64")), (("11/32", "23/64"), ("263/512", "527/1024")),
    (("23/64", "3/8"), ("263/512", "527/1024")), (("11/32", "23/64"), ("527/1024", "33/64")),
    (("23/64", "3/8"), ("527/1024", "33/64")), (("3/8", "25/64"), ("65/128", "521/1024")),
    (("25/64", "13/32"), ("65/128", "521/1024")), (("3/8", "25/64"), ("521/1024", "261/512")),
    (("25/64", "13/32"), ("521/1024", "261/512")), (("13/32", "27/64"), ("65/128", "521/1024")),
    (("27/64", "7/16"), ("65/128", "521/1024")), (("13/32", "27/64"), ("521/1024", "261/512")),
    (("27/64", "7/16"), ("521/1024", "261/512")), (("3/8", "25/64"), ("261/512", "523/1024")),
    (("25/64", "13/32"), ("261/512", "523/1024")), (("3/8", "25/64"), ("523/1024", "131/256")),
    (("25/64", "13/32"), ("523/1024", "131/256")), (("13/32", "27/64"), ("261/512", "523/1024")),
    (("27/64", "7/16"), ("261/512", "523/1024")), (("13/32", "27/64"), ("523/1024", "131/256")),
    (("27/64", "7/16"), ("523/1024", "131/256")), (("7/16", "29/64"), ("65/128", "521/1024")),
    (("29/64", "15/32"), ("65/128", "521/1024")), (("7/16", "29/64"), ("521/1024", "261/512")),
    (("29/64", "15/32"), ("521/1024", "261/512")), (("15/32", "31/64"), ("65/128", "521/1024")),
    (("31/64", "1/2"), ("65/128", "521/1024")), (("15/32", "31/64"), ("521/1024", "261/512")),
    (("31/64", "1/2"), ("521/1024", "261/512")), (("7/16", "29/64"), ("261/512", "523/1024")),
    (("29/64", "15/32"), ("261/512", "523/1024")), (("7/16", "29/64"), ("523/1024", "131/256")),
    (("29/64", "15/32"), ("523/1024", "131/256")), (("15/32", "31/64"), ("261/512", "523/1024")),
    (("31/64", "1/2"), ("261/512", "523/1024")), (("15/32", "31/64"), ("523/1024", "131/256")),
    (("31/64", "1/2"), ("523/1024", "131/256")), (("3/8", "25/64"), ("131/256", "525/1024")),
    (("25/64", "13/32"), ("131/256", "525/1024")), (("3/8", "25/64"), ("525/1024", "263/512")),
    (("25/64", "13/32"), ("525/1024", "263/512")), (("13/32", "27/64"), ("131/256", "525/1024")),
    (("27/64", "7/16"), ("131/256", "525/1024")), (("13/32", "27/64"), ("525/1024", "263/512")),
    (("27/64", "7/16"), ("525/1024", "263/512")), (("3/8", "25/64"), ("263/512", "527/1024")),
    (("25/64", "13/32"), ("263/512", "527/1024")), (("3/8", "25/64"), ("527/1024", "33/64")),
    (("25/64", "13/32"), ("527/1024", "33/64")), (("13/32", "27/64"), ("263/512", "527/1024")),
    (("27/64", "7/16"), ("263/512", "527/1024")), (("13/32", "27/64"), ("527/1024", "33/64")),
    (("27/64", "7/16"), ("527/1024", "33/64")), (("7/16", "29/64"), ("131/256", "525/1024")),
    (("29/64", "15/32"), ("131/256", "525/1024")), (("7/16", "29/64"), ("525/1024", "263/512")),
    (("29/64", "15/32"), ("525/1024", "263/512")), (("15/32", "31/64"), ("131/256", "525/1024")),
    (("31/64", "1/2"), ("131/256", "525/1024")), (("15/32", "31/64"), ("525/1024", "263/512")),
    (("31/64", "1/2"), ("525/1024", "263/512")), (("7/16", "29/64"), ("263/512", "527/1024")),
    (("29/64", "15/32"), ("263/512", "527/1024")), (("7/16", "29/64"), ("527/1024", "33/64")),
    (("29/64", "15/32"), ("527/1024", "33/64")), (("15/32", "31/64"), ("263/512", "527/1024")),
    (("31/64", "1/2"), ("263/512", "527/1024")), (("15/32", "31/64"), ("527/1024", "33/64")),
    (("31/64", "1/2"), ("527/1024", "33/64"))]

# h_QJQ_2 [display (3.12)] 
# 4498 rectangles, min. val = [3.24016198882353e-7 +/- 2.24e-22]
h_QJQ_2 = [(("1/4", "129/512"), ("33/64", "4239/8192")), (("129/512", "65/256"), ("33/64", "4239/8192")),
    (("1/4", "129/512"), ("4239/8192", "2127/4096")), (("129/512", "65/256"), ("4239/8192", "2127/4096")),
    (("65/256", "131/512"), ("33/64", "4239/8192")), (("131/512", "33/128"), ("33/64", "4239/8192")),
    (("65/256", "131/512"), ("4239/8192", "2127/4096")), (("131/512", "33/128"), ("4239/8192", "2127/4096")),
    (("1/4", "129/512"), ("2127/4096", "4269/8192")), (("129/512", "65/256"), ("2127/4096", "4269/8192")),
    (("1/4", "129/512"), ("4269/8192", "1071/2048")), (("129/512", "65/256"), ("4269/8192", "1071/2048")),
    (("65/256", "131/512"), ("2127/4096", "4269/8192")), (("131/512", "33/128"), ("2127/4096", "4269/8192")),
    (("65/256", "131/512"), ("4269/8192", "1071/2048")), (("131/512", "33/128"), ("4269/8192", "1071/2048")),
    (("33/128", "133/512"), ("33/64", "4239/8192")), (("133/512", "67/256"), ("33/64", "4239/8192")),
    (("33/128", "133/512"), ("4239/8192", "2127/4096")), (("133/512", "67/256"), ("4239/8192", "2127/4096")),
    (("67/256", "135/512"), ("33/64", "4239/8192")), (("135/512", "17/64"), ("33/64", "4239/8192")),
    (("67/256", "135/512"), ("4239/8192", "2127/4096")), (("135/512", "17/64"), ("4239/8192", "2127/4096")),
    (("33/128", "133/512"), ("2127/4096", "4269/8192")), (("133/512", "67/256"), ("2127/4096", "4269/8192")),
    (("33/128", "133/512"), ("4269/8192", "1071/2048")), (("133/512", "67/256"), ("4269/8192", "1071/2048")),
    (("67/256", "135/512"), ("2127/4096", "4269/8192")), (("135/512", "17/64"), ("2127/4096", "4269/8192")),
    (("67/256", "135/512"), ("4269/8192", "1071/2048")), (("135/512", "17/64"), ("4269/8192", "1071/2048")),
    (("1/4", "129/512"), ("1071/2048", "4299/8192")), (("129/512", "65/256"), ("1071/2048", "4299/8192")),
    (("1/4", "129/512"), ("4299/8192", "2157/4096")), (("129/512", "65/256"), ("4299/8192", "2157/4096")),
    (("65/256", "131/512"), ("1071/2048", "4299/8192")), (("131/512", "33/128"), ("1071/2048", "4299/8192")),
    (("65/256", "131/512"), ("4299/8192", "2157/4096")), (("131/512", "33/128"), ("4299/8192", "2157/4096")),
    (("1/4", "129/512"), ("2157/4096", "4329/8192")), (("129/512", "65/256"), ("2157/4096", "4329/8192")),
    (("1/4", "129/512"), ("4329/8192", "543/1024")), (("129/512", "65/256"), ("4329/8192", "543/1024")),
    (("65/256", "131/512"), ("2157/4096", "4329/8192")), (("131/512", "33/128"), ("2157/4096", "4329/8192")),
    (("65/256", "131/512"), ("4329/8192", "543/1024")), (("131/512", "33/128"), ("4329/8192", "543/1024")),
    (("33/128", "133/512"), ("1071/2048", "4299/8192")), (("133/512", "67/256"), ("1071/2048", "4299/8192")),
    (("33/128", "133/512"), ("4299/8192", "2157/4096")), (("133/512", "67/256"), ("4299/8192", "2157/4096")),
    (("67/256", "135/512"), ("1071/2048", "4299/8192")), (("135/512", "17/64"), ("1071/2048", "4299/8192")),
    (("67/256", "135/512"), ("4299/8192", "2157/4096")), (("135/512", "17/64"), ("4299/8192", "2157/4096")),
    (("33/128", "133/512"), ("2157/4096", "4329/8192")), (("133/512", "67/256"), ("2157/4096", "4329/8192")),
    (("33/128", "133/512"), ("4329/8192", "543/1024")), (("133/512", "67/256"), ("4329/8192", "543/1024")),
    (("67/256", "135/512"), ("2157/4096", "4329/8192")), (("135/512", "17/64"), ("2157/4096", "4329/8192")),
    (("67/256", "135/512"), ("4329/8192", "543/1024")), (("135/512", "17/64"), ("4329/8192", "543/1024")),
    (("17/64", "137/512"), ("33/64", "4239/8192")), (("137/512", "69/256"), ("33/64", "4239/8192")),
    (("17/64", "137/512"), ("4239/8192", "2127/4096")), (("137/512", "69/256"), ("4239/8192", "2127/4096")),
    (("69/256", "139/512"), ("33/64", "4239/8192")), (("139/512", "35/128"), ("33/64", "4239/8192")),
    (("69/256", "139/512"), ("4239/8192", "2127/4096")), (("139/512", "35/128"), ("4239/8192", "2127/4096")),
    (("17/64", "137/512"), ("2127/4096", "4269/8192")), (("137/512", "69/256"), ("2127/4096", "4269/8192")),
    (("17/64", "137/512"), ("4269/8192", "1071/2048")), (("137/512", "69/256"), ("4269/8192", "1071/2048")),
    (("69/256", "139/512"), ("2127/4096", "4269/8192")), (("139/512", "35/128"), ("2127/4096", "4269/8192")),
    (("69/256", "139/512"), ("4269/8192", "1071/2048")), (("139/512", "35/128"), ("4269/8192", "1071/2048")),
    (("35/128", "141/512"), ("33/64", "4239/8192")), (("141/512", "71/256"), ("33/64", "4239/8192")),
    (("35/128", "141/512"), ("4239/8192", "2127/4096")), (("141/512", "71/256"), ("4239/8192", "2127/4096")),
    (("71/256", "143/512"), ("33/64", "4239/8192")), (("143/512", "9/32"), ("33/64", "4239/8192")),
    (("71/256", "143/512"), ("4239/8192", "2127/4096")), (("143/512", "9/32"), ("4239/8192", "2127/4096")),
    (("35/128", "141/512"), ("2127/4096", "4269/8192")), (("141/512", "71/256"), ("2127/4096", "4269/8192")),
    (("35/128", "141/512"), ("4269/8192", "1071/2048")), (("141/512", "71/256"), ("4269/8192", "1071/2048")),
    (("71/256", "143/512"), ("2127/4096", "4269/8192")), (("143/512", "9/32"), ("2127/4096", "4269/8192")),
    (("71/256", "143/512"), ("4269/8192", "1071/2048")), (("143/512", "9/32"), ("4269/8192", "1071/2048")),
    (("17/64", "137/512"), ("1071/2048", "4299/8192")), (("137/512", "69/256"), ("1071/2048", "4299/8192")),
    (("17/64", "137/512"), ("4299/8192", "2157/4096")), (("137/512", "69/256"), ("4299/8192", "2157/4096")),
    (("69/256", "139/512"), ("1071/2048", "4299/8192")), (("139/512", "35/128"), ("1071/2048", "4299/8192")),
    (("69/256", "139/512"), ("4299/8192", "2157/4096")), (("139/512", "35/128"), ("4299/8192", "2157/4096")),
    (("17/64", "137/512"), ("2157/4096", "4329/8192")), (("137/512", "69/256"), ("2157/4096", "4329/8192")),
    (("17/64", "137/512"), ("4329/8192", "543/1024")), (("137/512", "69/256"), ("4329/8192", "543/1024")),
    (("69/256", "139/512"), ("2157/4096", "4329/8192")), (("139/512", "35/128"), ("2157/4096", "4329/8192")),
    (("69/256", "139/512"), ("4329/8192", "543/1024")), (("139/512", "35/128"), ("4329/8192", "543/1024")),
    (("35/128", "141/512"), ("1071/2048", "4299/8192")), (("141/512", "71/256"), ("1071/2048", "4299/8192")),
    (("35/128", "141/512"), ("4299/8192", "2157/4096")), (("141/512", "71/256"), ("4299/8192", "2157/4096")),
    (("71/256", "143/512"), ("1071/2048", "4299/8192")), (("143/512", "9/32"), ("1071/2048", "4299/8192")),
    (("71/256", "143/512"), ("4299/8192", "2157/4096")), (("143/512", "9/32"), ("4299/8192", "2157/4096")),
    (("35/128", "141/512"), ("2157/4096", "4329/8192")), (("141/512", "71/256"), ("2157/4096", "4329/8192")),
    (("35/128", "141/512"), ("4329/8192", "543/1024")), (("141/512", "71/256"), ("4329/8192", "543/1024")),
    (("71/256", "143/512"), ("2157/4096", "4329/8192")), (("143/512", "9/32"), ("2157/4096", "4329/8192")),
    (("71/256", "143/512"), ("4329/8192", "543/1024")), (("143/512", "9/32"), ("4329/8192", "543/1024")),
    (("1/4", "129/512"), ("543/1024", "4359/8192")), (("129/512", "65/256"), ("543/1024", "4359/8192")),
    (("1/4", "129/512"), ("4359/8192", "2187/4096")), (("129/512", "65/256"), ("4359/8192", "2187/4096")),
    (("65/256", "131/512"), ("543/1024", "4359/8192")), (("131/512", "33/128"), ("543/1024", "4359/8192")),
    (("65/256", "131/512"), ("4359/8192", "2187/4096")), (("131/512", "33/128"), ("4359/8192", "2187/4096")),
    (("1/4", "129/512"), ("2187/4096", "4389/8192")), (("129/512", "65/256"), ("2187/4096", "4389/8192")),
    (("1/4", "129/512"), ("4389/8192", "1101/2048")), (("129/512", "65/256"), ("4389/8192", "1101/2048")),
    (("65/256", "131/512"), ("2187/4096", "4389/8192")), (("131/512", "33/128"), ("2187/4096", "4389/8192")),
    (("65/256", "131/512"), ("4389/8192", "1101/2048")), (("131/512", "33/128"), ("4389/8192", "1101/2048")),
    (("33/128", "133/512"), ("543/1024", "4359/8192")), (("133/512", "67/256"), ("543/1024", "4359/8192")),
    (("33/128", "133/512"), ("4359/8192", "2187/4096")), (("133/512", "67/256"), ("4359/8192", "2187/4096")),
    (("67/256", "135/512"), ("543/1024", "4359/8192")), (("135/512", "17/64"), ("543/1024", "4359/8192")),
    (("67/256", "135/512"), ("4359/8192", "2187/4096")), (("135/512", "17/64"), ("4359/8192", "2187/4096")),
    (("33/128", "133/512"), ("2187/4096", "4389/8192")), (("133/512", "67/256"), ("2187/4096", "4389/8192")),
    (("33/128", "133/512"), ("4389/8192", "1101/2048")), (("133/512", "67/256"), ("4389/8192", "1101/2048")),
    (("67/256", "135/512"), ("2187/4096", "4389/8192")), (("135/512", "17/64"), ("2187/4096", "4389/8192")),
    (("67/256", "135/512"), ("4389/8192", "1101/2048")), (("135/512", "17/64"), ("4389/8192", "1101/2048")),
    (("1/4", "129/512"), ("1101/2048", "4419/8192")), (("129/512", "65/256"), ("1101/2048", "4419/8192")),
    (("1/4", "129/512"), ("4419/8192", "2217/4096")), (("129/512", "65/256"), ("4419/8192", "2217/4096")),
    (("65/256", "131/512"), ("1101/2048", "4419/8192")), (("131/512", "33/128"), ("1101/2048", "4419/8192")),
    (("65/256", "131/512"), ("4419/8192", "2217/4096")), (("131/512", "33/128"), ("4419/8192", "2217/4096")),
    (("1/4", "129/512"), ("2217/4096", "4449/8192")), (("129/512", "65/256"), ("2217/4096", "4449/8192")),
    (("1/4", "129/512"), ("4449/8192", "279/512")), (("129/512", "65/256"), ("4449/8192", "279/512")),
    (("65/256", "131/512"), ("2217/4096", "4449/8192")), (("131/512", "33/128"), ("2217/4096", "4449/8192")),
    (("65/256", "131/512"), ("4449/8192", "279/512")), (("131/512", "33/128"), ("4449/8192", "279/512")),
    (("33/128", "133/512"), ("1101/2048", "4419/8192")), (("133/512", "67/256"), ("1101/2048", "4419/8192")),
    (("33/128", "133/512"), ("4419/8192", "2217/4096")), (("133/512", "67/256"), ("4419/8192", "2217/4096")),
    (("67/256", "135/512"), ("1101/2048", "4419/8192")), (("135/512", "17/64"), ("1101/2048", "4419/8192")),
    (("67/256", "135/512"), ("4419/8192", "2217/4096")), (("135/512", "17/64"), ("4419/8192", "2217/4096")),
    (("33/128", "133/512"), ("2217/4096", "4449/8192")), (("133/512", "67/256"), ("2217/4096", "4449/8192")),
    (("33/128", "133/512"), ("4449/8192", "279/512")), (("133/512", "67/256"), ("4449/8192", "279/512")),
    (("67/256", "135/512"), ("2217/4096", "4449/8192")), (("135/512", "17/64"), ("2217/4096", "4449/8192")),
    (("67/256", "135/512"), ("4449/8192", "279/512")), (("135/512", "17/64"), ("4449/8192", "279/512")),
    (("17/64", "137/512"), ("543/1024", "4359/8192")), (("137/512", "69/256"), ("543/1024", "4359/8192")),
    (("17/64", "137/512"), ("4359/8192", "2187/4096")), (("137/512", "69/256"), ("4359/8192", "2187/4096")),
    (("69/256", "139/512"), ("543/1024", "4359/8192")), (("139/512", "35/128"), ("543/1024", "4359/8192")),
    (("69/256", "139/512"), ("4359/8192", "2187/4096")), (("139/512", "35/128"), ("4359/8192", "2187/4096")),
    (("17/64", "137/512"), ("2187/4096", "4389/8192")), (("137/512", "69/256"), ("2187/4096", "4389/8192")),
    (("17/64", "137/512"), ("4389/8192", "1101/2048")), (("137/512", "69/256"), ("4389/8192", "1101/2048")),
    (("69/256", "139/512"), ("2187/4096", "4389/8192")), (("139/512", "35/128"), ("2187/4096", "4389/8192")),
    (("69/256", "139/512"), ("4389/8192", "1101/2048")), (("139/512", "35/128"), ("4389/8192", "1101/2048")),
    (("35/128", "141/512"), ("543/1024", "4359/8192")), (("141/512", "71/256"), ("543/1024", "4359/8192")),
    (("35/128", "141/512"), ("4359/8192", "2187/4096")), (("141/512", "71/256"), ("4359/8192", "2187/4096")),
    (("71/256", "143/512"), ("543/1024", "4359/8192")), (("143/512", "9/32"), ("543/1024", "4359/8192")),
    (("71/256", "143/512"), ("4359/8192", "2187/4096")), (("143/512", "9/32"), ("4359/8192", "2187/4096")),
    (("35/128", "141/512"), ("2187/4096", "4389/8192")), (("141/512", "71/256"), ("2187/4096", "4389/8192")),
    (("35/128", "141/512"), ("4389/8192", "1101/2048")), (("141/512", "71/256"), ("4389/8192", "1101/2048")),
    (("71/256", "143/512"), ("2187/4096", "4389/8192")), (("143/512", "9/32"), ("2187/4096", "4389/8192")),
    (("71/256", "143/512"), ("4389/8192", "1101/2048")), (("143/512", "9/32"), ("4389/8192", "1101/2048")),
    (("17/64", "137/512"), ("1101/2048", "4419/8192")), (("137/512", "69/256"), ("1101/2048", "4419/8192")),
    (("17/64", "137/512"), ("4419/8192", "2217/4096")), (("137/512", "69/256"), ("4419/8192", "2217/4096")),
    (("69/256", "139/512"), ("1101/2048", "4419/8192")), (("139/512", "35/128"), ("1101/2048", "4419/8192")),
    (("69/256", "139/512"), ("4419/8192", "2217/4096")), (("139/512", "35/128"), ("4419/8192", "2217/4096")),
    (("17/64", "137/512"), ("2217/4096", "4449/8192")), (("137/512", "69/256"), ("2217/4096", "4449/8192")),
    (("17/64", "137/512"), ("4449/8192", "279/512")), (("137/512", "69/256"), ("4449/8192", "279/512")),
    (("69/256", "139/512"), ("2217/4096", "4449/8192")), (("139/512", "35/128"), ("2217/4096", "4449/8192")),
    (("69/256", "139/512"), ("4449/8192", "279/512")), (("139/512", "35/128"), ("4449/8192", "279/512")),
    (("35/128", "141/512"), ("1101/2048", "4419/8192")), (("141/512", "71/256"), ("1101/2048", "4419/8192")),
    (("35/128", "141/512"), ("4419/8192", "2217/4096")), (("141/512", "71/256"), ("4419/8192", "2217/4096")),
    (("71/256", "143/512"), ("1101/2048", "4419/8192")), (("143/512", "9/32"), ("1101/2048", "4419/8192")),
    (("71/256", "143/512"), ("4419/8192", "2217/4096")), (("143/512", "9/32"), ("4419/8192", "2217/4096")),
    (("35/128", "141/512"), ("2217/4096", "4449/8192")), (("141/512", "71/256"), ("2217/4096", "4449/8192")),
    (("35/128", "141/512"), ("4449/8192", "279/512")), (("141/512", "71/256"), ("4449/8192", "279/512")),
    (("71/256", "143/512"), ("2217/4096", "4449/8192")), (("143/512", "9/32"), ("2217/4096", "4449/8192")),
    (("71/256", "143/512"), ("4449/8192", "279/512")), (("143/512", "9/32"), ("4449/8192", "279/512")),
    (("9/32", "145/512"), ("33/64", "4239/8192")), (("145/512", "73/256"), ("33/64", "4239/8192")),
    (("9/32", "145/512"), ("4239/8192", "2127/4096")), (("145/512", "73/256"), ("4239/8192", "2127/4096")),
    (("73/256", "147/512"), ("33/64", "4239/8192")), (("147/512", "37/128"), ("33/64", "4239/8192")),
    (("73/256", "147/512"), ("4239/8192", "2127/4096")), (("147/512", "37/128"), ("4239/8192", "2127/4096")),
    (("9/32", "145/512"), ("2127/4096", "4269/8192")), (("145/512", "73/256"), ("2127/4096", "4269/8192")),
    (("9/32", "145/512"), ("4269/8192", "1071/2048")), (("145/512", "73/256"), ("4269/8192", "1071/2048")),
    (("73/256", "147/512"), ("2127/4096", "4269/8192")), (("147/512", "37/128"), ("2127/4096", "4269/8192")),
    (("73/256", "147/512"), ("4269/8192", "1071/2048")), (("147/512", "37/128"), ("4269/8192", "1071/2048")),
    (("37/128", "149/512"), ("33/64", "4239/8192")), (("149/512", "75/256"), ("33/64", "4239/8192")),
    (("37/128", "149/512"), ("4239/8192", "2127/4096")), (("149/512", "75/256"), ("4239/8192", "2127/4096")),
    (("75/256", "151/512"), ("33/64", "4239/8192")), (("151/512", "19/64"), ("33/64", "4239/8192")),
    (("75/256", "151/512"), ("4239/8192", "2127/4096")), (("151/512", "19/64"), ("4239/8192", "2127/4096")),
    (("37/128", "149/512"), ("2127/4096", "4269/8192")), (("149/512", "75/256"), ("2127/4096", "4269/8192")),
    (("37/128", "149/512"), ("4269/8192", "1071/2048")), (("149/512", "75/256"), ("4269/8192", "1071/2048")),
    (("75/256", "151/512"), ("2127/4096", "4269/8192")), (("151/512", "19/64"), ("2127/4096", "4269/8192")),
    (("75/256", "151/512"), ("4269/8192", "1071/2048")), (("151/512", "19/64"), ("4269/8192", "1071/2048")),
    (("9/32", "145/512"), ("1071/2048", "4299/8192")), (("145/512", "73/256"), ("1071/2048", "4299/8192")),
    (("9/32", "145/512"), ("4299/8192", "2157/4096")), (("145/512", "73/256"), ("4299/8192", "2157/4096")),
    (("73/256", "147/512"), ("1071/2048", "4299/8192")), (("147/512", "37/128"), ("1071/2048", "4299/8192")),
    (("73/256", "147/512"), ("4299/8192", "2157/4096")), (("147/512", "37/128"), ("4299/8192", "2157/4096")),
    (("9/32", "145/512"), ("2157/4096", "4329/8192")), (("145/512", "73/256"), ("2157/4096", "4329/8192")),
    (("9/32", "145/512"), ("4329/8192", "543/1024")), (("145/512", "73/256"), ("4329/8192", "543/1024")),
    (("73/256", "147/512"), ("2157/4096", "4329/8192")), (("147/512", "37/128"), ("2157/4096", "4329/8192")),
    (("73/256", "147/512"), ("4329/8192", "543/1024")), (("147/512", "37/128"), ("4329/8192", "543/1024")),
    (("37/128", "149/512"), ("1071/2048", "4299/8192")), (("149/512", "75/256"), ("1071/2048", "4299/8192")),
    (("37/128", "149/512"), ("4299/8192", "2157/4096")), (("149/512", "75/256"), ("4299/8192", "2157/4096")),
    (("75/256", "151/512"), ("1071/2048", "4299/8192")), (("151/512", "19/64"), ("1071/2048", "4299/8192")),
    (("75/256", "151/512"), ("4299/8192", "2157/4096")), (("151/512", "19/64"), ("4299/8192", "2157/4096")),
    (("37/128", "149/512"), ("2157/4096", "4329/8192")), (("149/512", "75/256"), ("2157/4096", "4329/8192")),
    (("37/128", "149/512"), ("4329/8192", "543/1024")), (("149/512", "75/256"), ("4329/8192", "543/1024")),
    (("75/256", "151/512"), ("2157/4096", "4329/8192")), (("151/512", "19/64"), ("2157/4096", "4329/8192")),
    (("75/256", "151/512"), ("4329/8192", "543/1024")), (("151/512", "19/64"), ("4329/8192", "543/1024")),
    (("19/64", "153/512"), ("33/64", "4239/8192")), (("153/512", "77/256"), ("33/64", "4239/8192")),
    (("19/64", "153/512"), ("4239/8192", "2127/4096")), (("153/512", "77/256"), ("4239/8192", "2127/4096")),
    (("77/256", "155/512"), ("33/64", "4239/8192")), (("155/512", "39/128"), ("33/64", "4239/8192")),
    (("77/256", "155/512"), ("4239/8192", "2127/4096")), (("155/512", "39/128"), ("4239/8192", "2127/4096")),
    (("19/64", "153/512"), ("2127/4096", "4269/8192")), (("153/512", "77/256"), ("2127/4096", "4269/8192")),
    (("19/64", "153/512"), ("4269/8192", "1071/2048")), (("153/512", "77/256"), ("4269/8192", "1071/2048")),
    (("77/256", "155/512"), ("2127/4096", "4269/8192")), (("155/512", "39/128"), ("2127/4096", "4269/8192")),
    (("77/256", "155/512"), ("4269/8192", "1071/2048")), (("155/512", "39/128"), ("4269/8192", "1071/2048")),
    (("39/128", "157/512"), ("33/64", "4239/8192")), (("157/512", "79/256"), ("33/64", "4239/8192")),
    (("39/128", "157/512"), ("4239/8192", "2127/4096")), (("157/512", "79/256"), ("4239/8192", "2127/4096")),
    (("79/256", "159/512"), ("33/64", "4239/8192")), (("159/512", "5/16"), ("33/64", "4239/8192")),
    (("79/256", "159/512"), ("4239/8192", "2127/4096")), (("159/512", "5/16"), ("4239/8192", "2127/4096")),
    (("39/128", "157/512"), ("2127/4096", "4269/8192")), (("157/512", "79/256"), ("2127/4096", "4269/8192")),
    (("39/128", "157/512"), ("4269/8192", "1071/2048")), (("157/512", "79/256"), ("4269/8192", "1071/2048")),
    (("79/256", "159/512"), ("2127/4096", "4269/8192")), (("159/512", "5/16"), ("2127/4096", "4269/8192")),
    (("79/256", "159/512"), ("4269/8192", "1071/2048")), (("159/512", "5/16"), ("4269/8192", "1071/2048")),
    (("19/64", "153/512"), ("1071/2048", "4299/8192")), (("153/512", "77/256"), ("1071/2048", "4299/8192")),
    (("19/64", "153/512"), ("4299/8192", "2157/4096")), (("153/512", "77/256"), ("4299/8192", "2157/4096")),
    (("77/256", "155/512"), ("1071/2048", "4299/8192")), (("155/512", "39/128"), ("1071/2048", "4299/8192")),
    (("77/256", "155/512"), ("4299/8192", "2157/4096")), (("155/512", "39/128"), ("4299/8192", "2157/4096")),
    (("19/64", "153/512"), ("2157/4096", "4329/8192")), (("153/512", "77/256"), ("2157/4096", "4329/8192")),
    (("19/64", "153/512"), ("4329/8192", "543/1024")), (("153/512", "77/256"), ("4329/8192", "543/1024")),
    (("77/256", "155/512"), ("2157/4096", "4329/8192")), (("155/512", "39/128"), ("2157/4096", "4329/8192")),
    (("77/256", "155/512"), ("4329/8192", "543/1024")), (("155/512", "39/128"), ("4329/8192", "543/1024")),
    (("39/128", "157/512"), ("1071/2048", "4299/8192")), (("157/512", "79/256"), ("1071/2048", "4299/8192")),
    (("39/128", "157/512"), ("4299/8192", "2157/4096")), (("157/512", "79/256"), ("4299/8192", "2157/4096")),
    (("79/256", "159/512"), ("1071/2048", "4299/8192")), (("159/512", "5/16"), ("1071/2048", "4299/8192")),
    (("79/256", "159/512"), ("4299/8192", "2157/4096")), (("159/512", "5/16"), ("4299/8192", "2157/4096")),
    (("39/128", "157/512"), ("2157/4096", "4329/8192")), (("157/512", "79/256"), ("2157/4096", "4329/8192")),
    (("39/128", "157/512"), ("4329/8192", "543/1024")), (("157/512", "79/256"), ("4329/8192", "543/1024")),
    (("79/256", "159/512"), ("2157/4096", "4329/8192")), (("159/512", "5/16"), ("2157/4096", "4329/8192")),
    (("79/256", "159/512"), ("4329/8192", "543/1024")), (("159/512", "5/16"), ("4329/8192", "543/1024")),
    (("9/32", "145/512"), ("543/1024", "4359/8192")), (("145/512", "73/256"), ("543/1024", "4359/8192")),
    (("9/32", "145/512"), ("4359/8192", "2187/4096")), (("145/512", "73/256"), ("4359/8192", "2187/4096")),
    (("73/256", "147/512"), ("543/1024", "4359/8192")), (("147/512", "37/128"), ("543/1024", "4359/8192")),
    (("73/256", "147/512"), ("4359/8192", "2187/4096")), (("147/512", "37/128"), ("4359/8192", "2187/4096")),
    (("9/32", "145/512"), ("2187/4096", "4389/8192")), (("145/512", "73/256"), ("2187/4096", "4389/8192")),
    (("9/32", "145/512"), ("4389/8192", "1101/2048")), (("145/512", "73/256"), ("4389/8192", "1101/2048")),
    (("73/256", "147/512"), ("2187/4096", "4389/8192")), (("147/512", "37/128"), ("2187/4096", "4389/8192")),
    (("73/256", "147/512"), ("4389/8192", "1101/2048")), (("147/512", "37/128"), ("4389/8192", "1101/2048")),
    (("37/128", "149/512"), ("543/1024", "4359/8192")), (("149/512", "75/256"), ("543/1024", "4359/8192")),
    (("37/128", "149/512"), ("4359/8192", "2187/4096")), (("149/512", "75/256"), ("4359/8192", "2187/4096")),
    (("75/256", "151/512"), ("543/1024", "4359/8192")), (("151/512", "19/64"), ("543/1024", "4359/8192")),
    (("75/256", "151/512"), ("4359/8192", "2187/4096")), (("151/512", "19/64"), ("4359/8192", "2187/4096")),
    (("37/128", "149/512"), ("2187/4096", "4389/8192")), (("149/512", "75/256"), ("2187/4096", "4389/8192")),
    (("37/128", "149/512"), ("4389/8192", "1101/2048")), (("149/512", "75/256"), ("4389/8192", "1101/2048")),
    (("75/256", "151/512"), ("2187/4096", "4389/8192")), (("151/512", "19/64"), ("2187/4096", "4389/8192")),
    (("75/256", "151/512"), ("4389/8192", "1101/2048")), (("151/512", "19/64"), ("4389/8192", "1101/2048")),
    (("9/32", "145/512"), ("1101/2048", "4419/8192")), (("145/512", "73/256"), ("1101/2048", "4419/8192")),
    (("9/32", "145/512"), ("4419/8192", "2217/4096")), (("145/512", "73/256"), ("4419/8192", "2217/4096")),
    (("73/256", "147/512"), ("1101/2048", "4419/8192")), (("147/512", "37/128"), ("1101/2048", "4419/8192")),
    (("73/256", "147/512"), ("4419/8192", "2217/4096")), (("147/512", "37/128"), ("4419/8192", "2217/4096")),
    (("9/32", "145/512"), ("2217/4096", "4449/8192")), (("145/512", "73/256"), ("2217/4096", "4449/8192")),
    (("9/32", "145/512"), ("4449/8192", "279/512")), (("145/512", "73/256"), ("4449/8192", "279/512")),
    (("73/256", "147/512"), ("2217/4096", "4449/8192")), (("147/512", "37/128"), ("2217/4096", "4449/8192")),
    (("73/256", "147/512"), ("4449/8192", "279/512")), (("147/512", "37/128"), ("4449/8192", "279/512")),
    (("37/128", "149/512"), ("1101/2048", "4419/8192")), (("149/512", "75/256"), ("1101/2048", "4419/8192")),
    (("37/128", "149/512"), ("4419/8192", "2217/4096")), (("149/512", "75/256"), ("4419/8192", "2217/4096")),
    (("75/256", "151/512"), ("1101/2048", "4419/8192")), (("151/512", "19/64"), ("1101/2048", "4419/8192")),
    (("75/256", "151/512"), ("4419/8192", "2217/4096")), (("151/512", "19/64"), ("4419/8192", "2217/4096")),
    (("37/128", "149/512"), ("2217/4096", "4449/8192")), (("149/512", "75/256"), ("2217/4096", "4449/8192")),
    (("37/128", "149/512"), ("4449/8192", "279/512")), (("149/512", "75/256"), ("4449/8192", "279/512")),
    (("75/256", "151/512"), ("2217/4096", "4449/8192")), (("151/512", "19/64"), ("2217/4096", "4449/8192")),
    (("75/256", "151/512"), ("4449/8192", "279/512")), (("151/512", "19/64"), ("4449/8192", "279/512")),
    (("19/64", "153/512"), ("543/1024", "4359/8192")), (("153/512", "77/256"), ("543/1024", "4359/8192")),
    (("19/64", "153/512"), ("4359/8192", "2187/4096")), (("153/512", "77/256"), ("4359/8192", "2187/4096")),
    (("77/256", "155/512"), ("543/1024", "4359/8192")), (("155/512", "39/128"), ("543/1024", "4359/8192")),
    (("77/256", "155/512"), ("4359/8192", "2187/4096")), (("155/512", "39/128"), ("4359/8192", "2187/4096")),
    (("19/64", "153/512"), ("2187/4096", "4389/8192")), (("153/512", "77/256"), ("2187/4096", "4389/8192")),
    (("19/64", "153/512"), ("4389/8192", "1101/2048")), (("153/512", "77/256"), ("4389/8192", "1101/2048")),
    (("77/256", "155/512"), ("2187/4096", "4389/8192")), (("155/512", "39/128"), ("2187/4096", "4389/8192")),
    (("77/256", "155/512"), ("4389/8192", "1101/2048")), (("155/512", "39/128"), ("4389/8192", "1101/2048")),
    (("39/128", "157/512"), ("543/1024", "4359/8192")), (("157/512", "79/256"), ("543/1024", "4359/8192")),
    (("39/128", "157/512"), ("4359/8192", "2187/4096")), (("157/512", "79/256"), ("4359/8192", "2187/4096")),
    (("79/256", "159/512"), ("543/1024", "4359/8192")), (("159/512", "5/16"), ("543/1024", "4359/8192")),
    (("79/256", "159/512"), ("4359/8192", "2187/4096")), (("159/512", "5/16"), ("4359/8192", "2187/4096")),
    (("39/128", "157/512"), ("2187/4096", "4389/8192")), (("157/512", "79/256"), ("2187/4096", "4389/8192")),
    (("39/128", "157/512"), ("4389/8192", "1101/2048")), (("157/512", "79/256"), ("4389/8192", "1101/2048")),
    (("79/256", "159/512"), ("2187/4096", "4389/8192")), (("159/512", "5/16"), ("2187/4096", "4389/8192")),
    (("79/256", "159/512"), ("4389/8192", "1101/2048")), (("159/512", "5/16"), ("4389/8192", "1101/2048")),
    (("19/64", "153/512"), ("1101/2048", "4419/8192")), (("153/512", "77/256"), ("1101/2048", "4419/8192")),
    (("19/64", "153/512"), ("4419/8192", "2217/4096")), (("153/512", "77/256"), ("4419/8192", "2217/4096")),
    (("77/256", "155/512"), ("1101/2048", "4419/8192")), (("155/512", "39/128"), ("1101/2048", "4419/8192")),
    (("77/256", "155/512"), ("4419/8192", "2217/4096")), (("155/512", "39/128"), ("4419/8192", "2217/4096")),
    (("19/64", "153/512"), ("2217/4096", "4449/8192")), (("153/512", "77/256"), ("2217/4096", "4449/8192")),
    (("19/64", "153/512"), ("4449/8192", "279/512")), (("153/512", "77/256"), ("4449/8192", "279/512")),
    (("77/256", "155/512"), ("2217/4096", "4449/8192")), (("155/512", "39/128"), ("2217/4096", "4449/8192")),
    (("77/256", "155/512"), ("4449/8192", "279/512")), (("155/512", "39/128"), ("4449/8192", "279/512")),
    (("39/128", "157/512"), ("1101/2048", "4419/8192")), (("157/512", "79/256"), ("1101/2048", "4419/8192")),
    (("39/128", "157/512"), ("4419/8192", "2217/4096")), (("157/512", "79/256"), ("4419/8192", "2217/4096")),
    (("79/256", "159/512"), ("1101/2048", "4419/8192")), (("159/512", "5/16"), ("1101/2048", "4419/8192")),
    (("79/256", "159/512"), ("4419/8192", "2217/4096")), (("159/512", "5/16"), ("4419/8192", "2217/4096")),
    (("39/128", "157/512"), ("2217/4096", "4449/8192")), (("157/512", "79/256"), ("2217/4096", "4449/8192")),
    (("39/128", "157/512"), ("4449/8192", "279/512")), (("157/512", "79/256"), ("4449/8192", "279/512")),
    (("79/256", "159/512"), ("2217/4096", "4449/8192")), (("159/512", "5/16"), ("2217/4096", "4449/8192")),
    (("79/256", "159/512"), ("4449/8192", "279/512")), (("159/512", "5/16"), ("4449/8192", "279/512")),
    (("1/4", "129/512"), ("279/512", "4479/8192")), (("129/512", "65/256"), ("279/512", "4479/8192")),
    (("1/4", "129/512"), ("4479/8192", "2247/4096")), (("129/512", "65/256"), ("4479/8192", "2247/4096")),
    (("65/256", "131/512"), ("279/512", "4479/8192")), (("131/512", "33/128"), ("279/512", "4479/8192")),
    (("65/256", "131/512"), ("4479/8192", "2247/4096")), (("131/512", "33/128"), ("4479/8192", "2247/4096")),
    (("1/4", "129/512"), ("2247/4096", "4509/8192")), (("129/512", "65/256"), ("2247/4096", "4509/8192")),
    (("1/4", "129/512"), ("4509/8192", "1131/2048")), (("129/512", "65/256"), ("4509/8192", "1131/2048")),
    (("65/256", "131/512"), ("2247/4096", "4509/8192")), (("131/512", "33/128"), ("2247/4096", "4509/8192")),
    (("65/256", "131/512"), ("4509/8192", "1131/2048")), (("131/512", "33/128"), ("4509/8192", "1131/2048")),
    (("33/128", "133/512"), ("279/512", "4479/8192")), (("133/512", "67/256"), ("279/512", "4479/8192")),
    (("33/128", "133/512"), ("4479/8192", "2247/4096")), (("133/512", "67/256"), ("4479/8192", "2247/4096")),
    (("67/256", "135/512"), ("279/512", "4479/8192")), (("135/512", "17/64"), ("279/512", "4479/8192")),
    (("67/256", "135/512"), ("4479/8192", "2247/4096")), (("135/512", "17/64"), ("4479/8192", "2247/4096")),
    (("33/128", "133/512"), ("2247/4096", "4509/8192")), (("133/512", "67/256"), ("2247/4096", "4509/8192")),
    (("33/128", "133/512"), ("4509/8192", "1131/2048")), (("133/512", "67/256"), ("4509/8192", "1131/2048")),
    (("67/256", "135/512"), ("2247/4096", "4509/8192")), (("135/512", "17/64"), ("2247/4096", "4509/8192")),
    (("67/256", "135/512"), ("4509/8192", "1131/2048")), (("135/512", "17/64"), ("4509/8192", "1131/2048")),
    (("1/4", "129/512"), ("1131/2048", "4539/8192")), (("129/512", "65/256"), ("1131/2048", "4539/8192")),
    (("1/4", "129/512"), ("4539/8192", "2277/4096")), (("129/512", "65/256"), ("4539/8192", "2277/4096")),
    (("65/256", "131/512"), ("1131/2048", "4539/8192")), (("131/512", "33/128"), ("1131/2048", "4539/8192")),
    (("65/256", "131/512"), ("4539/8192", "2277/4096")), (("131/512", "33/128"), ("4539/8192", "2277/4096")),
    (("1/4", "129/512"), ("2277/4096", "4569/8192")), (("129/512", "65/256"), ("2277/4096", "4569/8192")),
    (("1/4", "129/512"), ("4569/8192", "573/1024")), (("129/512", "65/256"), ("4569/8192", "573/1024")),
    (("65/256", "131/512"), ("2277/4096", "4569/8192")), (("131/512", "33/128"), ("2277/4096", "4569/8192")),
    (("65/256", "131/512"), ("4569/8192", "573/1024")), (("131/512", "33/128"), ("4569/8192", "573/1024")),
    (("33/128", "133/512"), ("1131/2048", "4539/8192")), (("133/512", "67/256"), ("1131/2048", "4539/8192")),
    (("33/128", "133/512"), ("4539/8192", "2277/4096")), (("133/512", "67/256"), ("4539/8192", "2277/4096")),
    (("67/256", "135/512"), ("1131/2048", "4539/8192")), (("135/512", "17/64"), ("1131/2048", "4539/8192")),
    (("67/256", "135/512"), ("4539/8192", "2277/4096")), (("135/512", "17/64"), ("4539/8192", "2277/4096")),
    (("33/128", "133/512"), ("2277/4096", "4569/8192")), (("133/512", "67/256"), ("2277/4096", "4569/8192")),
    (("33/128", "133/512"), ("4569/8192", "573/1024")), (("133/512", "67/256"), ("4569/8192", "573/1024")),
    (("67/256", "135/512"), ("2277/4096", "4569/8192")), (("135/512", "17/64"), ("2277/4096", "4569/8192")),
    (("67/256", "135/512"), ("4569/8192", "573/1024")), (("135/512", "17/64"), ("4569/8192", "573/1024")),
    (("17/64", "137/512"), ("279/512", "4479/8192")), (("137/512", "69/256"), ("279/512", "4479/8192")),
    (("17/64", "137/512"), ("4479/8192", "2247/4096")), (("137/512", "69/256"), ("4479/8192", "2247/4096")),
    (("69/256", "139/512"), ("279/512", "4479/8192")), (("139/512", "35/128"), ("279/512", "4479/8192")),
    (("69/256", "139/512"), ("4479/8192", "2247/4096")), (("139/512", "35/128"), ("4479/8192", "2247/4096")),
    (("17/64", "137/512"), ("2247/4096", "4509/8192")), (("137/512", "69/256"), ("2247/4096", "4509/8192")),
    (("17/64", "137/512"), ("4509/8192", "1131/2048")), (("137/512", "69/256"), ("4509/8192", "1131/2048")),
    (("69/256", "139/512"), ("2247/4096", "4509/8192")), (("139/512", "35/128"), ("2247/4096", "4509/8192")),
    (("69/256", "139/512"), ("4509/8192", "1131/2048")), (("139/512", "35/128"), ("4509/8192", "1131/2048")),
    (("35/128", "141/512"), ("279/512", "4479/8192")), (("141/512", "71/256"), ("279/512", "4479/8192")),
    (("35/128", "141/512"), ("4479/8192", "2247/4096")), (("141/512", "71/256"), ("4479/8192", "2247/4096")),
    (("71/256", "143/512"), ("279/512", "4479/8192")), (("143/512", "9/32"), ("279/512", "4479/8192")),
    (("71/256", "143/512"), ("4479/8192", "2247/4096")), (("143/512", "9/32"), ("4479/8192", "2247/4096")),
    (("35/128", "141/512"), ("2247/4096", "4509/8192")), (("141/512", "71/256"), ("2247/4096", "4509/8192")),
    (("35/128", "141/512"), ("4509/8192", "1131/2048")), (("141/512", "71/256"), ("4509/8192", "1131/2048")),
    (("71/256", "143/512"), ("2247/4096", "4509/8192")), (("143/512", "9/32"), ("2247/4096", "4509/8192")),
    (("71/256", "143/512"), ("4509/8192", "1131/2048")), (("143/512", "9/32"), ("4509/8192", "1131/2048")),
    (("17/64", "137/512"), ("1131/2048", "4539/8192")), (("137/512", "69/256"), ("1131/2048", "4539/8192")),
    (("17/64", "137/512"), ("4539/8192", "2277/4096")), (("137/512", "69/256"), ("4539/8192", "2277/4096")),
    (("69/256", "139/512"), ("1131/2048", "4539/8192")), (("139/512", "35/128"), ("1131/2048", "4539/8192")),
    (("69/256", "139/512"), ("4539/8192", "2277/4096")), (("139/512", "35/128"), ("4539/8192", "2277/4096")),
    (("17/64", "137/512"), ("2277/4096", "4569/8192")), (("137/512", "69/256"), ("2277/4096", "4569/8192")),
    (("17/64", "137/512"), ("4569/8192", "573/1024")), (("137/512", "69/256"), ("4569/8192", "573/1024")),
    (("69/256", "139/512"), ("2277/4096", "4569/8192")), (("139/512", "35/128"), ("2277/4096", "4569/8192")),
    (("69/256", "139/512"), ("4569/8192", "573/1024")), (("139/512", "35/128"), ("4569/8192", "573/1024")),
    (("35/128", "141/512"), ("1131/2048", "4539/8192")), (("141/512", "71/256"), ("1131/2048", "4539/8192")),
    (("35/128", "141/512"), ("4539/8192", "2277/4096")), (("141/512", "71/256"), ("4539/8192", "2277/4096")),
    (("71/256", "143/512"), ("1131/2048", "4539/8192")), (("143/512", "9/32"), ("1131/2048", "4539/8192")),
    (("71/256", "143/512"), ("4539/8192", "2277/4096")), (("143/512", "9/32"), ("4539/8192", "2277/4096")),
    (("35/128", "141/512"), ("2277/4096", "4569/8192")), (("141/512", "71/256"), ("2277/4096", "4569/8192")),
    (("35/128", "141/512"), ("4569/8192", "573/1024")), (("141/512", "71/256"), ("4569/8192", "573/1024")),
    (("71/256", "143/512"), ("2277/4096", "4569/8192")), (("143/512", "9/32"), ("2277/4096", "4569/8192")),
    (("71/256", "143/512"), ("4569/8192", "573/1024")), (("143/512", "9/32"), ("4569/8192", "573/1024")),
    (("1/4", "129/512"), ("573/1024", "4599/8192")), (("129/512", "65/256"), ("573/1024", "4599/8192")),
    (("1/4", "129/512"), ("4599/8192", "2307/4096")), (("129/512", "65/256"), ("4599/8192", "2307/4096")),
    (("65/256", "131/512"), ("573/1024", "4599/8192")), (("131/512", "33/128"), ("573/1024", "4599/8192")),
    (("65/256", "131/512"), ("4599/8192", "2307/4096")), (("131/512", "33/128"), ("4599/8192", "2307/4096")),
    (("1/4", "129/512"), ("2307/4096", "4629/8192")), (("129/512", "65/256"), ("2307/4096", "4629/8192")),
    (("1/4", "129/512"), ("4629/8192", "1161/2048")), (("129/512", "65/256"), ("4629/8192", "1161/2048")),
    (("65/256", "131/512"), ("2307/4096", "4629/8192")), (("131/512", "33/128"), ("2307/4096", "4629/8192")),
    (("65/256", "131/512"), ("4629/8192", "1161/2048")), (("131/512", "33/128"), ("4629/8192", "1161/2048")),
    (("33/128", "133/512"), ("573/1024", "4599/8192")), (("133/512", "67/256"), ("573/1024", "4599/8192")),
    (("33/128", "133/512"), ("4599/8192", "2307/4096")), (("133/512", "67/256"), ("4599/8192", "2307/4096")),
    (("67/256", "135/512"), ("573/1024", "4599/8192")), (("135/512", "17/64"), ("573/1024", "4599/8192")),
    (("67/256", "135/512"), ("4599/8192", "2307/4096")), (("135/512", "17/64"), ("4599/8192", "2307/4096")),
    (("33/128", "133/512"), ("2307/4096", "4629/8192")), (("133/512", "67/256"), ("2307/4096", "4629/8192")),
    (("33/128", "133/512"), ("4629/8192", "1161/2048")), (("133/512", "67/256"), ("4629/8192", "1161/2048")),
    (("67/256", "135/512"), ("2307/4096", "4629/8192")), (("135/512", "17/64"), ("2307/4096", "4629/8192")),
    (("67/256", "135/512"), ("4629/8192", "1161/2048")), (("135/512", "17/64"), ("4629/8192", "1161/2048")),
    (("1/4", "129/512"), ("1161/2048", "4659/8192")), (("129/512", "65/256"), ("1161/2048", "4659/8192")),
    (("1/4", "129/512"), ("4659/8192", "2337/4096")), (("129/512", "65/256"), ("4659/8192", "2337/4096")),
    (("65/256", "131/512"), ("1161/2048", "4659/8192")), (("131/512", "33/128"), ("1161/2048", "4659/8192")),
    (("65/256", "131/512"), ("4659/8192", "2337/4096")), (("131/512", "33/128"), ("4659/8192", "2337/4096")),
    (("1/4", "129/512"), ("2337/4096", "4689/8192")), (("129/512", "65/256"), ("2337/4096", "4689/8192")),
    (("1/4", "129/512"), ("4689/8192", "147/256")), (("129/512", "65/256"), ("4689/8192", "147/256")),
    (("65/256", "131/512"), ("2337/4096", "4689/8192")), (("131/512", "33/128"), ("2337/4096", "4689/8192")),
    (("65/256", "131/512"), ("4689/8192", "147/256")), (("131/512", "33/128"), ("4689/8192", "147/256")),
    (("33/128", "133/512"), ("1161/2048", "4659/8192")), (("133/512", "67/256"), ("1161/2048", "4659/8192")),
    (("33/128", "133/512"), ("4659/8192", "2337/4096")), (("133/512", "67/256"), ("4659/8192", "2337/4096")),
    (("67/256", "135/512"), ("1161/2048", "4659/8192")), (("135/512", "17/64"), ("1161/2048", "4659/8192")),
    (("67/256", "135/512"), ("4659/8192", "2337/4096")), (("135/512", "17/64"), ("4659/8192", "2337/4096")),
    (("33/128", "133/512"), ("2337/4096", "4689/8192")), (("133/512", "67/256"), ("2337/4096", "4689/8192")),
    (("33/128", "133/512"), ("4689/8192", "147/256")), (("133/512", "67/256"), ("4689/8192", "147/256")),
    (("67/256", "135/512"), ("2337/4096", "4689/8192")), (("135/512", "17/64"), ("2337/4096", "4689/8192")),
    (("67/256", "135/512"), ("4689/8192", "147/256")), (("135/512", "17/64"), ("4689/8192", "147/256")),
    (("17/64", "137/512"), ("573/1024", "4599/8192")), (("137/512", "69/256"), ("573/1024", "4599/8192")),
    (("17/64", "137/512"), ("4599/8192", "2307/4096")), (("137/512", "69/256"), ("4599/8192", "2307/4096")),
    (("69/256", "139/512"), ("573/1024", "4599/8192")), (("139/512", "35/128"), ("573/1024", "4599/8192")),
    (("69/256", "139/512"), ("4599/8192", "2307/4096")), (("139/512", "35/128"), ("4599/8192", "2307/4096")),
    (("17/64", "137/512"), ("2307/4096", "4629/8192")), (("137/512", "69/256"), ("2307/4096", "4629/8192")),
    (("17/64", "137/512"), ("4629/8192", "1161/2048")), (("137/512", "69/256"), ("4629/8192", "1161/2048")),
    (("69/256", "139/512"), ("2307/4096", "4629/8192")), (("139/512", "35/128"), ("2307/4096", "4629/8192")),
    (("69/256", "139/512"), ("4629/8192", "1161/2048")), (("139/512", "35/128"), ("4629/8192", "1161/2048")),
    (("35/128", "141/512"), ("573/1024", "4599/8192")), (("141/512", "71/256"), ("573/1024", "4599/8192")),
    (("35/128", "141/512"), ("4599/8192", "2307/4096")), (("141/512", "71/256"), ("4599/8192", "2307/4096")),
    (("71/256", "143/512"), ("573/1024", "4599/8192")), (("143/512", "9/32"), ("573/1024", "4599/8192")),
    (("71/256", "143/512"), ("4599/8192", "2307/4096")), (("143/512", "9/32"), ("4599/8192", "2307/4096")),
    (("35/128", "141/512"), ("2307/4096", "4629/8192")), (("141/512", "71/256"), ("2307/4096", "4629/8192")),
    (("35/128", "141/512"), ("4629/8192", "1161/2048")), (("141/512", "71/256"), ("4629/8192", "1161/2048")),
    (("71/256", "143/512"), ("2307/4096", "4629/8192")), (("143/512", "9/32"), ("2307/4096", "4629/8192")),
    (("71/256", "143/512"), ("4629/8192", "1161/2048")), (("143/512", "9/32"), ("4629/8192", "1161/2048")),
    (("17/64", "137/512"), ("1161/2048", "4659/8192")), (("137/512", "69/256"), ("1161/2048", "4659/8192")),
    (("17/64", "137/512"), ("4659/8192", "2337/4096")), (("137/512", "69/256"), ("4659/8192", "2337/4096")),
    (("69/256", "139/512"), ("1161/2048", "4659/8192")), (("139/512", "35/128"), ("1161/2048", "4659/8192")),
    (("69/256", "139/512"), ("4659/8192", "2337/4096")), (("139/512", "35/128"), ("4659/8192", "2337/4096")),
    (("17/64", "137/512"), ("2337/4096", "4689/8192")), (("137/512", "69/256"), ("2337/4096", "4689/8192")),
    (("17/64", "137/512"), ("4689/8192", "147/256")), (("137/512", "69/256"), ("4689/8192", "147/256")),
    (("69/256", "139/512"), ("2337/4096", "4689/8192")), (("139/512", "35/128"), ("2337/4096", "4689/8192")),
    (("69/256", "139/512"), ("4689/8192", "147/256")), (("139/512", "35/128"), ("4689/8192", "147/256")),
    (("35/128", "141/512"), ("1161/2048", "4659/8192")), (("141/512", "71/256"), ("1161/2048", "4659/8192")),
    (("35/128", "141/512"), ("4659/8192", "2337/4096")), (("141/512", "71/256"), ("4659/8192", "2337/4096")),
    (("71/256", "143/512"), ("1161/2048", "4659/8192")), (("143/512", "9/32"), ("1161/2048", "4659/8192")),
    (("71/256", "143/512"), ("4659/8192", "2337/4096")), (("143/512", "9/32"), ("4659/8192", "2337/4096")),
    (("35/128", "141/512"), ("2337/4096", "4689/8192")), (("141/512", "71/256"), ("2337/4096", "4689/8192")),
    (("35/128", "141/512"), ("4689/8192", "147/256")), (("141/512", "71/256"), ("4689/8192", "147/256")),
    (("71/256", "143/512"), ("2337/4096", "4689/8192")), (("143/512", "9/32"), ("2337/4096", "4689/8192")),
    (("71/256", "143/512"), ("4689/8192", "147/256")), (("143/512", "9/32"), ("4689/8192", "147/256")),
    (("9/32", "145/512"), ("279/512", "4479/8192")), (("145/512", "73/256"), ("279/512", "4479/8192")),
    (("9/32", "145/512"), ("4479/8192", "2247/4096")), (("145/512", "73/256"), ("4479/8192", "2247/4096")),
    (("73/256", "147/512"), ("279/512", "4479/8192")), (("147/512", "37/128"), ("279/512", "4479/8192")),
    (("73/256", "147/512"), ("4479/8192", "2247/4096")), (("147/512", "37/128"), ("4479/8192", "2247/4096")),
    (("9/32", "145/512"), ("2247/4096", "4509/8192")), (("145/512", "73/256"), ("2247/4096", "4509/8192")),
    (("9/32", "145/512"), ("4509/8192", "1131/2048")), (("145/512", "73/256"), ("4509/8192", "1131/2048")),
    (("73/256", "147/512"), ("2247/4096", "4509/8192")), (("147/512", "37/128"), ("2247/4096", "4509/8192")),
    (("73/256", "147/512"), ("4509/8192", "1131/2048")), (("147/512", "37/128"), ("4509/8192", "1131/2048")),
    (("37/128", "149/512"), ("279/512", "4479/8192")), (("149/512", "75/256"), ("279/512", "4479/8192")),
    (("37/128", "149/512"), ("4479/8192", "2247/4096")), (("149/512", "75/256"), ("4479/8192", "2247/4096")),
    (("75/256", "151/512"), ("279/512", "4479/8192")), (("151/512", "19/64"), ("279/512", "4479/8192")),
    (("75/256", "151/512"), ("4479/8192", "2247/4096")), (("151/512", "19/64"), ("4479/8192", "2247/4096")),
    (("37/128", "149/512"), ("2247/4096", "4509/8192")), (("149/512", "75/256"), ("2247/4096", "4509/8192")),
    (("37/128", "149/512"), ("4509/8192", "1131/2048")), (("149/512", "75/256"), ("4509/8192", "1131/2048")),
    (("75/256", "151/512"), ("2247/4096", "4509/8192")), (("151/512", "19/64"), ("2247/4096", "4509/8192")),
    (("75/256", "151/512"), ("4509/8192", "1131/2048")), (("151/512", "19/64"), ("4509/8192", "1131/2048")),
    (("9/32", "145/512"), ("1131/2048", "4539/8192")), (("145/512", "73/256"), ("1131/2048", "4539/8192")),
    (("9/32", "145/512"), ("4539/8192", "2277/4096")), (("145/512", "73/256"), ("4539/8192", "2277/4096")),
    (("73/256", "147/512"), ("1131/2048", "4539/8192")), (("147/512", "37/128"), ("1131/2048", "4539/8192")),
    (("73/256", "147/512"), ("4539/8192", "2277/4096")), (("147/512", "37/128"), ("4539/8192", "2277/4096")),
    (("9/32", "145/512"), ("2277/4096", "4569/8192")), (("145/512", "73/256"), ("2277/4096", "4569/8192")),
    (("9/32", "145/512"), ("4569/8192", "573/1024")), (("145/512", "73/256"), ("4569/8192", "573/1024")),
    (("73/256", "147/512"), ("2277/4096", "4569/8192")), (("147/512", "37/128"), ("2277/4096", "4569/8192")),
    (("73/256", "147/512"), ("4569/8192", "573/1024")), (("147/512", "37/128"), ("4569/8192", "573/1024")),
    (("37/128", "149/512"), ("1131/2048", "4539/8192")), (("149/512", "75/256"), ("1131/2048", "4539/8192")),
    (("37/128", "149/512"), ("4539/8192", "2277/4096")), (("149/512", "75/256"), ("4539/8192", "2277/4096")),
    (("75/256", "151/512"), ("1131/2048", "4539/8192")), (("151/512", "19/64"), ("1131/2048", "4539/8192")),
    (("75/256", "151/512"), ("4539/8192", "2277/4096")), (("151/512", "19/64"), ("4539/8192", "2277/4096")),
    (("37/128", "149/512"), ("2277/4096", "4569/8192")), (("149/512", "75/256"), ("2277/4096", "4569/8192")),
    (("37/128", "149/512"), ("4569/8192", "573/1024")), (("149/512", "75/256"), ("4569/8192", "573/1024")),
    (("75/256", "151/512"), ("2277/4096", "4569/8192")), (("151/512", "19/64"), ("2277/4096", "4569/8192")),
    (("75/256", "151/512"), ("4569/8192", "573/1024")), (("151/512", "19/64"), ("4569/8192", "573/1024")),
    (("19/64", "153/512"), ("279/512", "4479/8192")), (("153/512", "77/256"), ("279/512", "4479/8192")),
    (("19/64", "153/512"), ("4479/8192", "2247/4096")), (("153/512", "77/256"), ("4479/8192", "2247/4096")),
    (("77/256", "155/512"), ("279/512", "4479/8192")), (("155/512", "39/128"), ("279/512", "4479/8192")),
    (("77/256", "155/512"), ("4479/8192", "2247/4096")), (("155/512", "39/128"), ("4479/8192", "2247/4096")),
    (("19/64", "153/512"), ("2247/4096", "4509/8192")), (("153/512", "77/256"), ("2247/4096", "4509/8192")),
    (("19/64", "153/512"), ("4509/8192", "1131/2048")), (("153/512", "77/256"), ("4509/8192", "1131/2048")),
    (("77/256", "155/512"), ("2247/4096", "4509/8192")), (("155/512", "39/128"), ("2247/4096", "4509/8192")),
    (("77/256", "155/512"), ("4509/8192", "1131/2048")), (("155/512", "39/128"), ("4509/8192", "1131/2048")),
    (("39/128", "157/512"), ("279/512", "4479/8192")), (("157/512", "79/256"), ("279/512", "4479/8192")),
    (("39/128", "157/512"), ("4479/8192", "2247/4096")), (("157/512", "79/256"), ("4479/8192", "2247/4096")),
    (("79/256", "159/512"), ("279/512", "4479/8192")), (("159/512", "5/16"), ("279/512", "4479/8192")),
    (("79/256", "159/512"), ("4479/8192", "2247/4096")), (("159/512", "5/16"), ("4479/8192", "2247/4096")),
    (("39/128", "157/512"), ("2247/4096", "4509/8192")), (("157/512", "79/256"), ("2247/4096", "4509/8192")),
    (("39/128", "157/512"), ("4509/8192", "1131/2048")), (("157/512", "79/256"), ("4509/8192", "1131/2048")),
    (("79/256", "159/512"), ("2247/4096", "4509/8192")), (("159/512", "5/16"), ("2247/4096", "4509/8192")),
    (("79/256", "159/512"), ("4509/8192", "1131/2048")), (("159/512", "5/16"), ("4509/8192", "1131/2048")),
    (("19/64", "153/512"), ("1131/2048", "4539/8192")), (("153/512", "77/256"), ("1131/2048", "4539/8192")),
    (("19/64", "153/512"), ("4539/8192", "2277/4096")), (("153/512", "77/256"), ("4539/8192", "2277/4096")),
    (("77/256", "155/512"), ("1131/2048", "4539/8192")), (("155/512", "39/128"), ("1131/2048", "4539/8192")),
    (("77/256", "155/512"), ("4539/8192", "2277/4096")), (("155/512", "39/128"), ("4539/8192", "2277/4096")),
    (("19/64", "153/512"), ("2277/4096", "4569/8192")), (("153/512", "77/256"), ("2277/4096", "4569/8192")),
    (("19/64", "153/512"), ("4569/8192", "573/1024")), (("153/512", "77/256"), ("4569/8192", "573/1024")),
    (("77/256", "155/512"), ("2277/4096", "4569/8192")), (("155/512", "39/128"), ("2277/4096", "4569/8192")),
    (("77/256", "155/512"), ("4569/8192", "573/1024")), (("155/512", "39/128"), ("4569/8192", "573/1024")),
    (("39/128", "157/512"), ("1131/2048", "4539/8192")), (("157/512", "79/256"), ("1131/2048", "4539/8192")),
    (("39/128", "157/512"), ("4539/8192", "2277/4096")), (("157/512", "79/256"), ("4539/8192", "2277/4096")),
    (("79/256", "159/512"), ("1131/2048", "4539/8192")), (("159/512", "5/16"), ("1131/2048", "4539/8192")),
    (("79/256", "159/512"), ("4539/8192", "2277/4096")), (("159/512", "5/16"), ("4539/8192", "2277/4096")),
    (("39/128", "157/512"), ("2277/4096", "4569/8192")), (("157/512", "79/256"), ("2277/4096", "4569/8192")),
    (("39/128", "157/512"), ("4569/8192", "573/1024")), (("157/512", "79/256"), ("4569/8192", "573/1024")),
    (("79/256", "159/512"), ("2277/4096", "4569/8192")), (("159/512", "5/16"), ("2277/4096", "4569/8192")),
    (("79/256", "159/512"), ("4569/8192", "573/1024")), (("159/512", "5/16"), ("4569/8192", "573/1024")),
    (("9/32", "145/512"), ("573/1024", "4599/8192")), (("145/512", "73/256"), ("573/1024", "4599/8192")),
    (("9/32", "145/512"), ("4599/8192", "2307/4096")), (("145/512", "73/256"), ("4599/8192", "2307/4096")),
    (("73/256", "147/512"), ("573/1024", "4599/8192")), (("147/512", "37/128"), ("573/1024", "4599/8192")),
    (("73/256", "147/512"), ("4599/8192", "2307/4096")), (("147/512", "37/128"), ("4599/8192", "2307/4096")),
    (("9/32", "145/512"), ("2307/4096", "4629/8192")), (("145/512", "73/256"), ("2307/4096", "4629/8192")),
    (("9/32", "145/512"), ("4629/8192", "1161/2048")), (("145/512", "73/256"), ("4629/8192", "1161/2048")),
    (("73/256", "147/512"), ("2307/4096", "4629/8192")), (("147/512", "37/128"), ("2307/4096", "4629/8192")),
    (("73/256", "147/512"), ("4629/8192", "1161/2048")), (("147/512", "37/128"), ("4629/8192", "1161/2048")),
    (("37/128", "149/512"), ("573/1024", "4599/8192")), (("149/512", "75/256"), ("573/1024", "4599/8192")),
    (("37/128", "149/512"), ("4599/8192", "2307/4096")), (("149/512", "75/256"), ("4599/8192", "2307/4096")),
    (("75/256", "151/512"), ("573/1024", "4599/8192")), (("151/512", "19/64"), ("573/1024", "4599/8192")),
    (("75/256", "151/512"), ("4599/8192", "2307/4096")), (("151/512", "19/64"), ("4599/8192", "2307/4096")),
    (("37/128", "149/512"), ("2307/4096", "4629/8192")), (("149/512", "75/256"), ("2307/4096", "4629/8192")),
    (("37/128", "149/512"), ("4629/8192", "1161/2048")), (("149/512", "75/256"), ("4629/8192", "1161/2048")),
    (("75/256", "151/512"), ("2307/4096", "4629/8192")), (("151/512", "19/64"), ("2307/4096", "4629/8192")),
    (("75/256", "151/512"), ("4629/8192", "1161/2048")), (("151/512", "19/64"), ("4629/8192", "1161/2048")),
    (("9/32", "145/512"), ("1161/2048", "4659/8192")), (("145/512", "73/256"), ("1161/2048", "4659/8192")),
    (("9/32", "145/512"), ("4659/8192", "2337/4096")), (("145/512", "73/256"), ("4659/8192", "2337/4096")),
    (("73/256", "147/512"), ("1161/2048", "4659/8192")), (("147/512", "37/128"), ("1161/2048", "4659/8192")),
    (("73/256", "147/512"), ("4659/8192", "2337/4096")), (("147/512", "37/128"), ("4659/8192", "2337/4096")),
    (("9/32", "145/512"), ("2337/4096", "4689/8192")), (("145/512", "73/256"), ("2337/4096", "4689/8192")),
    (("9/32", "145/512"), ("4689/8192", "147/256")), (("145/512", "73/256"), ("4689/8192", "147/256")),
    (("73/256", "147/512"), ("2337/4096", "4689/8192")), (("147/512", "37/128"), ("2337/4096", "4689/8192")),
    (("73/256", "147/512"), ("4689/8192", "147/256")), (("147/512", "37/128"), ("4689/8192", "147/256")),
    (("37/128", "149/512"), ("1161/2048", "4659/8192")), (("149/512", "75/256"), ("1161/2048", "4659/8192")),
    (("37/128", "149/512"), ("4659/8192", "2337/4096")), (("149/512", "75/256"), ("4659/8192", "2337/4096")),
    (("75/256", "151/512"), ("1161/2048", "4659/8192")), (("151/512", "19/64"), ("1161/2048", "4659/8192")),
    (("75/256", "151/512"), ("4659/8192", "2337/4096")), (("151/512", "19/64"), ("4659/8192", "2337/4096")),
    (("37/128", "149/512"), ("2337/4096", "4689/8192")), (("149/512", "75/256"), ("2337/4096", "4689/8192")),
    (("37/128", "149/512"), ("4689/8192", "147/256")), (("149/512", "75/256"), ("4689/8192", "147/256")),
    (("75/256", "151/512"), ("2337/4096", "4689/8192")), (("151/512", "19/64"), ("2337/4096", "4689/8192")),
    (("75/256", "151/512"), ("4689/8192", "147/256")), (("151/512", "19/64"), ("4689/8192", "147/256")),
    (("19/64", "153/512"), ("573/1024", "4599/8192")), (("153/512", "77/256"), ("573/1024", "4599/8192")),
    (("19/64", "153/512"), ("4599/8192", "2307/4096")), (("153/512", "77/256"), ("4599/8192", "2307/4096")),
    (("77/256", "155/512"), ("573/1024", "4599/8192")), (("155/512", "39/128"), ("573/1024", "4599/8192")),
    (("77/256", "155/512"), ("4599/8192", "2307/4096")), (("155/512", "39/128"), ("4599/8192", "2307/4096")),
    (("19/64", "153/512"), ("2307/4096", "4629/8192")), (("153/512", "77/256"), ("2307/4096", "4629/8192")),
    (("19/64", "153/512"), ("4629/8192", "1161/2048")), (("153/512", "77/256"), ("4629/8192", "1161/2048")),
    (("77/256", "155/512"), ("2307/4096", "4629/8192")), (("155/512", "39/128"), ("2307/4096", "4629/8192")),
    (("77/256", "155/512"), ("4629/8192", "1161/2048")), (("155/512", "39/128"), ("4629/8192", "1161/2048")),
    (("39/128", "157/512"), ("573/1024", "4599/8192")), (("157/512", "79/256"), ("573/1024", "4599/8192")),
    (("39/128", "157/512"), ("4599/8192", "2307/4096")), (("157/512", "79/256"), ("4599/8192", "2307/4096")),
    (("79/256", "159/512"), ("573/1024", "4599/8192")), (("159/512", "5/16"), ("573/1024", "4599/8192")),
    (("79/256", "159/512"), ("4599/8192", "2307/4096")), (("159/512", "5/16"), ("4599/8192", "2307/4096")),
    (("39/128", "157/512"), ("2307/4096", "4629/8192")), (("157/512", "79/256"), ("2307/4096", "4629/8192")),
    (("39/128", "157/512"), ("4629/8192", "1161/2048")), (("157/512", "79/256"), ("4629/8192", "1161/2048")),
    (("79/256", "5/16"), ("2307/4096", "1161/2048")), (("19/64", "153/512"), ("1161/2048", "4659/8192")),
    (("153/512", "77/256"), ("1161/2048", "4659/8192")), (("19/64", "153/512"), ("4659/8192", "2337/4096")),
    (("153/512", "77/256"), ("4659/8192", "2337/4096")), (("77/256", "155/512"), ("1161/2048", "4659/8192")),
    (("155/512", "39/128"), ("1161/2048", "4659/8192")), (("77/256", "155/512"), ("4659/8192", "2337/4096")),
    (("155/512", "39/128"), ("4659/8192", "2337/4096")), (("19/64", "153/512"), ("2337/4096", "4689/8192")),
    (("153/512", "77/256"), ("2337/4096", "4689/8192")), (("19/64", "153/512"), ("4689/8192", "147/256")),
    (("153/512", "77/256"), ("4689/8192", "147/256")), (("77/256", "155/512"), ("2337/4096", "4689/8192")),
    (("155/512", "39/128"), ("2337/4096", "4689/8192")), (("77/256", "155/512"), ("4689/8192", "147/256")),
    (("155/512", "39/128"), ("4689/8192", "147/256")), (("39/128", "157/512"), ("1161/2048", "4659/8192")),
    (("157/512", "79/256"), ("1161/2048", "4659/8192")), (("39/128", "157/512"), ("4659/8192", "2337/4096")),
    (("157/512", "79/256"), ("4659/8192", "2337/4096")), (("79/256", "5/16"), ("1161/2048", "2337/4096")),
    (("39/128", "79/256"), ("2337/4096", "147/256")), (("79/256", "5/16"), ("2337/4096", "147/256")),
    (("5/16", "161/512"), ("33/64", "4239/8192")), (("161/512", "81/256"), ("33/64", "4239/8192")),
    (("5/16", "161/512"), ("4239/8192", "2127/4096")), (("161/512", "81/256"), ("4239/8192", "2127/4096")),
    (("81/256", "163/512"), ("33/64", "4239/8192")), (("163/512", "41/128"), ("33/64", "4239/8192")),
    (("81/256", "163/512"), ("4239/8192", "2127/4096")), (("163/512", "41/128"), ("4239/8192", "2127/4096")),
    (("5/16", "161/512"), ("2127/4096", "4269/8192")), (("161/512", "81/256"), ("2127/4096", "4269/8192")),
    (("5/16", "161/512"), ("4269/8192", "1071/2048")), (("161/512", "81/256"), ("4269/8192", "1071/2048")),
    (("81/256", "163/512"), ("2127/4096", "4269/8192")), (("163/512", "41/128"), ("2127/4096", "4269/8192")),
    (("81/256", "163/512"), ("4269/8192", "1071/2048")), (("163/512", "41/128"), ("4269/8192", "1071/2048")),
    (("41/128", "165/512"), ("33/64", "4239/8192")), (("165/512", "83/256"), ("33/64", "4239/8192")),
    (("41/128", "165/512"), ("4239/8192", "2127/4096")), (("165/512", "83/256"), ("4239/8192", "2127/4096")),
    (("83/256", "167/512"), ("33/64", "4239/8192")), (("167/512", "21/64"), ("33/64", "4239/8192")),
    (("83/256", "167/512"), ("4239/8192", "2127/4096")), (("167/512", "21/64"), ("4239/8192", "2127/4096")),
    (("41/128", "165/512"), ("2127/4096", "4269/8192")), (("165/512", "83/256"), ("2127/4096", "4269/8192")),
    (("41/128", "165/512"), ("4269/8192", "1071/2048")), (("165/512", "83/256"), ("4269/8192", "1071/2048")),
    (("83/256", "167/512"), ("2127/4096", "4269/8192")), (("167/512", "21/64"), ("2127/4096", "4269/8192")),
    (("83/256", "167/512"), ("4269/8192", "1071/2048")), (("167/512", "21/64"), ("4269/8192", "1071/2048")),
    (("5/16", "161/512"), ("1071/2048", "4299/8192")), (("161/512", "81/256"), ("1071/2048", "4299/8192")),
    (("5/16", "161/512"), ("4299/8192", "2157/4096")), (("161/512", "81/256"), ("4299/8192", "2157/4096")),
    (("81/256", "163/512"), ("1071/2048", "4299/8192")), (("163/512", "41/128"), ("1071/2048", "4299/8192")),
    (("81/256", "163/512"), ("4299/8192", "2157/4096")), (("163/512", "41/128"), ("4299/8192", "2157/4096")),
    (("5/16", "161/512"), ("2157/4096", "4329/8192")), (("161/512", "81/256"), ("2157/4096", "4329/8192")),
    (("5/16", "161/512"), ("4329/8192", "543/1024")), (("161/512", "81/256"), ("4329/8192", "543/1024")),
    (("81/256", "163/512"), ("2157/4096", "4329/8192")), (("163/512", "41/128"), ("2157/4096", "4329/8192")),
    (("81/256", "163/512"), ("4329/8192", "543/1024")), (("163/512", "41/128"), ("4329/8192", "543/1024")),
    (("41/128", "165/512"), ("1071/2048", "4299/8192")), (("165/512", "83/256"), ("1071/2048", "4299/8192")),
    (("41/128", "165/512"), ("4299/8192", "2157/4096")), (("165/512", "83/256"), ("4299/8192", "2157/4096")),
    (("83/256", "167/512"), ("1071/2048", "4299/8192")), (("167/512", "21/64"), ("1071/2048", "4299/8192")),
    (("83/256", "167/512"), ("4299/8192", "2157/4096")), (("167/512", "21/64"), ("4299/8192", "2157/4096")),
    (("41/128", "165/512"), ("2157/4096", "4329/8192")), (("165/512", "83/256"), ("2157/4096", "4329/8192")),
    (("41/128", "165/512"), ("4329/8192", "543/1024")), (("165/512", "83/256"), ("4329/8192", "543/1024")),
    (("83/256", "167/512"), ("2157/4096", "4329/8192")), (("167/512", "21/64"), ("2157/4096", "4329/8192")),
    (("83/256", "167/512"), ("4329/8192", "543/1024")), (("167/512", "21/64"), ("4329/8192", "543/1024")),
    (("21/64", "169/512"), ("33/64", "4239/8192")), (("169/512", "85/256"), ("33/64", "4239/8192")),
    (("21/64", "169/512"), ("4239/8192", "2127/4096")), (("169/512", "85/256"), ("4239/8192", "2127/4096")),
    (("85/256", "171/512"), ("33/64", "4239/8192")), (("171/512", "43/128"), ("33/64", "4239/8192")),
    (("85/256", "171/512"), ("4239/8192", "2127/4096")), (("171/512", "43/128"), ("4239/8192", "2127/4096")),
    (("21/64", "169/512"), ("2127/4096", "4269/8192")), (("169/512", "85/256"), ("2127/4096", "4269/8192")),
    (("21/64", "169/512"), ("4269/8192", "1071/2048")), (("169/512", "85/256"), ("4269/8192", "1071/2048")),
    (("85/256", "171/512"), ("2127/4096", "4269/8192")), (("171/512", "43/128"), ("2127/4096", "4269/8192")),
    (("85/256", "171/512"), ("4269/8192", "1071/2048")), (("171/512", "43/128"), ("4269/8192", "1071/2048")),
    (("43/128", "173/512"), ("33/64", "4239/8192")), (("173/512", "87/256"), ("33/64", "4239/8192")),
    (("43/128", "173/512"), ("4239/8192", "2127/4096")), (("173/512", "87/256"), ("4239/8192", "2127/4096")),
    (("87/256", "175/512"), ("33/64", "4239/8192")), (("175/512", "11/32"), ("33/64", "4239/8192")),
    (("87/256", "175/512"), ("4239/8192", "2127/4096")), (("175/512", "11/32"), ("4239/8192", "2127/4096")),
    (("43/128", "173/512"), ("2127/4096", "4269/8192")), (("173/512", "87/256"), ("2127/4096", "4269/8192")),
    (("43/128", "173/512"), ("4269/8192", "1071/2048")), (("173/512", "87/256"), ("4269/8192", "1071/2048")),
    (("87/256", "175/512"), ("2127/4096", "4269/8192")), (("175/512", "11/32"), ("2127/4096", "4269/8192")),
    (("87/256", "175/512"), ("4269/8192", "1071/2048")), (("175/512", "11/32"), ("4269/8192", "1071/2048")),
    (("21/64", "169/512"), ("1071/2048", "4299/8192")), (("169/512", "85/256"), ("1071/2048", "4299/8192")),
    (("21/64", "169/512"), ("4299/8192", "2157/4096")), (("169/512", "85/256"), ("4299/8192", "2157/4096")),
    (("85/256", "171/512"), ("1071/2048", "4299/8192")), (("171/512", "43/128"), ("1071/2048", "4299/8192")),
    (("85/256", "171/512"), ("4299/8192", "2157/4096")), (("171/512", "43/128"), ("4299/8192", "2157/4096")),
    (("21/64", "169/512"), ("2157/4096", "4329/8192")), (("169/512", "85/256"), ("2157/4096", "4329/8192")),
    (("21/64", "169/512"), ("4329/8192", "543/1024")), (("169/512", "85/256"), ("4329/8192", "543/1024")),
    (("85/256", "171/512"), ("2157/4096", "4329/8192")), (("171/512", "43/128"), ("2157/4096", "4329/8192")),
    (("85/256", "171/512"), ("4329/8192", "543/1024")), (("171/512", "43/128"), ("4329/8192", "543/1024")),
    (("43/128", "173/512"), ("1071/2048", "4299/8192")), (("173/512", "87/256"), ("1071/2048", "4299/8192")),
    (("43/128", "173/512"), ("4299/8192", "2157/4096")), (("173/512", "87/256"), ("4299/8192", "2157/4096")),
    (("87/256", "175/512"), ("1071/2048", "4299/8192")), (("175/512", "11/32"), ("1071/2048", "4299/8192")),
    (("87/256", "175/512"), ("4299/8192", "2157/4096")), (("175/512", "11/32"), ("4299/8192", "2157/4096")),
    (("43/128", "173/512"), ("2157/4096", "4329/8192")), (("173/512", "87/256"), ("2157/4096", "4329/8192")),
    (("43/128", "173/512"), ("4329/8192", "543/1024")), (("173/512", "87/256"), ("4329/8192", "543/1024")),
    (("87/256", "175/512"), ("2157/4096", "4329/8192")), (("175/512", "11/32"), ("2157/4096", "4329/8192")),
    (("87/256", "175/512"), ("4329/8192", "543/1024")), (("175/512", "11/32"), ("4329/8192", "543/1024")),
    (("5/16", "161/512"), ("543/1024", "4359/8192")), (("161/512", "81/256"), ("543/1024", "4359/8192")),
    (("5/16", "161/512"), ("4359/8192", "2187/4096")), (("161/512", "81/256"), ("4359/8192", "2187/4096")),
    (("81/256", "163/512"), ("543/1024", "4359/8192")), (("163/512", "41/128"), ("543/1024", "4359/8192")),
    (("81/256", "163/512"), ("4359/8192", "2187/4096")), (("163/512", "41/128"), ("4359/8192", "2187/4096")),
    (("5/16", "161/512"), ("2187/4096", "4389/8192")), (("161/512", "81/256"), ("2187/4096", "4389/8192")),
    (("5/16", "161/512"), ("4389/8192", "1101/2048")), (("161/512", "81/256"), ("4389/8192", "1101/2048")),
    (("81/256", "163/512"), ("2187/4096", "4389/8192")), (("163/512", "41/128"), ("2187/4096", "4389/8192")),
    (("81/256", "163/512"), ("4389/8192", "1101/2048")), (("163/512", "41/128"), ("4389/8192", "1101/2048")),
    (("41/128", "165/512"), ("543/1024", "4359/8192")), (("165/512", "83/256"), ("543/1024", "4359/8192")),
    (("41/128", "165/512"), ("4359/8192", "2187/4096")), (("165/512", "83/256"), ("4359/8192", "2187/4096")),
    (("83/256", "167/512"), ("543/1024", "4359/8192")), (("167/512", "21/64"), ("543/1024", "4359/8192")),
    (("83/256", "167/512"), ("4359/8192", "2187/4096")), (("167/512", "21/64"), ("4359/8192", "2187/4096")),
    (("41/128", "165/512"), ("2187/4096", "4389/8192")), (("165/512", "83/256"), ("2187/4096", "4389/8192")),
    (("41/128", "165/512"), ("4389/8192", "1101/2048")), (("165/512", "83/256"), ("4389/8192", "1101/2048")),
    (("83/256", "167/512"), ("2187/4096", "4389/8192")), (("167/512", "21/64"), ("2187/4096", "4389/8192")),
    (("83/256", "167/512"), ("4389/8192", "1101/2048")), (("167/512", "21/64"), ("4389/8192", "1101/2048")),
    (("5/16", "161/512"), ("1101/2048", "4419/8192")), (("161/512", "81/256"), ("1101/2048", "4419/8192")),
    (("5/16", "161/512"), ("4419/8192", "2217/4096")), (("161/512", "81/256"), ("4419/8192", "2217/4096")),
    (("81/256", "163/512"), ("1101/2048", "4419/8192")), (("163/512", "41/128"), ("1101/2048", "4419/8192")),
    (("81/256", "163/512"), ("4419/8192", "2217/4096")), (("163/512", "41/128"), ("4419/8192", "2217/4096")),
    (("5/16", "161/512"), ("2217/4096", "4449/8192")), (("161/512", "81/256"), ("2217/4096", "4449/8192")),
    (("5/16", "161/512"), ("4449/8192", "279/512")), (("161/512", "81/256"), ("4449/8192", "279/512")),
    (("81/256", "163/512"), ("2217/4096", "4449/8192")), (("163/512", "41/128"), ("2217/4096", "4449/8192")),
    (("81/256", "163/512"), ("4449/8192", "279/512")), (("163/512", "41/128"), ("4449/8192", "279/512")),
    (("41/128", "165/512"), ("1101/2048", "4419/8192")), (("165/512", "83/256"), ("1101/2048", "4419/8192")),
    (("41/128", "165/512"), ("4419/8192", "2217/4096")), (("165/512", "83/256"), ("4419/8192", "2217/4096")),
    (("83/256", "167/512"), ("1101/2048", "4419/8192")), (("167/512", "21/64"), ("1101/2048", "4419/8192")),
    (("83/256", "167/512"), ("4419/8192", "2217/4096")), (("167/512", "21/64"), ("4419/8192", "2217/4096")),
    (("41/128", "165/512"), ("2217/4096", "4449/8192")), (("165/512", "83/256"), ("2217/4096", "4449/8192")),
    (("41/128", "165/512"), ("4449/8192", "279/512")), (("165/512", "83/256"), ("4449/8192", "279/512")),
    (("83/256", "167/512"), ("2217/4096", "4449/8192")), (("167/512", "21/64"), ("2217/4096", "4449/8192")),
    (("83/256", "167/512"), ("4449/8192", "279/512")), (("167/512", "21/64"), ("4449/8192", "279/512")),
    (("21/64", "169/512"), ("543/1024", "4359/8192")), (("169/512", "85/256"), ("543/1024", "4359/8192")),
    (("21/64", "169/512"), ("4359/8192", "2187/4096")), (("169/512", "85/256"), ("4359/8192", "2187/4096")),
    (("85/256", "171/512"), ("543/1024", "4359/8192")), (("171/512", "43/128"), ("543/1024", "4359/8192")),
    (("85/256", "171/512"), ("4359/8192", "2187/4096")), (("171/512", "43/128"), ("4359/8192", "2187/4096")),
    (("21/64", "169/512"), ("2187/4096", "4389/8192")), (("169/512", "85/256"), ("2187/4096", "4389/8192")),
    (("21/64", "169/512"), ("4389/8192", "1101/2048")), (("169/512", "85/256"), ("4389/8192", "1101/2048")),
    (("85/256", "171/512"), ("2187/4096", "4389/8192")), (("171/512", "43/128"), ("2187/4096", "4389/8192")),
    (("85/256", "171/512"), ("4389/8192", "1101/2048")), (("171/512", "43/128"), ("4389/8192", "1101/2048")),
    (("43/128", "173/512"), ("543/1024", "4359/8192")), (("173/512", "87/256"), ("543/1024", "4359/8192")),
    (("43/128", "173/512"), ("4359/8192", "2187/4096")), (("173/512", "87/256"), ("4359/8192", "2187/4096")),
    (("87/256", "175/512"), ("543/1024", "4359/8192")), (("175/512", "11/32"), ("543/1024", "4359/8192")),
    (("87/256", "175/512"), ("4359/8192", "2187/4096")), (("175/512", "11/32"), ("4359/8192", "2187/4096")),
    (("43/128", "173/512"), ("2187/4096", "4389/8192")), (("173/512", "87/256"), ("2187/4096", "4389/8192")),
    (("43/128", "173/512"), ("4389/8192", "1101/2048")), (("173/512", "87/256"), ("4389/8192", "1101/2048")),
    (("87/256", "175/512"), ("2187/4096", "4389/8192")), (("175/512", "11/32"), ("2187/4096", "4389/8192")),
    (("87/256", "175/512"), ("4389/8192", "1101/2048")), (("175/512", "11/32"), ("4389/8192", "1101/2048")),
    (("21/64", "169/512"), ("1101/2048", "4419/8192")), (("169/512", "85/256"), ("1101/2048", "4419/8192")),
    (("21/64", "169/512"), ("4419/8192", "2217/4096")), (("169/512", "85/256"), ("4419/8192", "2217/4096")),
    (("85/256", "171/512"), ("1101/2048", "4419/8192")), (("171/512", "43/128"), ("1101/2048", "4419/8192")),
    (("85/256", "171/512"), ("4419/8192", "2217/4096")), (("171/512", "43/128"), ("4419/8192", "2217/4096")),
    (("21/64", "169/512"), ("2217/4096", "4449/8192")), (("169/512", "85/256"), ("2217/4096", "4449/8192")),
    (("21/64", "169/512"), ("4449/8192", "279/512")), (("169/512", "85/256"), ("4449/8192", "279/512")),
    (("85/256", "171/512"), ("2217/4096", "4449/8192")), (("171/512", "43/128"), ("2217/4096", "4449/8192")),
    (("85/256", "171/512"), ("4449/8192", "279/512")), (("171/512", "43/128"), ("4449/8192", "279/512")),
    (("43/128", "173/512"), ("1101/2048", "4419/8192")), (("173/512", "87/256"), ("1101/2048", "4419/8192")),
    (("43/128", "173/512"), ("4419/8192", "2217/4096")), (("173/512", "87/256"), ("4419/8192", "2217/4096")),
    (("87/256", "175/512"), ("1101/2048", "4419/8192")), (("175/512", "11/32"), ("1101/2048", "4419/8192")),
    (("87/256", "175/512"), ("4419/8192", "2217/4096")), (("175/512", "11/32"), ("4419/8192", "2217/4096")),
    (("43/128", "173/512"), ("2217/4096", "4449/8192")), (("173/512", "87/256"), ("2217/4096", "4449/8192")),
    (("43/128", "173/512"), ("4449/8192", "279/512")), (("173/512", "87/256"), ("4449/8192", "279/512")),
    (("87/256", "11/32"), ("2217/4096", "279/512")), (("11/32", "177/512"), ("33/64", "4239/8192")),
    (("177/512", "89/256"), ("33/64", "4239/8192")), (("11/32", "177/512"), ("4239/8192", "2127/4096")),
    (("177/512", "89/256"), ("4239/8192", "2127/4096")), (("89/256", "179/512"), ("33/64", "4239/8192")),
    (("179/512", "45/128"), ("33/64", "4239/8192")), (("89/256", "179/512"), ("4239/8192", "2127/4096")),
    (("179/512", "45/128"), ("4239/8192", "2127/4096")), (("11/32", "177/512"), ("2127/4096", "4269/8192")),
    (("177/512", "89/256"), ("2127/4096", "4269/8192")), (("11/32", "177/512"), ("4269/8192", "1071/2048")),
    (("177/512", "89/256"), ("4269/8192", "1071/2048")), (("89/256", "179/512"), ("2127/4096", "4269/8192")),
    (("179/512", "45/128"), ("2127/4096", "4269/8192")), (("89/256", "179/512"), ("4269/8192", "1071/2048")),
    (("179/512", "45/128"), ("4269/8192", "1071/2048")), (("45/128", "181/512"), ("33/64", "4239/8192")),
    (("181/512", "91/256"), ("33/64", "4239/8192")), (("45/128", "181/512"), ("4239/8192", "2127/4096")),
    (("181/512", "91/256"), ("4239/8192", "2127/4096")), (("91/256", "183/512"), ("33/64", "4239/8192")),
    (("183/512", "23/64"), ("33/64", "4239/8192")), (("91/256", "183/512"), ("4239/8192", "2127/4096")),
    (("183/512", "23/64"), ("4239/8192", "2127/4096")), (("45/128", "181/512"), ("2127/4096", "4269/8192")),
    (("181/512", "91/256"), ("2127/4096", "4269/8192")), (("45/128", "181/512"), ("4269/8192", "1071/2048")),
    (("181/512", "91/256"), ("4269/8192", "1071/2048")), (("91/256", "183/512"), ("2127/4096", "4269/8192")),
    (("183/512", "23/64"), ("2127/4096", "4269/8192")), (("91/256", "183/512"), ("4269/8192", "1071/2048")),
    (("183/512", "23/64"), ("4269/8192", "1071/2048")), (("11/32", "177/512"), ("1071/2048", "4299/8192")),
    (("177/512", "89/256"), ("1071/2048", "4299/8192")), (("11/32", "177/512"), ("4299/8192", "2157/4096")),
    (("177/512", "89/256"), ("4299/8192", "2157/4096")), (("89/256", "179/512"), ("1071/2048", "4299/8192")),
    (("179/512", "45/128"), ("1071/2048", "4299/8192")), (("89/256", "179/512"), ("4299/8192", "2157/4096")),
    (("179/512", "45/128"), ("4299/8192", "2157/4096")), (("11/32", "177/512"), ("2157/4096", "4329/8192")),
    (("177/512", "89/256"), ("2157/4096", "4329/8192")), (("11/32", "177/512"), ("4329/8192", "543/1024")),
    (("177/512", "89/256"), ("4329/8192", "543/1024")), (("89/256", "179/512"), ("2157/4096", "4329/8192")),
    (("179/512", "45/128"), ("2157/4096", "4329/8192")), (("89/256", "179/512"), ("4329/8192", "543/1024")),
    (("179/512", "45/128"), ("4329/8192", "543/1024")), (("45/128", "181/512"), ("1071/2048", "4299/8192")),
    (("181/512", "91/256"), ("1071/2048", "4299/8192")), (("45/128", "181/512"), ("4299/8192", "2157/4096")),
    (("181/512", "91/256"), ("4299/8192", "2157/4096")), (("91/256", "183/512"), ("1071/2048", "4299/8192")),
    (("183/512", "23/64"), ("1071/2048", "4299/8192")), (("91/256", "183/512"), ("4299/8192", "2157/4096")),
    (("183/512", "23/64"), ("4299/8192", "2157/4096")), (("45/128", "181/512"), ("2157/4096", "4329/8192")),
    (("181/512", "91/256"), ("2157/4096", "4329/8192")), (("45/128", "181/512"), ("4329/8192", "543/1024")),
    (("181/512", "91/256"), ("4329/8192", "543/1024")), (("91/256", "183/512"), ("2157/4096", "4329/8192")),
    (("183/512", "23/64"), ("2157/4096", "4329/8192")), (("91/256", "183/512"), ("4329/8192", "543/1024")),
    (("183/512", "23/64"), ("4329/8192", "543/1024")), (("23/64", "185/512"), ("33/64", "4239/8192")),
    (("185/512", "93/256"), ("33/64", "4239/8192")), (("23/64", "185/512"), ("4239/8192", "2127/4096")),
    (("185/512", "93/256"), ("4239/8192", "2127/4096")), (("93/256", "187/512"), ("33/64", "4239/8192")),
    (("187/512", "47/128"), ("33/64", "4239/8192")), (("93/256", "187/512"), ("4239/8192", "2127/4096")),
    (("187/512", "47/128"), ("4239/8192", "2127/4096")), (("23/64", "185/512"), ("2127/4096", "4269/8192")),
    (("185/512", "93/256"), ("2127/4096", "4269/8192")), (("23/64", "185/512"), ("4269/8192", "1071/2048")),
    (("185/512", "93/256"), ("4269/8192", "1071/2048")), (("93/256", "187/512"), ("2127/4096", "4269/8192")),
    (("187/512", "47/128"), ("2127/4096", "4269/8192")), (("93/256", "187/512"), ("4269/8192", "1071/2048")),
    (("187/512", "47/128"), ("4269/8192", "1071/2048")), (("47/128", "189/512"), ("33/64", "4239/8192")),
    (("189/512", "95/256"), ("33/64", "4239/8192")), (("47/128", "189/512"), ("4239/8192", "2127/4096")),
    (("189/512", "95/256"), ("4239/8192", "2127/4096")), (("95/256", "191/512"), ("33/64", "4239/8192")),
    (("191/512", "3/8"), ("33/64", "4239/8192")), (("95/256", "191/512"), ("4239/8192", "2127/4096")),
    (("191/512", "3/8"), ("4239/8192", "2127/4096")), (("47/128", "189/512"), ("2127/4096", "4269/8192")),
    (("189/512", "95/256"), ("2127/4096", "4269/8192")), (("47/128", "189/512"), ("4269/8192", "1071/2048")),
    (("189/512", "95/256"), ("4269/8192", "1071/2048")), (("95/256", "191/512"), ("2127/4096", "4269/8192")),
    (("191/512", "3/8"), ("2127/4096", "4269/8192")), (("95/256", "191/512"), ("4269/8192", "1071/2048")),
    (("191/512", "3/8"), ("4269/8192", "1071/2048")), (("23/64", "185/512"), ("1071/2048", "4299/8192")),
    (("185/512", "93/256"), ("1071/2048", "4299/8192")), (("23/64", "185/512"), ("4299/8192", "2157/4096")),
    (("185/512", "93/256"), ("4299/8192", "2157/4096")), (("93/256", "187/512"), ("1071/2048", "4299/8192")),
    (("187/512", "47/128"), ("1071/2048", "4299/8192")), (("93/256", "187/512"), ("4299/8192", "2157/4096")),
    (("187/512", "47/128"), ("4299/8192", "2157/4096")), (("23/64", "185/512"), ("2157/4096", "4329/8192")),
    (("185/512", "93/256"), ("2157/4096", "4329/8192")), (("23/64", "185/512"), ("4329/8192", "543/1024")),
    (("185/512", "93/256"), ("4329/8192", "543/1024")), (("93/256", "187/512"), ("2157/4096", "4329/8192")),
    (("187/512", "47/128"), ("2157/4096", "4329/8192")), (("93/256", "187/512"), ("4329/8192", "543/1024")),
    (("187/512", "47/128"), ("4329/8192", "543/1024")), (("47/128", "189/512"), ("1071/2048", "4299/8192")),
    (("189/512", "95/256"), ("1071/2048", "4299/8192")), (("47/128", "189/512"), ("4299/8192", "2157/4096")),
    (("189/512", "95/256"), ("4299/8192", "2157/4096")), (("95/256", "191/512"), ("1071/2048", "4299/8192")),
    (("191/512", "3/8"), ("1071/2048", "4299/8192")), (("95/256", "191/512"), ("4299/8192", "2157/4096")),
    (("191/512", "3/8"), ("4299/8192", "2157/4096")), (("47/128", "189/512"), ("2157/4096", "4329/8192")),
    (("189/512", "95/256"), ("2157/4096", "4329/8192")), (("47/128", "189/512"), ("4329/8192", "543/1024")),
    (("189/512", "95/256"), ("4329/8192", "543/1024")), (("95/256", "191/512"), ("2157/4096", "4329/8192")),
    (("191/512", "3/8"), ("2157/4096", "4329/8192")), (("95/256", "191/512"), ("4329/8192", "543/1024")),
    (("191/512", "3/8"), ("4329/8192", "543/1024")), (("11/32", "177/512"), ("543/1024", "4359/8192")),
    (("177/512", "89/256"), ("543/1024", "4359/8192")), (("11/32", "177/512"), ("4359/8192", "2187/4096")),
    (("177/512", "89/256"), ("4359/8192", "2187/4096")), (("89/256", "179/512"), ("543/1024", "4359/8192")),
    (("179/512", "45/128"), ("543/1024", "4359/8192")), (("89/256", "179/512"), ("4359/8192", "2187/4096")),
    (("179/512", "45/128"), ("4359/8192", "2187/4096")), (("11/32", "177/512"), ("2187/4096", "4389/8192")),
    (("177/512", "89/256"), ("2187/4096", "4389/8192")), (("11/32", "177/512"), ("4389/8192", "1101/2048")),
    (("177/512", "89/256"), ("4389/8192", "1101/2048")), (("89/256", "179/512"), ("2187/4096", "4389/8192")),
    (("179/512", "45/128"), ("2187/4096", "4389/8192")), (("89/256", "179/512"), ("4389/8192", "1101/2048")),
    (("179/512", "45/128"), ("4389/8192", "1101/2048")), (("45/128", "181/512"), ("543/1024", "4359/8192")),
    (("181/512", "91/256"), ("543/1024", "4359/8192")), (("45/128", "181/512"), ("4359/8192", "2187/4096")),
    (("181/512", "91/256"), ("4359/8192", "2187/4096")), (("91/256", "183/512"), ("543/1024", "4359/8192")),
    (("183/512", "23/64"), ("543/1024", "4359/8192")), (("91/256", "183/512"), ("4359/8192", "2187/4096")),
    (("183/512", "23/64"), ("4359/8192", "2187/4096")), (("45/128", "181/512"), ("2187/4096", "4389/8192")),
    (("181/512", "91/256"), ("2187/4096", "4389/8192")), (("45/128", "181/512"), ("4389/8192", "1101/2048")),
    (("181/512", "91/256"), ("4389/8192", "1101/2048")), (("91/256", "183/512"), ("2187/4096", "4389/8192")),
    (("183/512", "23/64"), ("2187/4096", "4389/8192")), (("91/256", "183/512"), ("4389/8192", "1101/2048")),
    (("183/512", "23/64"), ("4389/8192", "1101/2048")), (("11/32", "177/512"), ("1101/2048", "4419/8192")),
    (("177/512", "89/256"), ("1101/2048", "4419/8192")), (("11/32", "177/512"), ("4419/8192", "2217/4096")),
    (("177/512", "89/256"), ("4419/8192", "2217/4096")), (("89/256", "179/512"), ("1101/2048", "4419/8192")),
    (("179/512", "45/128"), ("1101/2048", "4419/8192")), (("89/256", "179/512"), ("4419/8192", "2217/4096")),
    (("179/512", "45/128"), ("4419/8192", "2217/4096")), (("11/32", "89/256"), ("2217/4096", "279/512")),
    (("89/256", "45/128"), ("2217/4096", "279/512")), (("45/128", "91/256"), ("1101/2048", "2217/4096")),
    (("91/256", "23/64"), ("1101/2048", "2217/4096")), (("45/128", "91/256"), ("2217/4096", "279/512")),
    (("91/256", "23/64"), ("2217/4096", "279/512")), (("23/64", "185/512"), ("543/1024", "4359/8192")),
    (("185/512", "93/256"), ("543/1024", "4359/8192")), (("23/64", "185/512"), ("4359/8192", "2187/4096")),
    (("185/512", "93/256"), ("4359/8192", "2187/4096")), (("93/256", "187/512"), ("543/1024", "4359/8192")),
    (("187/512", "47/128"), ("543/1024", "4359/8192")), (("93/256", "187/512"), ("4359/8192", "2187/4096")),
    (("187/512", "47/128"), ("4359/8192", "2187/4096")), (("23/64", "185/512"), ("2187/4096", "4389/8192")),
    (("185/512", "93/256"), ("2187/4096", "4389/8192")), (("23/64", "185/512"), ("4389/8192", "1101/2048")),
    (("185/512", "93/256"), ("4389/8192", "1101/2048")), (("93/256", "187/512"), ("2187/4096", "4389/8192")),
    (("187/512", "47/128"), ("2187/4096", "4389/8192")), (("93/256", "187/512"), ("4389/8192", "1101/2048")),
    (("187/512", "47/128"), ("4389/8192", "1101/2048")), (("47/128", "189/512"), ("543/1024", "4359/8192")),
    (("189/512", "95/256"), ("543/1024", "4359/8192")), (("47/128", "189/512"), ("4359/8192", "2187/4096")),
    (("189/512", "95/256"), ("4359/8192", "2187/4096")), (("95/256", "191/512"), ("543/1024", "4359/8192")),
    (("191/512", "3/8"), ("543/1024", "4359/8192")), (("95/256", "191/512"), ("4359/8192", "2187/4096")),
    (("191/512", "3/8"), ("4359/8192", "2187/4096")), (("47/128", "95/256"), ("2187/4096", "1101/2048")),
    (("95/256", "3/8"), ("2187/4096", "1101/2048")), (("23/64", "93/256"), ("1101/2048", "2217/4096")),
    (("93/256", "47/128"), ("1101/2048", "2217/4096")), (("23/64", "93/256"), ("2217/4096", "279/512")),
    (("93/256", "47/128"), ("2217/4096", "279/512")), (("47/128", "95/256"), ("1101/2048", "2217/4096")),
    (("95/256", "3/8"), ("1101/2048", "2217/4096")), (("47/128", "95/256"), ("2217/4096", "279/512")),
    (("95/256", "3/8"), ("2217/4096", "279/512")), (("5/16", "161/512"), ("279/512", "4479/8192")),
    (("161/512", "81/256"), ("279/512", "4479/8192")), (("5/16", "161/512"), ("4479/8192", "2247/4096")),
    (("161/512", "81/256"), ("4479/8192", "2247/4096")), (("81/256", "163/512"), ("279/512", "4479/8192")),
    (("163/512", "41/128"), ("279/512", "4479/8192")), (("81/256", "163/512"), ("4479/8192", "2247/4096")),
    (("163/512", "41/128"), ("4479/8192", "2247/4096")), (("5/16", "161/512"), ("2247/4096", "4509/8192")),
    (("161/512", "81/256"), ("2247/4096", "4509/8192")), (("5/16", "161/512"), ("4509/8192", "1131/2048")),
    (("161/512", "81/256"), ("4509/8192", "1131/2048")), (("81/256", "163/512"), ("2247/4096", "4509/8192")),
    (("163/512", "41/128"), ("2247/4096", "4509/8192")), (("81/256", "163/512"), ("4509/8192", "1131/2048")),
    (("163/512", "41/128"), ("4509/8192", "1131/2048")), (("41/128", "165/512"), ("279/512", "4479/8192")),
    (("165/512", "83/256"), ("279/512", "4479/8192")), (("41/128", "165/512"), ("4479/8192", "2247/4096")),
    (("165/512", "83/256"), ("4479/8192", "2247/4096")), (("83/256", "167/512"), ("279/512", "4479/8192")),
    (("167/512", "21/64"), ("279/512", "4479/8192")), (("83/256", "167/512"), ("4479/8192", "2247/4096")),
    (("167/512", "21/64"), ("4479/8192", "2247/4096")), (("41/128", "165/512"), ("2247/4096", "4509/8192")),
    (("165/512", "83/256"), ("2247/4096", "4509/8192")), (("41/128", "165/512"), ("4509/8192", "1131/2048")),
    (("165/512", "83/256"), ("4509/8192", "1131/2048")), (("83/256", "21/64"), ("2247/4096", "1131/2048")),
    (("5/16", "161/512"), ("1131/2048", "4539/8192")), (("161/512", "81/256"), ("1131/2048", "4539/8192")),
    (("5/16", "161/512"), ("4539/8192", "2277/4096")), (("161/512", "81/256"), ("4539/8192", "2277/4096")),
    (("81/256", "163/512"), ("1131/2048", "4539/8192")), (("163/512", "41/128"), ("1131/2048", "4539/8192")),
    (("81/256", "163/512"), ("4539/8192", "2277/4096")), (("163/512", "41/128"), ("4539/8192", "2277/4096")),
    (("5/16", "161/512"), ("2277/4096", "4569/8192")), (("161/512", "81/256"), ("2277/4096", "4569/8192")),
    (("5/16", "161/512"), ("4569/8192", "573/1024")), (("161/512", "81/256"), ("4569/8192", "573/1024")),
    (("81/256", "41/128"), ("2277/4096", "573/1024")), (("41/128", "83/256"), ("1131/2048", "2277/4096")),
    (("83/256", "21/64"), ("1131/2048", "2277/4096")), (("41/128", "83/256"), ("2277/4096", "573/1024")),
    (("83/256", "21/64"), ("2277/4096", "573/1024")), (("21/64", "85/256"), ("279/512", "2247/4096")),
    (("85/256", "43/128"), ("279/512", "2247/4096")), (("21/64", "85/256"), ("2247/4096", "1131/2048")),
    (("85/256", "43/128"), ("2247/4096", "1131/2048")), (("43/128", "87/256"), ("279/512", "2247/4096")),
    (("87/256", "11/32"), ("279/512", "2247/4096")), (("43/128", "87/256"), ("2247/4096", "1131/2048")),
    (("87/256", "11/32"), ("2247/4096", "1131/2048")), (("21/64", "85/256"), ("1131/2048", "2277/4096")),
    (("85/256", "43/128"), ("1131/2048", "2277/4096")), (("21/64", "85/256"), ("2277/4096", "573/1024")),
    (("85/256", "43/128"), ("2277/4096", "573/1024")), (("43/128", "87/256"), ("1131/2048", "2277/4096")),
    (("87/256", "11/32"), ("1131/2048", "2277/4096")), (("43/128", "87/256"), ("2277/4096", "573/1024")),
    (("87/256", "11/32"), ("2277/4096", "573/1024")), (("5/16", "81/256"), ("573/1024", "2307/4096")),
    (("81/256", "41/128"), ("573/1024", "2307/4096")), (("5/16", "81/256"), ("2307/4096", "1161/2048")),
    (("81/256", "41/128"), ("2307/4096", "1161/2048")), (("41/128", "83/256"), ("573/1024", "2307/4096")),
    (("83/256", "21/64"), ("573/1024", "2307/4096")), (("41/128", "83/256"), ("2307/4096", "1161/2048")),
    (("83/256", "21/64"), ("2307/4096", "1161/2048")), (("5/16", "81/256"), ("1161/2048", "2337/4096")),
    (("81/256", "41/128"), ("1161/2048", "2337/4096")), (("5/16", "81/256"), ("2337/4096", "147/256")),
    (("81/256", "41/128"), ("2337/4096", "147/256")), (("41/128", "83/256"), ("1161/2048", "2337/4096")),
    (("83/256", "21/64"), ("1161/2048", "2337/4096")), (("41/128", "83/256"), ("2337/4096", "147/256")),
    (("83/256", "21/64"), ("2337/4096", "147/256")), (("21/64", "85/256"), ("573/1024", "2307/4096")),
    (("85/256", "43/128"), ("573/1024", "2307/4096")), (("21/64", "85/256"), ("2307/4096", "1161/2048")),
    (("85/256", "43/128"), ("2307/4096", "1161/2048")), (("43/128", "87/256"), ("573/1024", "2307/4096")),
    (("87/256", "11/32"), ("573/1024", "2307/4096")), (("43/128", "87/256"), ("2307/4096", "1161/2048")),
    (("87/256", "11/32"), ("2307/4096", "1161/2048")), (("21/64", "85/256"), ("1161/2048", "2337/4096")),
    (("85/256", "43/128"), ("1161/2048", "2337/4096")), (("21/64", "85/256"), ("2337/4096", "147/256")),
    (("85/256", "43/128"), ("2337/4096", "147/256")), (("43/128", "87/256"), ("1161/2048", "2337/4096")),
    (("87/256", "11/32"), ("1161/2048", "2337/4096")), (("43/128", "87/256"), ("2337/4096", "147/256")),
    (("87/256", "11/32"), ("2337/4096", "147/256")), (("11/32", "89/256"), ("279/512", "2247/4096")),
    (("89/256", "45/128"), ("279/512", "2247/4096")), (("11/32", "89/256"), ("2247/4096", "1131/2048")),
    (("89/256", "45/128"), ("2247/4096", "1131/2048")), (("45/128", "91/256"), ("279/512", "2247/4096")),
    (("91/256", "23/64"), ("279/512", "2247/4096")), (("45/128", "91/256"), ("2247/4096", "1131/2048")),
    (("91/256", "23/64"), ("2247/4096", "1131/2048")), (("11/32", "89/256"), ("1131/2048", "2277/4096")),
    (("89/256", "45/128"), ("1131/2048", "2277/4096")), (("11/32", "89/256"), ("2277/4096", "573/1024")),
    (("89/256", "45/128"), ("2277/4096", "573/1024")), (("45/128", "91/256"), ("1131/2048", "2277/4096")),
    (("91/256", "23/64"), ("1131/2048", "2277/4096")), (("45/128", "91/256"), ("2277/4096", "573/1024")),
    (("91/256", "23/64"), ("2277/4096", "573/1024")), (("23/64", "93/256"), ("279/512", "2247/4096")),
    (("93/256", "47/128"), ("279/512", "2247/4096")), (("23/64", "93/256"), ("2247/4096", "1131/2048")),
    (("93/256", "47/128"), ("2247/4096", "1131/2048")), (("47/128", "95/256"), ("279/512", "2247/4096")),
    (("95/256", "3/8"), ("279/512", "2247/4096")), (("47/128", "95/256"), ("2247/4096", "1131/2048")),
    (("95/256", "3/8"), ("2247/4096", "1131/2048")), (("23/64", "93/256"), ("1131/2048", "2277/4096")),
    (("93/256", "47/128"), ("1131/2048", "2277/4096")), (("23/64", "93/256"), ("2277/4096", "573/1024")),
    (("93/256", "47/128"), ("2277/4096", "573/1024")), (("47/128", "95/256"), ("1131/2048", "2277/4096")),
    (("95/256", "3/8"), ("1131/2048", "2277/4096")), (("47/128", "95/256"), ("2277/4096", "573/1024")),
    (("95/256", "3/8"), ("2277/4096", "573/1024")), (("11/32", "89/256"), ("573/1024", "2307/4096")),
    (("89/256", "45/128"), ("573/1024", "2307/4096")), (("11/32", "89/256"), ("2307/4096", "1161/2048")),
    (("89/256", "45/128"), ("2307/4096", "1161/2048")), (("45/128", "91/256"), ("573/1024", "2307/4096")),
    (("91/256", "23/64"), ("573/1024", "2307/4096")), (("45/128", "91/256"), ("2307/4096", "1161/2048")),
    (("91/256", "23/64"), ("2307/4096", "1161/2048")), (("11/32", "89/256"), ("1161/2048", "2337/4096")),
    (("89/256", "45/128"), ("1161/2048", "2337/4096")), (("11/32", "89/256"), ("2337/4096", "147/256")),
    (("89/256", "45/128"), ("2337/4096", "147/256")), (("45/128", "91/256"), ("1161/2048", "2337/4096")),
    (("91/256", "23/64"), ("1161/2048", "2337/4096")), (("45/128", "91/256"), ("2337/4096", "147/256")),
    (("91/256", "23/64"), ("2337/4096", "147/256")), (("23/64", "93/256"), ("573/1024", "2307/4096")),
    (("93/256", "47/128"), ("573/1024", "2307/4096")), (("23/64", "93/256"), ("2307/4096", "1161/2048")),
    (("93/256", "47/128"), ("2307/4096", "1161/2048")), (("47/128", "95/256"), ("573/1024", "2307/4096")),
    (("95/256", "3/8"), ("573/1024", "2307/4096")), (("47/128", "95/256"), ("2307/4096", "1161/2048")),
    (("95/256", "3/8"), ("2307/4096", "1161/2048")), (("23/64", "93/256"), ("1161/2048", "2337/4096")),
    (("93/256", "47/128"), ("1161/2048", "2337/4096")), (("23/64", "93/256"), ("2337/4096", "147/256")),
    (("93/256", "47/128"), ("2337/4096", "147/256")), (("47/128", "95/256"), ("1161/2048", "2337/4096")),
    (("95/256", "3/8"), ("1161/2048", "2337/4096")), (("47/128", "95/256"), ("2337/4096", "147/256")),
    (("95/256", "3/8"), ("2337/4096", "147/256")), (("1/4", "129/512"), ("147/256", "4719/8192")),
    (("129/512", "65/256"), ("147/256", "4719/8192")), (("1/4", "129/512"), ("4719/8192", "2367/4096")),
    (("129/512", "65/256"), ("4719/8192", "2367/4096")), (("65/256", "131/512"), ("147/256", "4719/8192")),
    (("131/512", "33/128"), ("147/256", "4719/8192")), (("65/256", "131/512"), ("4719/8192", "2367/4096")),
    (("131/512", "33/128"), ("4719/8192", "2367/4096")), (("1/4", "129/512"), ("2367/4096", "4749/8192")),
    (("129/512", "65/256"), ("2367/4096", "4749/8192")), (("1/4", "129/512"), ("4749/8192", "1191/2048")),
    (("129/512", "65/256"), ("4749/8192", "1191/2048")), (("65/256", "131/512"), ("2367/4096", "4749/8192")),
    (("131/512", "33/128"), ("2367/4096", "4749/8192")), (("65/256", "131/512"), ("4749/8192", "1191/2048")),
    (("131/512", "33/128"), ("4749/8192", "1191/2048")), (("33/128", "133/512"), ("147/256", "4719/8192")),
    (("133/512", "67/256"), ("147/256", "4719/8192")), (("33/128", "133/512"), ("4719/8192", "2367/4096")),
    (("133/512", "67/256"), ("4719/8192", "2367/4096")), (("67/256", "135/512"), ("147/256", "4719/8192")),
    (("135/512", "17/64"), ("147/256", "4719/8192")), (("67/256", "135/512"), ("4719/8192", "2367/4096")),
    (("135/512", "17/64"), ("4719/8192", "2367/4096")), (("33/128", "133/512"), ("2367/4096", "4749/8192")),
    (("133/512", "67/256"), ("2367/4096", "4749/8192")), (("33/128", "133/512"), ("4749/8192", "1191/2048")),
    (("133/512", "67/256"), ("4749/8192", "1191/2048")), (("67/256", "135/512"), ("2367/4096", "4749/8192")),
    (("135/512", "17/64"), ("2367/4096", "4749/8192")), (("67/256", "135/512"), ("4749/8192", "1191/2048")),
    (("135/512", "17/64"), ("4749/8192", "1191/2048")), (("1/4", "129/512"), ("1191/2048", "4779/8192")),
    (("129/512", "65/256"), ("1191/2048", "4779/8192")), (("1/4", "129/512"), ("4779/8192", "2397/4096")),
    (("129/512", "65/256"), ("4779/8192", "2397/4096")), (("65/256", "131/512"), ("1191/2048", "4779/8192")),
    (("131/512", "33/128"), ("1191/2048", "4779/8192")), (("65/256", "131/512"), ("4779/8192", "2397/4096")),
    (("131/512", "33/128"), ("4779/8192", "2397/4096")), (("1/4", "129/512"), ("2397/4096", "4809/8192")),
    (("129/512", "65/256"), ("2397/4096", "4809/8192")), (("1/4", "129/512"), ("4809/8192", "603/1024")),
    (("129/512", "65/256"), ("4809/8192", "603/1024")), (("65/256", "131/512"), ("2397/4096", "4809/8192")),
    (("131/512", "33/128"), ("2397/4096", "4809/8192")), (("65/256", "131/512"), ("4809/8192", "603/1024")),
    (("131/512", "33/128"), ("4809/8192", "603/1024")), (("33/128", "133/512"), ("1191/2048", "4779/8192")),
    (("133/512", "67/256"), ("1191/2048", "4779/8192")), (("33/128", "133/512"), ("4779/8192", "2397/4096")),
    (("133/512", "67/256"), ("4779/8192", "2397/4096")), (("67/256", "135/512"), ("1191/2048", "4779/8192")),
    (("135/512", "17/64"), ("1191/2048", "4779/8192")), (("67/256", "135/512"), ("4779/8192", "2397/4096")),
    (("135/512", "17/64"), ("4779/8192", "2397/4096")), (("33/128", "133/512"), ("2397/4096", "4809/8192")),
    (("133/512", "67/256"), ("2397/4096", "4809/8192")), (("33/128", "133/512"), ("4809/8192", "603/1024")),
    (("133/512", "67/256"), ("4809/8192", "603/1024")), (("67/256", "135/512"), ("2397/4096", "4809/8192")),
    (("135/512", "17/64"), ("2397/4096", "4809/8192")), (("67/256", "135/512"), ("4809/8192", "603/1024")),
    (("135/512", "17/64"), ("4809/8192", "603/1024")), (("17/64", "137/512"), ("147/256", "4719/8192")),
    (("137/512", "69/256"), ("147/256", "4719/8192")), (("17/64", "137/512"), ("4719/8192", "2367/4096")),
    (("137/512", "69/256"), ("4719/8192", "2367/4096")), (("69/256", "139/512"), ("147/256", "4719/8192")),
    (("139/512", "35/128"), ("147/256", "4719/8192")), (("69/256", "139/512"), ("4719/8192", "2367/4096")),
    (("139/512", "35/128"), ("4719/8192", "2367/4096")), (("17/64", "137/512"), ("2367/4096", "4749/8192")),
    (("137/512", "69/256"), ("2367/4096", "4749/8192")), (("17/64", "137/512"), ("4749/8192", "1191/2048")),
    (("137/512", "69/256"), ("4749/8192", "1191/2048")), (("69/256", "139/512"), ("2367/4096", "4749/8192")),
    (("139/512", "35/128"), ("2367/4096", "4749/8192")), (("69/256", "139/512"), ("4749/8192", "1191/2048")),
    (("139/512", "35/128"), ("4749/8192", "1191/2048")), (("35/128", "141/512"), ("147/256", "4719/8192")),
    (("141/512", "71/256"), ("147/256", "4719/8192")), (("35/128", "141/512"), ("4719/8192", "2367/4096")),
    (("141/512", "71/256"), ("4719/8192", "2367/4096")), (("71/256", "143/512"), ("147/256", "4719/8192")),
    (("143/512", "9/32"), ("147/256", "4719/8192")), (("71/256", "143/512"), ("4719/8192", "2367/4096")),
    (("143/512", "9/32"), ("4719/8192", "2367/4096")), (("35/128", "141/512"), ("2367/4096", "4749/8192")),
    (("141/512", "71/256"), ("2367/4096", "4749/8192")), (("35/128", "141/512"), ("4749/8192", "1191/2048")),
    (("141/512", "71/256"), ("4749/8192", "1191/2048")), (("71/256", "143/512"), ("2367/4096", "4749/8192")),
    (("143/512", "9/32"), ("2367/4096", "4749/8192")), (("71/256", "143/512"), ("4749/8192", "1191/2048")),
    (("143/512", "9/32"), ("4749/8192", "1191/2048")), (("17/64", "137/512"), ("1191/2048", "4779/8192")),
    (("137/512", "69/256"), ("1191/2048", "4779/8192")), (("17/64", "137/512"), ("4779/8192", "2397/4096")),
    (("137/512", "69/256"), ("4779/8192", "2397/4096")), (("69/256", "139/512"), ("1191/2048", "4779/8192")),
    (("139/512", "35/128"), ("1191/2048", "4779/8192")), (("69/256", "139/512"), ("4779/8192", "2397/4096")),
    (("139/512", "35/128"), ("4779/8192", "2397/4096")), (("17/64", "137/512"), ("2397/4096", "4809/8192")),
    (("137/512", "69/256"), ("2397/4096", "4809/8192")), (("17/64", "137/512"), ("4809/8192", "603/1024")),
    (("137/512", "69/256"), ("4809/8192", "603/1024")), (("69/256", "139/512"), ("2397/4096", "4809/8192")),
    (("139/512", "35/128"), ("2397/4096", "4809/8192")), (("69/256", "139/512"), ("4809/8192", "603/1024")),
    (("139/512", "35/128"), ("4809/8192", "603/1024")), (("35/128", "141/512"), ("1191/2048", "4779/8192")),
    (("141/512", "71/256"), ("1191/2048", "4779/8192")), (("35/128", "141/512"), ("4779/8192", "2397/4096")),
    (("141/512", "71/256"), ("4779/8192", "2397/4096")), (("71/256", "143/512"), ("1191/2048", "4779/8192")),
    (("143/512", "9/32"), ("1191/2048", "4779/8192")), (("71/256", "143/512"), ("4779/8192", "2397/4096")),
    (("143/512", "9/32"), ("4779/8192", "2397/4096")), (("35/128", "141/512"), ("2397/4096", "4809/8192")),
    (("141/512", "71/256"), ("2397/4096", "4809/8192")), (("35/128", "141/512"), ("4809/8192", "603/1024")),
    (("141/512", "71/256"), ("4809/8192", "603/1024")), (("71/256", "143/512"), ("2397/4096", "4809/8192")),
    (("143/512", "9/32"), ("2397/4096", "4809/8192")), (("71/256", "143/512"), ("4809/8192", "603/1024")),
    (("143/512", "9/32"), ("4809/8192", "603/1024")), (("1/4", "129/512"), ("603/1024", "4839/8192")),
    (("129/512", "65/256"), ("603/1024", "4839/8192")), (("1/4", "129/512"), ("4839/8192", "2427/4096")),
    (("129/512", "65/256"), ("4839/8192", "2427/4096")), (("65/256", "131/512"), ("603/1024", "4839/8192")),
    (("131/512", "33/128"), ("603/1024", "4839/8192")), (("65/256", "131/512"), ("4839/8192", "2427/4096")),
    (("131/512", "33/128"), ("4839/8192", "2427/4096")), (("1/4", "129/512"), ("2427/4096", "4869/8192")),
    (("129/512", "65/256"), ("2427/4096", "4869/8192")), (("1/4", "129/512"), ("4869/8192", "1221/2048")),
    (("129/512", "65/256"), ("4869/8192", "1221/2048")), (("65/256", "131/512"), ("2427/4096", "4869/8192")),
    (("131/512", "33/128"), ("2427/4096", "4869/8192")), (("65/256", "131/512"), ("4869/8192", "1221/2048")),
    (("131/512", "33/128"), ("4869/8192", "1221/2048")), (("33/128", "133/512"), ("603/1024", "4839/8192")),
    (("133/512", "67/256"), ("603/1024", "4839/8192")), (("33/128", "133/512"), ("4839/8192", "2427/4096")),
    (("133/512", "67/256"), ("4839/8192", "2427/4096")), (("67/256", "135/512"), ("603/1024", "4839/8192")),
    (("135/512", "17/64"), ("603/1024", "4839/8192")), (("67/256", "135/512"), ("4839/8192", "2427/4096")),
    (("135/512", "17/64"), ("4839/8192", "2427/4096")), (("33/128", "133/512"), ("2427/4096", "4869/8192")),
    (("133/512", "67/256"), ("2427/4096", "4869/8192")), (("33/128", "133/512"), ("4869/8192", "1221/2048")),
    (("133/512", "67/256"), ("4869/8192", "1221/2048")), (("67/256", "135/512"), ("2427/4096", "4869/8192")),
    (("135/512", "17/64"), ("2427/4096", "4869/8192")), (("67/256", "135/512"), ("4869/8192", "1221/2048")),
    (("135/512", "17/64"), ("4869/8192", "1221/2048")), (("1/4", "129/512"), ("1221/2048", "4899/8192")),
    (("129/512", "65/256"), ("1221/2048", "4899/8192")), (("1/4", "257/1024"), ("4899/8192", "9813/16384")),
    (("257/1024", "129/512"), ("4899/8192", "9813/16384")), (("1/4", "257/1024"), ("9813/16384", "2457/4096")),
    (("257/1024", "129/512"), ("9813/16384", "2457/4096")), (("129/512", "65/256"), ("4899/8192", "2457/4096")),
    (("65/256", "131/512"), ("1221/2048", "4899/8192")), (("131/512", "33/128"), ("1221/2048", "4899/8192")),
    (("65/256", "131/512"), ("4899/8192", "2457/4096")), (("131/512", "33/128"), ("4899/8192", "2457/4096")),
    (("1/4", "257/1024"), ("2457/4096", "9843/16384")), (("257/1024", "129/512"), ("2457/4096", "9843/16384")),
    (("1/4", "257/1024"), ("9843/16384", "4929/8192")), (("257/1024", "129/512"), ("9843/16384", "4929/8192")),
    (("129/512", "65/256"), ("2457/4096", "4929/8192")), (("1/4", "257/1024"), ("4929/8192", "9873/16384")),
    (("257/1024", "129/512"), ("4929/8192", "9873/16384")), (("1/4", "257/1024"), ("9873/16384", "309/512")),
    (("257/1024", "129/512"), ("9873/16384", "309/512")), (("129/512", "65/256"), ("4929/8192", "309/512")),
    (("65/256", "131/512"), ("2457/4096", "4929/8192")), (("131/512", "33/128"), ("2457/4096", "4929/8192")),
    (("65/256", "131/512"), ("4929/8192", "309/512")), (("131/512", "33/128"), ("4929/8192", "309/512")),
    (("33/128", "133/512"), ("1221/2048", "4899/8192")), (("133/512", "67/256"), ("1221/2048", "4899/8192")),
    (("33/128", "133/512"), ("4899/8192", "2457/4096")), (("133/512", "67/256"), ("4899/8192", "2457/4096")),
    (("67/256", "135/512"), ("1221/2048", "4899/8192")), (("135/512", "17/64"), ("1221/2048", "4899/8192")),
    (("67/256", "135/512"), ("4899/8192", "2457/4096")), (("135/512", "17/64"), ("4899/8192", "2457/4096")),
    (("33/128", "133/512"), ("2457/4096", "4929/8192")), (("133/512", "67/256"), ("2457/4096", "4929/8192")),
    (("33/128", "133/512"), ("4929/8192", "309/512")), (("133/512", "67/256"), ("4929/8192", "309/512")),
    (("67/256", "135/512"), ("2457/4096", "4929/8192")), (("135/512", "17/64"), ("2457/4096", "4929/8192")),
    (("67/256", "135/512"), ("4929/8192", "309/512")), (("135/512", "17/64"), ("4929/8192", "309/512")),
    (("17/64", "137/512"), ("603/1024", "4839/8192")), (("137/512", "69/256"), ("603/1024", "4839/8192")),
    (("17/64", "137/512"), ("4839/8192", "2427/4096")), (("137/512", "69/256"), ("4839/8192", "2427/4096")),
    (("69/256", "139/512"), ("603/1024", "4839/8192")), (("139/512", "35/128"), ("603/1024", "4839/8192")),
    (("69/256", "139/512"), ("4839/8192", "2427/4096")), (("139/512", "35/128"), ("4839/8192", "2427/4096")),
    (("17/64", "137/512"), ("2427/4096", "4869/8192")), (("137/512", "69/256"), ("2427/4096", "4869/8192")),
    (("17/64", "137/512"), ("4869/8192", "1221/2048")), (("137/512", "69/256"), ("4869/8192", "1221/2048")),
    (("69/256", "139/512"), ("2427/4096", "4869/8192")), (("139/512", "35/128"), ("2427/4096", "4869/8192")),
    (("69/256", "139/512"), ("4869/8192", "1221/2048")), (("139/512", "35/128"), ("4869/8192", "1221/2048")),
    (("35/128", "141/512"), ("603/1024", "4839/8192")), (("141/512", "71/256"), ("603/1024", "4839/8192")),
    (("35/128", "141/512"), ("4839/8192", "2427/4096")), (("141/512", "71/256"), ("4839/8192", "2427/4096")),
    (("71/256", "143/512"), ("603/1024", "4839/8192")), (("143/512", "9/32"), ("603/1024", "4839/8192")),
    (("71/256", "143/512"), ("4839/8192", "2427/4096")), (("143/512", "9/32"), ("4839/8192", "2427/4096")),
    (("35/128", "141/512"), ("2427/4096", "4869/8192")), (("141/512", "71/256"), ("2427/4096", "4869/8192")),
    (("35/128", "141/512"), ("4869/8192", "1221/2048")), (("141/512", "71/256"), ("4869/8192", "1221/2048")),
    (("71/256", "143/512"), ("2427/4096", "4869/8192")), (("143/512", "9/32"), ("2427/4096", "4869/8192")),
    (("71/256", "143/512"), ("4869/8192", "1221/2048")), (("143/512", "9/32"), ("4869/8192", "1221/2048")),
    (("17/64", "137/512"), ("1221/2048", "4899/8192")), (("137/512", "69/256"), ("1221/2048", "4899/8192")),
    (("17/64", "137/512"), ("4899/8192", "2457/4096")), (("137/512", "69/256"), ("4899/8192", "2457/4096")),
    (("69/256", "139/512"), ("1221/2048", "4899/8192")), (("139/512", "35/128"), ("1221/2048", "4899/8192")),
    (("69/256", "139/512"), ("4899/8192", "2457/4096")), (("139/512", "35/128"), ("4899/8192", "2457/4096")),
    (("17/64", "137/512"), ("2457/4096", "4929/8192")), (("137/512", "69/256"), ("2457/4096", "4929/8192")),
    (("17/64", "137/512"), ("4929/8192", "309/512")), (("137/512", "69/256"), ("4929/8192", "309/512")),
    (("69/256", "139/512"), ("2457/4096", "4929/8192")), (("139/512", "35/128"), ("2457/4096", "4929/8192")),
    (("69/256", "139/512"), ("4929/8192", "309/512")), (("139/512", "35/128"), ("4929/8192", "309/512")),
    (("35/128", "141/512"), ("1221/2048", "4899/8192")), (("141/512", "71/256"), ("1221/2048", "4899/8192")),
    (("35/128", "141/512"), ("4899/8192", "2457/4096")), (("141/512", "71/256"), ("4899/8192", "2457/4096")),
    (("71/256", "143/512"), ("1221/2048", "4899/8192")), (("143/512", "9/32"), ("1221/2048", "4899/8192")),
    (("71/256", "143/512"), ("4899/8192", "2457/4096")), (("143/512", "9/32"), ("4899/8192", "2457/4096")),
    (("35/128", "141/512"), ("2457/4096", "4929/8192")), (("141/512", "71/256"), ("2457/4096", "4929/8192")),
    (("35/128", "141/512"), ("4929/8192", "309/512")), (("141/512", "71/256"), ("4929/8192", "309/512")),
    (("71/256", "143/512"), ("2457/4096", "4929/8192")), (("143/512", "9/32"), ("2457/4096", "4929/8192")),
    (("71/256", "143/512"), ("4929/8192", "309/512")), (("143/512", "9/32"), ("4929/8192", "309/512")),
    (("9/32", "145/512"), ("147/256", "4719/8192")), (("145/512", "73/256"), ("147/256", "4719/8192")),
    (("9/32", "145/512"), ("4719/8192", "2367/4096")), (("145/512", "73/256"), ("4719/8192", "2367/4096")),
    (("73/256", "147/512"), ("147/256", "4719/8192")), (("147/512", "37/128"), ("147/256", "4719/8192")),
    (("73/256", "147/512"), ("4719/8192", "2367/4096")), (("147/512", "37/128"), ("4719/8192", "2367/4096")),
    (("9/32", "145/512"), ("2367/4096", "4749/8192")), (("145/512", "73/256"), ("2367/4096", "4749/8192")),
    (("9/32", "145/512"), ("4749/8192", "1191/2048")), (("145/512", "73/256"), ("4749/8192", "1191/2048")),
    (("73/256", "147/512"), ("2367/4096", "4749/8192")), (("147/512", "37/128"), ("2367/4096", "4749/8192")),
    (("73/256", "147/512"), ("4749/8192", "1191/2048")), (("147/512", "37/128"), ("4749/8192", "1191/2048")),
    (("37/128", "149/512"), ("147/256", "4719/8192")), (("149/512", "75/256"), ("147/256", "4719/8192")),
    (("37/128", "149/512"), ("4719/8192", "2367/4096")), (("149/512", "75/256"), ("4719/8192", "2367/4096")),
    (("75/256", "151/512"), ("147/256", "4719/8192")), (("151/512", "19/64"), ("147/256", "4719/8192")),
    (("75/256", "151/512"), ("4719/8192", "2367/4096")), (("151/512", "19/64"), ("4719/8192", "2367/4096")),
    (("37/128", "149/512"), ("2367/4096", "4749/8192")), (("149/512", "75/256"), ("2367/4096", "4749/8192")),
    (("37/128", "149/512"), ("4749/8192", "1191/2048")), (("149/512", "75/256"), ("4749/8192", "1191/2048")),
    (("75/256", "151/512"), ("2367/4096", "4749/8192")), (("151/512", "19/64"), ("2367/4096", "4749/8192")),
    (("75/256", "151/512"), ("4749/8192", "1191/2048")), (("151/512", "19/64"), ("4749/8192", "1191/2048")),
    (("9/32", "145/512"), ("1191/2048", "4779/8192")), (("145/512", "73/256"), ("1191/2048", "4779/8192")),
    (("9/32", "145/512"), ("4779/8192", "2397/4096")), (("145/512", "73/256"), ("4779/8192", "2397/4096")),
    (("73/256", "147/512"), ("1191/2048", "4779/8192")), (("147/512", "37/128"), ("1191/2048", "4779/8192")),
    (("73/256", "147/512"), ("4779/8192", "2397/4096")), (("147/512", "37/128"), ("4779/8192", "2397/4096")),
    (("9/32", "145/512"), ("2397/4096", "4809/8192")), (("145/512", "73/256"), ("2397/4096", "4809/8192")),
    (("9/32", "145/512"), ("4809/8192", "603/1024")), (("145/512", "73/256"), ("4809/8192", "603/1024")),
    (("73/256", "147/512"), ("2397/4096", "4809/8192")), (("147/512", "37/128"), ("2397/4096", "4809/8192")),
    (("73/256", "147/512"), ("4809/8192", "603/1024")), (("147/512", "37/128"), ("4809/8192", "603/1024")),
    (("37/128", "149/512"), ("1191/2048", "4779/8192")), (("149/512", "75/256"), ("1191/2048", "4779/8192")),
    (("37/128", "149/512"), ("4779/8192", "2397/4096")), (("149/512", "75/256"), ("4779/8192", "2397/4096")),
    (("75/256", "151/512"), ("1191/2048", "4779/8192")), (("151/512", "19/64"), ("1191/2048", "4779/8192")),
    (("75/256", "151/512"), ("4779/8192", "2397/4096")), (("151/512", "19/64"), ("4779/8192", "2397/4096")),
    (("37/128", "149/512"), ("2397/4096", "4809/8192")), (("149/512", "75/256"), ("2397/4096", "4809/8192")),
    (("37/128", "149/512"), ("4809/8192", "603/1024")), (("149/512", "75/256"), ("4809/8192", "603/1024")),
    (("75/256", "151/512"), ("2397/4096", "4809/8192")), (("151/512", "19/64"), ("2397/4096", "4809/8192")),
    (("75/256", "151/512"), ("4809/8192", "603/1024")), (("151/512", "19/64"), ("4809/8192", "603/1024")),
    (("19/64", "153/512"), ("147/256", "4719/8192")), (("153/512", "77/256"), ("147/256", "4719/8192")),
    (("19/64", "153/512"), ("4719/8192", "2367/4096")), (("153/512", "77/256"), ("4719/8192", "2367/4096")),
    (("77/256", "155/512"), ("147/256", "4719/8192")), (("155/512", "39/128"), ("147/256", "4719/8192")),
    (("77/256", "155/512"), ("4719/8192", "2367/4096")), (("155/512", "39/128"), ("4719/8192", "2367/4096")),
    (("19/64", "153/512"), ("2367/4096", "4749/8192")), (("153/512", "77/256"), ("2367/4096", "4749/8192")),
    (("19/64", "153/512"), ("4749/8192", "1191/2048")), (("153/512", "77/256"), ("4749/8192", "1191/2048")),
    (("77/256", "39/128"), ("2367/4096", "1191/2048")), (("39/128", "79/256"), ("147/256", "2367/4096")),
    (("79/256", "5/16"), ("147/256", "2367/4096")), (("39/128", "79/256"), ("2367/4096", "1191/2048")),
    (("79/256", "5/16"), ("2367/4096", "1191/2048")), (("19/64", "153/512"), ("1191/2048", "4779/8192")),
    (("153/512", "77/256"), ("1191/2048", "4779/8192")), (("19/64", "153/512"), ("4779/8192", "2397/4096")),
    (("153/512", "77/256"), ("4779/8192", "2397/4096")), (("77/256", "39/128"), ("1191/2048", "2397/4096")),
    (("19/64", "77/256"), ("2397/4096", "603/1024")), (("77/256", "39/128"), ("2397/4096", "603/1024")),
    (("39/128", "79/256"), ("1191/2048", "2397/4096")), (("79/256", "5/16"), ("1191/2048", "2397/4096")),
    (("39/128", "79/256"), ("2397/4096", "603/1024")), (("79/256", "5/16"), ("2397/4096", "603/1024")),
    (("9/32", "145/512"), ("603/1024", "4839/8192")), (("145/512", "73/256"), ("603/1024", "4839/8192")),
    (("9/32", "145/512"), ("4839/8192", "2427/4096")), (("145/512", "73/256"), ("4839/8192", "2427/4096")),
    (("73/256", "147/512"), ("603/1024", "4839/8192")), (("147/512", "37/128"), ("603/1024", "4839/8192")),
    (("73/256", "147/512"), ("4839/8192", "2427/4096")), (("147/512", "37/128"), ("4839/8192", "2427/4096")),
    (("9/32", "145/512"), ("2427/4096", "4869/8192")), (("145/512", "73/256"), ("2427/4096", "4869/8192")),
    (("9/32", "145/512"), ("4869/8192", "1221/2048")), (("145/512", "73/256"), ("4869/8192", "1221/2048")),
    (("73/256", "147/512"), ("2427/4096", "4869/8192")), (("147/512", "37/128"), ("2427/4096", "4869/8192")),
    (("73/256", "147/512"), ("4869/8192", "1221/2048")), (("147/512", "37/128"), ("4869/8192", "1221/2048")),
    (("37/128", "149/512"), ("603/1024", "4839/8192")), (("149/512", "75/256"), ("603/1024", "4839/8192")),
    (("37/128", "149/512"), ("4839/8192", "2427/4096")), (("149/512", "75/256"), ("4839/8192", "2427/4096")),
    (("75/256", "151/512"), ("603/1024", "4839/8192")), (("151/512", "19/64"), ("603/1024", "4839/8192")),
    (("75/256", "151/512"), ("4839/8192", "2427/4096")), (("151/512", "19/64"), ("4839/8192", "2427/4096")),
    (("37/128", "149/512"), ("2427/4096", "4869/8192")), (("149/512", "75/256"), ("2427/4096", "4869/8192")),
    (("37/128", "149/512"), ("4869/8192", "1221/2048")), (("149/512", "75/256"), ("4869/8192", "1221/2048")),
    (("75/256", "151/512"), ("2427/4096", "4869/8192")), (("151/512", "19/64"), ("2427/4096", "4869/8192")),
    (("75/256", "151/512"), ("4869/8192", "1221/2048")), (("151/512", "19/64"), ("4869/8192", "1221/2048")),
    (("9/32", "145/512"), ("1221/2048", "4899/8192")), (("145/512", "73/256"), ("1221/2048", "4899/8192")),
    (("9/32", "145/512"), ("4899/8192", "2457/4096")), (("145/512", "73/256"), ("4899/8192", "2457/4096")),
    (("73/256", "147/512"), ("1221/2048", "4899/8192")), (("147/512", "37/128"), ("1221/2048", "4899/8192")),
    (("73/256", "147/512"), ("4899/8192", "2457/4096")), (("147/512", "37/128"), ("4899/8192", "2457/4096")),
    (("9/32", "145/512"), ("2457/4096", "4929/8192")), (("145/512", "73/256"), ("2457/4096", "4929/8192")),
    (("9/32", "145/512"), ("4929/8192", "309/512")), (("145/512", "73/256"), ("4929/8192", "309/512")),
    (("73/256", "147/512"), ("2457/4096", "4929/8192")), (("147/512", "37/128"), ("2457/4096", "4929/8192")),
    (("73/256", "147/512"), ("4929/8192", "309/512")), (("147/512", "37/128"), ("4929/8192", "309/512")),
    (("37/128", "149/512"), ("1221/2048", "4899/8192")), (("149/512", "75/256"), ("1221/2048", "4899/8192")),
    (("37/128", "149/512"), ("4899/8192", "2457/4096")), (("149/512", "75/256"), ("4899/8192", "2457/4096")),
    (("75/256", "151/512"), ("1221/2048", "4899/8192")), (("151/512", "19/64"), ("1221/2048", "4899/8192")),
    (("75/256", "151/512"), ("4899/8192", "2457/4096")), (("151/512", "19/64"), ("4899/8192", "2457/4096")),
    (("37/128", "149/512"), ("2457/4096", "4929/8192")), (("149/512", "75/256"), ("2457/4096", "4929/8192")),
    (("37/128", "149/512"), ("4929/8192", "309/512")), (("149/512", "75/256"), ("4929/8192", "309/512")),
    (("75/256", "19/64"), ("2457/4096", "309/512")), (("19/64", "77/256"), ("603/1024", "2427/4096")),
    (("77/256", "39/128"), ("603/1024", "2427/4096")), (("19/64", "77/256"), ("2427/4096", "1221/2048")),
    (("77/256", "39/128"), ("2427/4096", "1221/2048")), (("39/128", "79/256"), ("603/1024", "2427/4096")),
    (("79/256", "5/16"), ("603/1024", "2427/4096")), (("39/128", "79/256"), ("2427/4096", "1221/2048")),
    (("79/256", "5/16"), ("2427/4096", "1221/2048")), (("19/64", "77/256"), ("1221/2048", "2457/4096")),
    (("77/256", "39/128"), ("1221/2048", "2457/4096")), (("19/64", "77/256"), ("2457/4096", "309/512")),
    (("77/256", "39/128"), ("2457/4096", "309/512")), (("39/128", "79/256"), ("1221/2048", "2457/4096")),
    (("79/256", "5/16"), ("1221/2048", "2457/4096")), (("39/128", "79/256"), ("2457/4096", "309/512")),
    (("79/256", "5/16"), ("2457/4096", "309/512")), (("1/4", "257/1024"), ("309/512", "9903/16384")),
    (("257/1024", "129/512"), ("309/512", "9903/16384")), (("1/4", "257/1024"), ("9903/16384", "4959/8192")),
    (("257/1024", "129/512"), ("9903/16384", "4959/8192")), (("129/512", "65/256"), ("309/512", "4959/8192")),
    (("1/4", "257/1024"), ("4959/8192", "9933/16384")), (("257/1024", "129/512"), ("4959/8192", "9933/16384")),
    (("1/4", "257/1024"), ("9933/16384", "2487/4096")), (("257/1024", "129/512"), ("9933/16384", "2487/4096")),
    (("129/512", "65/256"), ("4959/8192", "2487/4096")), (("65/256", "131/512"), ("309/512", "4959/8192")),
    (("131/512", "33/128"), ("309/512", "4959/8192")), (("65/256", "131/512"), ("4959/8192", "2487/4096")),
    (("131/512", "33/128"), ("4959/8192", "2487/4096")), (("1/4", "257/1024"), ("2487/4096", "9963/16384")),
    (("257/1024", "129/512"), ("2487/4096", "9963/16384")), (("1/4", "257/1024"), ("9963/16384", "4989/8192")),
    (("257/1024", "129/512"), ("9963/16384", "4989/8192")), (("129/512", "65/256"), ("2487/4096", "4989/8192")),
    (("1/4", "257/1024"), ("4989/8192", "9993/16384")), (("257/1024", "129/512"), ("4989/8192", "9993/16384")),
    (("1/4", "257/1024"), ("9993/16384", "1251/2048")), (("257/1024", "129/512"), ("9993/16384", "1251/2048")),
    (("129/512", "65/256"), ("4989/8192", "1251/2048")), (("65/256", "131/512"), ("2487/4096", "4989/8192")),
    (("131/512", "33/128"), ("2487/4096", "4989/8192")), (("65/256", "131/512"), ("4989/8192", "1251/2048")),
    (("131/512", "33/128"), ("4989/8192", "1251/2048")), (("33/128", "133/512"), ("309/512", "4959/8192")),
    (("133/512", "67/256"), ("309/512", "4959/8192")), (("33/128", "133/512"), ("4959/8192", "2487/4096")),
    (("133/512", "67/256"), ("4959/8192", "2487/4096")), (("67/256", "135/512"), ("309/512", "4959/8192")),
    (("135/512", "17/64"), ("309/512", "4959/8192")), (("67/256", "135/512"), ("4959/8192", "2487/4096")),
    (("135/512", "17/64"), ("4959/8192", "2487/4096")), (("33/128", "133/512"), ("2487/4096", "4989/8192")),
    (("133/512", "67/256"), ("2487/4096", "4989/8192")), (("33/128", "133/512"), ("4989/8192", "1251/2048")),
    (("133/512", "67/256"), ("4989/8192", "1251/2048")), (("67/256", "135/512"), ("2487/4096", "4989/8192")),
    (("135/512", "17/64"), ("2487/4096", "4989/8192")), (("67/256", "135/512"), ("4989/8192", "1251/2048")),
    (("135/512", "17/64"), ("4989/8192", "1251/2048")), (("1/4", "257/1024"), ("1251/2048", "10023/16384")),
    (("257/1024", "129/512"), ("1251/2048", "10023/16384")), (("1/4", "257/1024"), ("10023/16384", "5019/8192")),
    (("257/1024", "129/512"), ("10023/16384", "5019/8192")), (("129/512", "65/256"), ("1251/2048", "5019/8192")),
    (("1/4", "257/1024"), ("5019/8192", "10053/16384")), (("257/1024", "129/512"), ("5019/8192", "10053/16384")),
    (("1/4", "257/1024"), ("10053/16384", "2517/4096")), (("257/1024", "129/512"), ("10053/16384", "2517/4096")),
    (("129/512", "65/256"), ("5019/8192", "2517/4096")), (("65/256", "131/512"), ("1251/2048", "5019/8192")),
    (("131/512", "33/128"), ("1251/2048", "5019/8192")), (("65/256", "131/512"), ("5019/8192", "2517/4096")),
    (("131/512", "33/128"), ("5019/8192", "2517/4096")), (("1/4", "257/1024"), ("2517/4096", "10083/16384")),
    (("257/1024", "129/512"), ("2517/4096", "10083/16384")), (("1/4", "257/1024"), ("10083/16384", "5049/8192")),
    (("257/1024", "129/512"), ("10083/16384", "5049/8192")), (("129/512", "65/256"), ("2517/4096", "5049/8192")),
    (("1/4", "257/1024"), ("5049/8192", "10113/16384")), (("257/1024", "129/512"), ("5049/8192", "10113/16384")),
    (("1/4", "257/1024"), ("10113/16384", "633/1024")), (("257/1024", "129/512"), ("10113/16384", "633/1024")),
    (("129/512", "65/256"), ("5049/8192", "633/1024")), (("65/256", "131/512"), ("2517/4096", "5049/8192")),
    (("131/512", "33/128"), ("2517/4096", "5049/8192")), (("65/256", "131/512"), ("5049/8192", "633/1024")),
    (("131/512", "33/128"), ("5049/8192", "633/1024")), (("33/128", "133/512"), ("1251/2048", "5019/8192")),
    (("133/512", "67/256"), ("1251/2048", "5019/8192")), (("33/128", "133/512"), ("5019/8192", "2517/4096")),
    (("133/512", "67/256"), ("5019/8192", "2517/4096")), (("67/256", "135/512"), ("1251/2048", "5019/8192")),
    (("135/512", "17/64"), ("1251/2048", "5019/8192")), (("67/256", "135/512"), ("5019/8192", "2517/4096")),
    (("135/512", "17/64"), ("5019/8192", "2517/4096")), (("33/128", "133/512"), ("2517/4096", "5049/8192")),
    (("133/512", "67/256"), ("2517/4096", "5049/8192")), (("33/128", "133/512"), ("5049/8192", "633/1024")),
    (("133/512", "67/256"), ("5049/8192", "633/1024")), (("67/256", "135/512"), ("2517/4096", "5049/8192")),
    (("135/512", "17/64"), ("2517/4096", "5049/8192")), (("67/256", "135/512"), ("5049/8192", "633/1024")),
    (("135/512", "17/64"), ("5049/8192", "633/1024")), (("17/64", "137/512"), ("309/512", "4959/8192")),
    (("137/512", "69/256"), ("309/512", "4959/8192")), (("17/64", "137/512"), ("4959/8192", "2487/4096")),
    (("137/512", "69/256"), ("4959/8192", "2487/4096")), (("69/256", "139/512"), ("309/512", "4959/8192")),
    (("139/512", "35/128"), ("309/512", "4959/8192")), (("69/256", "139/512"), ("4959/8192", "2487/4096")),
    (("139/512", "35/128"), ("4959/8192", "2487/4096")), (("17/64", "137/512"), ("2487/4096", "4989/8192")),
    (("137/512", "69/256"), ("2487/4096", "4989/8192")), (("17/64", "137/512"), ("4989/8192", "1251/2048")),
    (("137/512", "69/256"), ("4989/8192", "1251/2048")), (("69/256", "139/512"), ("2487/4096", "4989/8192")),
    (("139/512", "35/128"), ("2487/4096", "4989/8192")), (("69/256", "139/512"), ("4989/8192", "1251/2048")),
    (("139/512", "35/128"), ("4989/8192", "1251/2048")), (("35/128", "141/512"), ("309/512", "4959/8192")),
    (("141/512", "71/256"), ("309/512", "4959/8192")), (("35/128", "141/512"), ("4959/8192", "2487/4096")),
    (("141/512", "71/256"), ("4959/8192", "2487/4096")), (("71/256", "143/512"), ("309/512", "4959/8192")),
    (("143/512", "9/32"), ("309/512", "4959/8192")), (("71/256", "143/512"), ("4959/8192", "2487/4096")),
    (("143/512", "9/32"), ("4959/8192", "2487/4096")), (("35/128", "141/512"), ("2487/4096", "4989/8192")),
    (("141/512", "71/256"), ("2487/4096", "4989/8192")), (("35/128", "141/512"), ("4989/8192", "1251/2048")),
    (("141/512", "71/256"), ("4989/8192", "1251/2048")), (("71/256", "143/512"), ("2487/4096", "4989/8192")),
    (("143/512", "9/32"), ("2487/4096", "4989/8192")), (("71/256", "143/512"), ("4989/8192", "1251/2048")),
    (("143/512", "9/32"), ("4989/8192", "1251/2048")), (("17/64", "137/512"), ("1251/2048", "5019/8192")),
    (("137/512", "69/256"), ("1251/2048", "5019/8192")), (("17/64", "137/512"), ("5019/8192", "2517/4096")),
    (("137/512", "69/256"), ("5019/8192", "2517/4096")), (("69/256", "139/512"), ("1251/2048", "5019/8192")),
    (("139/512", "35/128"), ("1251/2048", "5019/8192")), (("69/256", "139/512"), ("5019/8192", "2517/4096")),
    (("139/512", "35/128"), ("5019/8192", "2517/4096")), (("17/64", "137/512"), ("2517/4096", "5049/8192")),
    (("137/512", "69/256"), ("2517/4096", "5049/8192")), (("17/64", "137/512"), ("5049/8192", "633/1024")),
    (("137/512", "69/256"), ("5049/8192", "633/1024")), (("69/256", "139/512"), ("2517/4096", "5049/8192")),
    (("139/512", "35/128"), ("2517/4096", "5049/8192")), (("69/256", "139/512"), ("5049/8192", "633/1024")),
    (("139/512", "35/128"), ("5049/8192", "633/1024")), (("35/128", "141/512"), ("1251/2048", "5019/8192")),
    (("141/512", "71/256"), ("1251/2048", "5019/8192")), (("35/128", "141/512"), ("5019/8192", "2517/4096")),
    (("141/512", "71/256"), ("5019/8192", "2517/4096")), (("71/256", "143/512"), ("1251/2048", "5019/8192")),
    (("143/512", "9/32"), ("1251/2048", "5019/8192")), (("71/256", "143/512"), ("5019/8192", "2517/4096")),
    (("143/512", "9/32"), ("5019/8192", "2517/4096")), (("35/128", "141/512"), ("2517/4096", "5049/8192")),
    (("141/512", "71/256"), ("2517/4096", "5049/8192")), (("35/128", "141/512"), ("5049/8192", "633/1024")),
    (("141/512", "71/256"), ("5049/8192", "633/1024")), (("71/256", "143/512"), ("2517/4096", "5049/8192")),
    (("143/512", "9/32"), ("2517/4096", "5049/8192")), (("71/256", "143/512"), ("5049/8192", "633/1024")),
    (("143/512", "9/32"), ("5049/8192", "633/1024")), (("1/4", "257/1024"), ("633/1024", "10143/16384")),
    (("257/1024", "129/512"), ("633/1024", "10143/16384")), (("1/4", "257/1024"), ("10143/16384", "5079/8192")),
    (("257/1024", "129/512"), ("10143/16384", "5079/8192")), (("129/512", "65/256"), ("633/1024", "5079/8192")),
    (("1/4", "257/1024"), ("5079/8192", "10173/16384")), (("257/1024", "129/512"), ("5079/8192", "10173/16384")),
    (("1/4", "257/1024"), ("10173/16384", "2547/4096")), (("257/1024", "129/512"), ("10173/16384", "2547/4096")),
    (("129/512", "65/256"), ("5079/8192", "2547/4096")), (("65/256", "131/512"), ("633/1024", "5079/8192")),
    (("131/512", "33/128"), ("633/1024", "5079/8192")), (("65/256", "131/512"), ("5079/8192", "2547/4096")),
    (("131/512", "33/128"), ("5079/8192", "2547/4096")), (("1/4", "257/1024"), ("2547/4096", "10203/16384")),
    (("257/1024", "129/512"), ("2547/4096", "10203/16384")), (("1/4", "257/1024"), ("10203/16384", "5109/8192")),
    (("257/1024", "129/512"), ("10203/16384", "5109/8192")), (("129/512", "65/256"), ("2547/4096", "5109/8192")),
    (("1/4", "257/1024"), ("5109/8192", "10233/16384")), (("257/1024", "129/512"), ("5109/8192", "10233/16384")),
    (("1/4", "257/1024"), ("10233/16384", "1281/2048")), (("257/1024", "129/512"), ("10233/16384", "1281/2048")),
    (("129/512", "65/256"), ("5109/8192", "1281/2048")), (("65/256", "131/512"), ("2547/4096", "5109/8192")),
    (("131/512", "33/128"), ("2547/4096", "5109/8192")), (("65/256", "131/512"), ("5109/8192", "1281/2048")),
    (("131/512", "33/128"), ("5109/8192", "1281/2048")), (("33/128", "133/512"), ("633/1024", "5079/8192")),
    (("133/512", "67/256"), ("633/1024", "5079/8192")), (("33/128", "133/512"), ("5079/8192", "2547/4096")),
    (("133/512", "67/256"), ("5079/8192", "2547/4096")), (("67/256", "135/512"), ("633/1024", "5079/8192")),
    (("135/512", "17/64"), ("633/1024", "5079/8192")), (("67/256", "135/512"), ("5079/8192", "2547/4096")),
    (("135/512", "17/64"), ("5079/8192", "2547/4096")), (("33/128", "133/512"), ("2547/4096", "5109/8192")),
    (("133/512", "67/256"), ("2547/4096", "5109/8192")), (("33/128", "133/512"), ("5109/8192", "1281/2048")),
    (("133/512", "67/256"), ("5109/8192", "1281/2048")), (("67/256", "135/512"), ("2547/4096", "5109/8192")),
    (("135/512", "17/64"), ("2547/4096", "5109/8192")), (("67/256", "135/512"), ("5109/8192", "1281/2048")),
    (("135/512", "17/64"), ("5109/8192", "1281/2048")), (("1/4", "257/1024"), ("1281/2048", "10263/16384")),
    (("257/1024", "129/512"), ("1281/2048", "10263/16384")), (("1/4", "257/1024"), ("10263/16384", "5139/8192")),
    (("257/1024", "129/512"), ("10263/16384", "5139/8192")), (("129/512", "65/256"), ("1281/2048", "5139/8192")),
    (("1/4", "257/1024"), ("5139/8192", "10293/16384")), (("257/1024", "129/512"), ("5139/8192", "10293/16384")),
    (("1/4", "257/1024"), ("10293/16384", "2577/4096")), (("257/1024", "129/512"), ("10293/16384", "2577/4096")),
    (("129/512", "65/256"), ("5139/8192", "2577/4096")), (("65/256", "131/512"), ("1281/2048", "5139/8192")),
    (("131/512", "33/128"), ("1281/2048", "5139/8192")), (("65/256", "131/512"), ("5139/8192", "2577/4096")),
    (("131/512", "33/128"), ("5139/8192", "2577/4096")), (("1/4", "257/1024"), ("2577/4096", "10323/16384")),
    (("257/1024", "129/512"), ("2577/4096", "10323/16384")), (("1/4", "257/1024"), ("10323/16384", "5169/8192")),
    (("257/1024", "129/512"), ("10323/16384", "5169/8192")), (("129/512", "65/256"), ("2577/4096", "5169/8192")),
    (("1/4", "257/1024"), ("5169/8192", "10353/16384")), (("257/1024", "129/512"), ("5169/8192", "10353/16384")),
    (("1/4", "257/1024"), ("10353/16384", "81/128")), (("257/1024", "129/512"), ("10353/16384", "81/128")),
    (("129/512", "65/256"), ("5169/8192", "81/128")), (("65/256", "131/512"), ("2577/4096", "5169/8192")),
    (("131/512", "33/128"), ("2577/4096", "5169/8192")), (("65/256", "131/512"), ("5169/8192", "81/128")),
    (("131/512", "33/128"), ("5169/8192", "81/128")), (("33/128", "133/512"), ("1281/2048", "5139/8192")),
    (("133/512", "67/256"), ("1281/2048", "5139/8192")), (("33/128", "133/512"), ("5139/8192", "2577/4096")),
    (("133/512", "67/256"), ("5139/8192", "2577/4096")), (("67/256", "135/512"), ("1281/2048", "5139/8192")),
    (("135/512", "17/64"), ("1281/2048", "5139/8192")), (("67/256", "135/512"), ("5139/8192", "2577/4096")),
    (("135/512", "17/64"), ("5139/8192", "2577/4096")), (("33/128", "133/512"), ("2577/4096", "5169/8192")),
    (("133/512", "67/256"), ("2577/4096", "5169/8192")), (("33/128", "133/512"), ("5169/8192", "81/128")),
    (("133/512", "67/256"), ("5169/8192", "81/128")), (("67/256", "135/512"), ("2577/4096", "5169/8192")),
    (("135/512", "17/64"), ("2577/4096", "5169/8192")), (("67/256", "135/512"), ("5169/8192", "81/128")),
    (("135/512", "17/64"), ("5169/8192", "81/128")), (("17/64", "137/512"), ("633/1024", "5079/8192")),
    (("137/512", "69/256"), ("633/1024", "5079/8192")), (("17/64", "137/512"), ("5079/8192", "2547/4096")),
    (("137/512", "69/256"), ("5079/8192", "2547/4096")), (("69/256", "139/512"), ("633/1024", "5079/8192")),
    (("139/512", "35/128"), ("633/1024", "5079/8192")), (("69/256", "139/512"), ("5079/8192", "2547/4096")),
    (("139/512", "35/128"), ("5079/8192", "2547/4096")), (("17/64", "137/512"), ("2547/4096", "5109/8192")),
    (("137/512", "69/256"), ("2547/4096", "5109/8192")), (("17/64", "137/512"), ("5109/8192", "1281/2048")),
    (("137/512", "69/256"), ("5109/8192", "1281/2048")), (("69/256", "139/512"), ("2547/4096", "5109/8192")),
    (("139/512", "35/128"), ("2547/4096", "5109/8192")), (("69/256", "139/512"), ("5109/8192", "1281/2048")),
    (("139/512", "35/128"), ("5109/8192", "1281/2048")), (("35/128", "141/512"), ("633/1024", "5079/8192")),
    (("141/512", "71/256"), ("633/1024", "5079/8192")), (("35/128", "141/512"), ("5079/8192", "2547/4096")),
    (("141/512", "71/256"), ("5079/8192", "2547/4096")), (("71/256", "143/512"), ("633/1024", "5079/8192")),
    (("143/512", "9/32"), ("633/1024", "5079/8192")), (("71/256", "143/512"), ("5079/8192", "2547/4096")),
    (("143/512", "9/32"), ("5079/8192", "2547/4096")), (("35/128", "141/512"), ("2547/4096", "5109/8192")),
    (("141/512", "71/256"), ("2547/4096", "5109/8192")), (("35/128", "141/512"), ("5109/8192", "1281/2048")),
    (("141/512", "71/256"), ("5109/8192", "1281/2048")), (("71/256", "143/512"), ("2547/4096", "5109/8192")),
    (("143/512", "9/32"), ("2547/4096", "5109/8192")), (("71/256", "143/512"), ("5109/8192", "1281/2048")),
    (("143/512", "9/32"), ("5109/8192", "1281/2048")), (("17/64", "137/512"), ("1281/2048", "5139/8192")),
    (("137/512", "69/256"), ("1281/2048", "5139/8192")), (("17/64", "137/512"), ("5139/8192", "2577/4096")),
    (("137/512", "69/256"), ("5139/8192", "2577/4096")), (("69/256", "139/512"), ("1281/2048", "5139/8192")),
    (("139/512", "35/128"), ("1281/2048", "5139/8192")), (("69/256", "139/512"), ("5139/8192", "2577/4096")),
    (("139/512", "35/128"), ("5139/8192", "2577/4096")), (("17/64", "137/512"), ("2577/4096", "5169/8192")),
    (("137/512", "69/256"), ("2577/4096", "5169/8192")), (("17/64", "137/512"), ("5169/8192", "81/128")),
    (("137/512", "69/256"), ("5169/8192", "81/128")), (("69/256", "139/512"), ("2577/4096", "5169/8192")),
    (("139/512", "35/128"), ("2577/4096", "5169/8192")), (("69/256", "139/512"), ("5169/8192", "81/128")),
    (("139/512", "35/128"), ("5169/8192", "81/128")), (("35/128", "141/512"), ("1281/2048", "5139/8192")),
    (("141/512", "71/256"), ("1281/2048", "5139/8192")), (("35/128", "141/512"), ("5139/8192", "2577/4096")),
    (("141/512", "71/256"), ("5139/8192", "2577/4096")), (("71/256", "143/512"), ("1281/2048", "5139/8192")),
    (("143/512", "9/32"), ("1281/2048", "5139/8192")), (("71/256", "143/512"), ("5139/8192", "2577/4096")),
    (("143/512", "9/32"), ("5139/8192", "2577/4096")), (("35/128", "141/512"), ("2577/4096", "5169/8192")),
    (("141/512", "71/256"), ("2577/4096", "5169/8192")), (("35/128", "141/512"), ("5169/8192", "81/128")),
    (("141/512", "71/256"), ("5169/8192", "81/128")), (("71/256", "143/512"), ("2577/4096", "5169/8192")),
    (("143/512", "9/32"), ("2577/4096", "5169/8192")), (("71/256", "143/512"), ("5169/8192", "81/128")),
    (("143/512", "9/32"), ("5169/8192", "81/128")), (("9/32", "145/512"), ("309/512", "4959/8192")),
    (("145/512", "73/256"), ("309/512", "4959/8192")), (("9/32", "145/512"), ("4959/8192", "2487/4096")),
    (("145/512", "73/256"), ("4959/8192", "2487/4096")), (("73/256", "147/512"), ("309/512", "4959/8192")),
    (("147/512", "37/128"), ("309/512", "4959/8192")), (("73/256", "147/512"), ("4959/8192", "2487/4096")),
    (("147/512", "37/128"), ("4959/8192", "2487/4096")), (("9/32", "145/512"), ("2487/4096", "4989/8192")),
    (("145/512", "73/256"), ("2487/4096", "4989/8192")), (("9/32", "145/512"), ("4989/8192", "1251/2048")),
    (("145/512", "73/256"), ("4989/8192", "1251/2048")), (("73/256", "147/512"), ("2487/4096", "4989/8192")),
    (("147/512", "37/128"), ("2487/4096", "4989/8192")), (("73/256", "147/512"), ("4989/8192", "1251/2048")),
    (("147/512", "37/128"), ("4989/8192", "1251/2048")), (("37/128", "149/512"), ("309/512", "4959/8192")),
    (("149/512", "75/256"), ("309/512", "4959/8192")), (("37/128", "149/512"), ("4959/8192", "2487/4096")),
    (("149/512", "75/256"), ("4959/8192", "2487/4096")), (("75/256", "19/64"), ("309/512", "2487/4096")),
    (("37/128", "149/512"), ("2487/4096", "4989/8192")), (("149/512", "75/256"), ("2487/4096", "4989/8192")),
    (("37/128", "149/512"), ("4989/8192", "1251/2048")), (("149/512", "75/256"), ("4989/8192", "1251/2048")),
    (("75/256", "19/64"), ("2487/4096", "1251/2048")), (("9/32", "145/512"), ("1251/2048", "5019/8192")),
    (("145/512", "73/256"), ("1251/2048", "5019/8192")), (("9/32", "145/512"), ("5019/8192", "2517/4096")),
    (("145/512", "73/256"), ("5019/8192", "2517/4096")), (("73/256", "147/512"), ("1251/2048", "5019/8192")),
    (("147/512", "37/128"), ("1251/2048", "5019/8192")), (("73/256", "147/512"), ("5019/8192", "2517/4096")),
    (("147/512", "37/128"), ("5019/8192", "2517/4096")), (("9/32", "145/512"), ("2517/4096", "5049/8192")),
    (("145/512", "73/256"), ("2517/4096", "5049/8192")), (("9/32", "145/512"), ("5049/8192", "633/1024")),
    (("145/512", "73/256"), ("5049/8192", "633/1024")), (("73/256", "147/512"), ("2517/4096", "5049/8192")),
    (("147/512", "37/128"), ("2517/4096", "5049/8192")), (("73/256", "147/512"), ("5049/8192", "633/1024")),
    (("147/512", "37/128"), ("5049/8192", "633/1024")), (("37/128", "75/256"), ("1251/2048", "2517/4096")),
    (("75/256", "19/64"), ("1251/2048", "2517/4096")), (("37/128", "75/256"), ("2517/4096", "633/1024")),
    (("75/256", "19/64"), ("2517/4096", "633/1024")), (("19/64", "77/256"), ("309/512", "2487/4096")),
    (("77/256", "39/128"), ("309/512", "2487/4096")), (("19/64", "77/256"), ("2487/4096", "1251/2048")),
    (("77/256", "39/128"), ("2487/4096", "1251/2048")), (("39/128", "79/256"), ("309/512", "2487/4096")),
    (("79/256", "5/16"), ("309/512", "2487/4096")), (("39/128", "79/256"), ("2487/4096", "1251/2048")),
    (("79/256", "5/16"), ("2487/4096", "1251/2048")), (("19/64", "77/256"), ("1251/2048", "2517/4096")),
    (("77/256", "39/128"), ("1251/2048", "2517/4096")), (("19/64", "77/256"), ("2517/4096", "633/1024")),
    (("77/256", "39/128"), ("2517/4096", "633/1024")), (("39/128", "79/256"), ("1251/2048", "2517/4096")),
    (("79/256", "5/16"), ("1251/2048", "2517/4096")), (("39/128", "79/256"), ("2517/4096", "633/1024")),
    (("79/256", "5/16"), ("2517/4096", "633/1024")), (("9/32", "145/512"), ("633/1024", "5079/8192")),
    (("145/512", "73/256"), ("633/1024", "5079/8192")), (("9/32", "145/512"), ("5079/8192", "2547/4096")),
    (("145/512", "73/256"), ("5079/8192", "2547/4096")), (("73/256", "147/512"), ("633/1024", "5079/8192")),
    (("147/512", "37/128"), ("633/1024", "5079/8192")), (("73/256", "147/512"), ("5079/8192", "2547/4096")),
    (("147/512", "37/128"), ("5079/8192", "2547/4096")), (("9/32", "145/512"), ("2547/4096", "5109/8192")),
    (("145/512", "73/256"), ("2547/4096", "5109/8192")), (("9/32", "145/512"), ("5109/8192", "1281/2048")),
    (("145/512", "73/256"), ("5109/8192", "1281/2048")), (("73/256", "147/512"), ("2547/4096", "5109/8192")),
    (("147/512", "37/128"), ("2547/4096", "5109/8192")), (("73/256", "147/512"), ("5109/8192", "1281/2048")),
    (("147/512", "37/128"), ("5109/8192", "1281/2048")), (("37/128", "75/256"), ("633/1024", "2547/4096")),
    (("75/256", "19/64"), ("633/1024", "2547/4096")), (("37/128", "75/256"), ("2547/4096", "1281/2048")),
    (("75/256", "19/64"), ("2547/4096", "1281/2048")), (("9/32", "145/512"), ("1281/2048", "5139/8192")),
    (("145/512", "73/256"), ("1281/2048", "5139/8192")), (("9/32", "145/512"), ("5139/8192", "2577/4096")),
    (("145/512", "73/256"), ("5139/8192", "2577/4096")), (("73/256", "37/128"), ("1281/2048", "2577/4096")),
    (("9/32", "145/512"), ("2577/4096", "5169/8192")), (("145/512", "73/256"), ("2577/4096", "5169/8192")),
    (("9/32", "145/512"), ("5169/8192", "81/128")), (("145/512", "73/256"), ("5169/8192", "81/128")),
    (("73/256", "37/128"), ("2577/4096", "81/128")), (("37/128", "75/256"), ("1281/2048", "2577/4096")),
    (("75/256", "19/64"), ("1281/2048", "2577/4096")), (("37/128", "75/256"), ("2577/4096", "81/128")),
    (("75/256", "19/64"), ("2577/4096", "81/128")), (("19/64", "77/256"), ("633/1024", "2547/4096")),
    (("77/256", "39/128"), ("633/1024", "2547/4096")), (("19/64", "77/256"), ("2547/4096", "1281/2048")),
    (("77/256", "39/128"), ("2547/4096", "1281/2048")), (("39/128", "79/256"), ("633/1024", "2547/4096")),
    (("79/256", "5/16"), ("633/1024", "2547/4096")), (("39/128", "79/256"), ("2547/4096", "1281/2048")),
    (("79/256", "5/16"), ("2547/4096", "1281/2048")), (("19/64", "77/256"), ("1281/2048", "2577/4096")),
    (("77/256", "39/128"), ("1281/2048", "2577/4096")), (("19/64", "77/256"), ("2577/4096", "81/128")),
    (("77/256", "39/128"), ("2577/4096", "81/128")), (("39/128", "79/256"), ("1281/2048", "2577/4096")),
    (("79/256", "5/16"), ("1281/2048", "2577/4096")), (("39/128", "79/256"), ("2577/4096", "81/128")),
    (("79/256", "5/16"), ("2577/4096", "81/128")), (("5/16", "81/256"), ("147/256", "2367/4096")),
    (("81/256", "41/128"), ("147/256", "2367/4096")), (("5/16", "81/256"), ("2367/4096", "1191/2048")),
    (("81/256", "41/128"), ("2367/4096", "1191/2048")), (("41/128", "83/256"), ("147/256", "2367/4096")),
    (("83/256", "21/64"), ("147/256", "2367/4096")), (("41/128", "83/256"), ("2367/4096", "1191/2048")),
    (("83/256", "21/64"), ("2367/4096", "1191/2048")), (("5/16", "81/256"), ("1191/2048", "2397/4096")),
    (("81/256", "41/128"), ("1191/2048", "2397/4096")), (("5/16", "81/256"), ("2397/4096", "603/1024")),
    (("81/256", "41/128"), ("2397/4096", "603/1024")), (("41/128", "83/256"), ("1191/2048", "2397/4096")),
    (("83/256", "21/64"), ("1191/2048", "2397/4096")), (("41/128", "83/256"), ("2397/4096", "603/1024")),
    (("83/256", "21/64"), ("2397/4096", "603/1024")), (("21/64", "85/256"), ("147/256", "2367/4096")),
    (("85/256", "43/128"), ("147/256", "2367/4096")), (("21/64", "85/256"), ("2367/4096", "1191/2048")),
    (("85/256", "43/128"), ("2367/4096", "1191/2048")), (("43/128", "87/256"), ("147/256", "2367/4096")),
    (("87/256", "11/32"), ("147/256", "2367/4096")), (("43/128", "87/256"), ("2367/4096", "1191/2048")),
    (("87/256", "11/32"), ("2367/4096", "1191/2048")), (("21/64", "85/256"), ("1191/2048", "2397/4096")),
    (("85/256", "43/128"), ("1191/2048", "2397/4096")), (("21/64", "85/256"), ("2397/4096", "603/1024")),
    (("85/256", "43/128"), ("2397/4096", "603/1024")), (("43/128", "87/256"), ("1191/2048", "2397/4096")),
    (("87/256", "11/32"), ("1191/2048", "2397/4096")), (("43/128", "87/256"), ("2397/4096", "603/1024")),
    (("87/256", "11/32"), ("2397/4096", "603/1024")), (("5/16", "81/256"), ("603/1024", "2427/4096")),
    (("81/256", "41/128"), ("603/1024", "2427/4096")), (("5/16", "81/256"), ("2427/4096", "1221/2048")),
    (("81/256", "41/128"), ("2427/4096", "1221/2048")), (("41/128", "83/256"), ("603/1024", "2427/4096")),
    (("83/256", "21/64"), ("603/1024", "2427/4096")), (("41/128", "83/256"), ("2427/4096", "1221/2048")),
    (("83/256", "21/64"), ("2427/4096", "1221/2048")), (("5/16", "81/256"), ("1221/2048", "2457/4096")),
    (("81/256", "41/128"), ("1221/2048", "2457/4096")), (("5/16", "81/256"), ("2457/4096", "309/512")),
    (("81/256", "41/128"), ("2457/4096", "309/512")), (("41/128", "83/256"), ("1221/2048", "2457/4096")),
    (("83/256", "21/64"), ("1221/2048", "2457/4096")), (("41/128", "83/256"), ("2457/4096", "309/512")),
    (("83/256", "21/64"), ("2457/4096", "309/512")), (("21/64", "85/256"), ("603/1024", "2427/4096")),
    (("85/256", "43/128"), ("603/1024", "2427/4096")), (("21/64", "85/256"), ("2427/4096", "1221/2048")),
    (("85/256", "43/128"), ("2427/4096", "1221/2048")), (("43/128", "87/256"), ("603/1024", "2427/4096")),
    (("87/256", "11/32"), ("603/1024", "2427/4096")), (("43/128", "87/256"), ("2427/4096", "1221/2048")),
    (("87/256", "11/32"), ("2427/4096", "1221/2048")), (("21/64", "85/256"), ("1221/2048", "2457/4096")),
    (("85/256", "43/128"), ("1221/2048", "2457/4096")), (("21/64", "85/256"), ("2457/4096", "309/512")),
    (("85/256", "43/128"), ("2457/4096", "309/512")), (("43/128", "87/256"), ("1221/2048", "2457/4096")),
    (("87/256", "11/32"), ("1221/2048", "2457/4096")), (("43/128", "87/256"), ("2457/4096", "309/512")),
    (("87/256", "11/32"), ("2457/4096", "309/512")), (("11/32", "89/256"), ("147/256", "2367/4096")),
    (("89/256", "45/128"), ("147/256", "2367/4096")), (("11/32", "89/256"), ("2367/4096", "1191/2048")),
    (("89/256", "45/128"), ("2367/4096", "1191/2048")), (("45/128", "91/256"), ("147/256", "2367/4096")),
    (("91/256", "23/64"), ("147/256", "2367/4096")), (("45/128", "91/256"), ("2367/4096", "1191/2048")),
    (("91/256", "23/64"), ("2367/4096", "1191/2048")), (("11/32", "89/256"), ("1191/2048", "2397/4096")),
    (("89/256", "45/128"), ("1191/2048", "2397/4096")), (("11/32", "89/256"), ("2397/4096", "603/1024")),
    (("89/256", "45/128"), ("2397/4096", "603/1024")), (("45/128", "91/256"), ("1191/2048", "2397/4096")),
    (("91/256", "23/64"), ("1191/2048", "2397/4096")), (("45/128", "91/256"), ("2397/4096", "603/1024")),
    (("91/256", "23/64"), ("2397/4096", "603/1024")), (("23/64", "93/256"), ("147/256", "2367/4096")),
    (("93/256", "47/128"), ("147/256", "2367/4096")), (("23/64", "93/256"), ("2367/4096", "1191/2048")),
    (("93/256", "47/128"), ("2367/4096", "1191/2048")), (("47/128", "95/256"), ("147/256", "2367/4096")),
    (("95/256", "3/8"), ("147/256", "2367/4096")), (("47/128", "95/256"), ("2367/4096", "1191/2048")),
    (("95/256", "3/8"), ("2367/4096", "1191/2048")), (("23/64", "93/256"), ("1191/2048", "2397/4096")),
    (("93/256", "47/128"), ("1191/2048", "2397/4096")), (("23/64", "93/256"), ("2397/4096", "603/1024")),
    (("93/256", "47/128"), ("2397/4096", "603/1024")), (("47/128", "95/256"), ("1191/2048", "2397/4096")),
    (("95/256", "3/8"), ("1191/2048", "2397/4096")), (("47/128", "95/256"), ("2397/4096", "603/1024")),
    (("95/256", "3/8"), ("2397/4096", "603/1024")), (("11/32", "89/256"), ("603/1024", "2427/4096")),
    (("89/256", "45/128"), ("603/1024", "2427/4096")), (("11/32", "89/256"), ("2427/4096", "1221/2048")),
    (("89/256", "45/128"), ("2427/4096", "1221/2048")), (("45/128", "91/256"), ("603/1024", "2427/4096")),
    (("91/256", "23/64"), ("603/1024", "2427/4096")), (("45/128", "91/256"), ("2427/4096", "1221/2048")),
    (("91/256", "23/64"), ("2427/4096", "1221/2048")), (("11/32", "89/256"), ("1221/2048", "2457/4096")),
    (("89/256", "45/128"), ("1221/2048", "2457/4096")), (("11/32", "89/256"), ("2457/4096", "309/512")),
    (("89/256", "45/128"), ("2457/4096", "309/512")), (("45/128", "91/256"), ("1221/2048", "2457/4096")),
    (("91/256", "23/64"), ("1221/2048", "2457/4096")), (("45/128", "91/256"), ("2457/4096", "309/512")),
    (("91/256", "23/64"), ("2457/4096", "309/512")), (("23/64", "93/256"), ("603/1024", "2427/4096")),
    (("93/256", "47/128"), ("603/1024", "2427/4096")), (("23/64", "93/256"), ("2427/4096", "1221/2048")),
    (("93/256", "47/128"), ("2427/4096", "1221/2048")), (("47/128", "95/256"), ("603/1024", "2427/4096")),
    (("95/256", "3/8"), ("603/1024", "2427/4096")), (("47/128", "95/256"), ("2427/4096", "1221/2048")),
    (("95/256", "3/8"), ("2427/4096", "1221/2048")), (("23/64", "93/256"), ("1221/2048", "2457/4096")),
    (("93/256", "47/128"), ("1221/2048", "2457/4096")), (("23/64", "93/256"), ("2457/4096", "309/512")),
    (("93/256", "47/128"), ("2457/4096", "309/512")), (("47/128", "95/256"), ("1221/2048", "2457/4096")),
    (("95/256", "3/8"), ("1221/2048", "2457/4096")), (("47/128", "95/256"), ("2457/4096", "309/512")),
    (("95/256", "3/8"), ("2457/4096", "309/512")), (("5/16", "81/256"), ("309/512", "2487/4096")),
    (("81/256", "41/128"), ("309/512", "2487/4096")), (("5/16", "81/256"), ("2487/4096", "1251/2048")),
    (("81/256", "41/128"), ("2487/4096", "1251/2048")), (("41/128", "83/256"), ("309/512", "2487/4096")),
    (("83/256", "21/64"), ("309/512", "2487/4096")), (("41/128", "83/256"), ("2487/4096", "1251/2048")),
    (("83/256", "21/64"), ("2487/4096", "1251/2048")), (("5/16", "81/256"), ("1251/2048", "2517/4096")),
    (("81/256", "41/128"), ("1251/2048", "2517/4096")), (("5/16", "81/256"), ("2517/4096", "633/1024")),
    (("81/256", "41/128"), ("2517/4096", "633/1024")), (("41/128", "83/256"), ("1251/2048", "2517/4096")),
    (("83/256", "21/64"), ("1251/2048", "2517/4096")), (("41/128", "83/256"), ("2517/4096", "633/1024")),
    (("83/256", "21/64"), ("2517/4096", "633/1024")), (("21/64", "85/256"), ("309/512", "2487/4096")),
    (("85/256", "43/128"), ("309/512", "2487/4096")), (("21/64", "85/256"), ("2487/4096", "1251/2048")),
    (("85/256", "43/128"), ("2487/4096", "1251/2048")), (("43/128", "87/256"), ("309/512", "2487/4096")),
    (("87/256", "11/32"), ("309/512", "2487/4096")), (("43/128", "87/256"), ("2487/4096", "1251/2048")),
    (("87/256", "11/32"), ("2487/4096", "1251/2048")), (("21/64", "85/256"), ("1251/2048", "2517/4096")),
    (("85/256", "43/128"), ("1251/2048", "2517/4096")), (("21/64", "85/256"), ("2517/4096", "633/1024")),
    (("85/256", "43/128"), ("2517/4096", "633/1024")), (("43/128", "87/256"), ("1251/2048", "2517/4096")),
    (("87/256", "11/32"), ("1251/2048", "2517/4096")), (("43/128", "87/256"), ("2517/4096", "633/1024")),
    (("87/256", "11/32"), ("2517/4096", "633/1024")), (("5/16", "81/256"), ("633/1024", "2547/4096")),
    (("81/256", "41/128"), ("633/1024", "2547/4096")), (("5/16", "81/256"), ("2547/4096", "1281/2048")),
    (("81/256", "41/128"), ("2547/4096", "1281/2048")), (("41/128", "83/256"), ("633/1024", "2547/4096")),
    (("83/256", "21/64"), ("633/1024", "2547/4096")), (("41/128", "83/256"), ("2547/4096", "1281/2048")),
    (("83/256", "21/64"), ("2547/4096", "1281/2048")), (("5/16", "81/256"), ("1281/2048", "2577/4096")),
    (("81/256", "41/128"), ("1281/2048", "2577/4096")), (("5/16", "81/256"), ("2577/4096", "81/128")),
    (("81/256", "41/128"), ("2577/4096", "81/128")), (("41/128", "83/256"), ("1281/2048", "2577/4096")),
    (("83/256", "21/64"), ("1281/2048", "2577/4096")), (("41/128", "83/256"), ("2577/4096", "81/128")),
    (("83/256", "21/64"), ("2577/4096", "81/128")), (("21/64", "85/256"), ("633/1024", "2547/4096")),
    (("85/256", "43/128"), ("633/1024", "2547/4096")), (("21/64", "85/256"), ("2547/4096", "1281/2048")),
    (("85/256", "43/128"), ("2547/4096", "1281/2048")), (("43/128", "87/256"), ("633/1024", "2547/4096")),
    (("87/256", "11/32"), ("633/1024", "2547/4096")), (("43/128", "87/256"), ("2547/4096", "1281/2048")),
    (("87/256", "11/32"), ("2547/4096", "1281/2048")), (("21/64", "85/256"), ("1281/2048", "2577/4096")),
    (("85/256", "43/128"), ("1281/2048", "2577/4096")), (("21/64", "85/256"), ("2577/4096", "81/128")),
    (("85/256", "43/128"), ("2577/4096", "81/128")), (("43/128", "87/256"), ("1281/2048", "2577/4096")),
    (("87/256", "11/32"), ("1281/2048", "2577/4096")), (("43/128", "87/256"), ("2577/4096", "81/128")),
    (("87/256", "11/32"), ("2577/4096", "81/128")), (("11/32", "89/256"), ("309/512", "2487/4096")),
    (("89/256", "45/128"), ("309/512", "2487/4096")), (("11/32", "89/256"), ("2487/4096", "1251/2048")),
    (("89/256", "45/128"), ("2487/4096", "1251/2048")), (("45/128", "91/256"), ("309/512", "2487/4096")),
    (("91/256", "23/64"), ("309/512", "2487/4096")), (("45/128", "91/256"), ("2487/4096", "1251/2048")),
    (("91/256", "23/64"), ("2487/4096", "1251/2048")), (("11/32", "89/256"), ("1251/2048", "2517/4096")),
    (("89/256", "45/128"), ("1251/2048", "2517/4096")), (("11/32", "89/256"), ("2517/4096", "633/1024")),
    (("89/256", "45/128"), ("2517/4096", "633/1024")), (("45/128", "91/256"), ("1251/2048", "2517/4096")),
    (("91/256", "23/64"), ("1251/2048", "2517/4096")), (("45/128", "91/256"), ("2517/4096", "633/1024")),
    (("91/256", "23/64"), ("2517/4096", "633/1024")), (("23/64", "93/256"), ("309/512", "2487/4096")),
    (("93/256", "47/128"), ("309/512", "2487/4096")), (("23/64", "93/256"), ("2487/4096", "1251/2048")),
    (("93/256", "47/128"), ("2487/4096", "1251/2048")), (("47/128", "3/8"), ("309/512", "1251/2048")),
    (("23/64", "93/256"), ("1251/2048", "2517/4096")), (("93/256", "47/128"), ("1251/2048", "2517/4096")),
    (("23/64", "93/256"), ("2517/4096", "633/1024")), (("93/256", "47/128"), ("2517/4096", "633/1024")),
    (("47/128", "3/8"), ("1251/2048", "633/1024")), (("11/32", "89/256"), ("633/1024", "2547/4096")),
    (("89/256", "45/128"), ("633/1024", "2547/4096")), (("11/32", "89/256"), ("2547/4096", "1281/2048")),
    (("89/256", "45/128"), ("2547/4096", "1281/2048")), (("45/128", "91/256"), ("633/1024", "2547/4096")),
    (("91/256", "23/64"), ("633/1024", "2547/4096")), (("45/128", "91/256"), ("2547/4096", "1281/2048")),
    (("91/256", "23/64"), ("2547/4096", "1281/2048")), (("11/32", "89/256"), ("1281/2048", "2577/4096")),
    (("89/256", "45/128"), ("1281/2048", "2577/4096")), (("11/32", "89/256"), ("2577/4096", "81/128")),
    (("89/256", "45/128"), ("2577/4096", "81/128")), (("45/128", "23/64"), ("1281/2048", "81/128")),
    (("23/64", "47/128"), ("633/1024", "1281/2048")), (("47/128", "3/8"), ("633/1024", "1281/2048")),
    (("23/64", "47/128"), ("1281/2048", "81/128")), (("47/128", "3/8"), ("1281/2048", "81/128")),
    (("3/8", "193/512"), ("33/64", "4239/8192")), (("193/512", "97/256"), ("33/64", "4239/8192")),
    (("3/8", "193/512"), ("4239/8192", "2127/4096")), (("193/512", "97/256"), ("4239/8192", "2127/4096")),
    (("97/256", "195/512"), ("33/64", "4239/8192")), (("195/512", "49/128"), ("33/64", "4239/8192")),
    (("97/256", "195/512"), ("4239/8192", "2127/4096")), (("195/512", "49/128"), ("4239/8192", "2127/4096")),
    (("3/8", "193/512"), ("2127/4096", "4269/8192")), (("193/512", "97/256"), ("2127/4096", "4269/8192")),
    (("3/8", "193/512"), ("4269/8192", "1071/2048")), (("193/512", "97/256"), ("4269/8192", "1071/2048")),
    (("97/256", "195/512"), ("2127/4096", "4269/8192")), (("195/512", "49/128"), ("2127/4096", "4269/8192")),
    (("97/256", "195/512"), ("4269/8192", "1071/2048")), (("195/512", "49/128"), ("4269/8192", "1071/2048")),
    (("49/128", "197/512"), ("33/64", "4239/8192")), (("197/512", "99/256"), ("33/64", "4239/8192")),
    (("49/128", "197/512"), ("4239/8192", "2127/4096")), (("197/512", "99/256"), ("4239/8192", "2127/4096")),
    (("99/256", "199/512"), ("33/64", "4239/8192")), (("199/512", "25/64"), ("33/64", "4239/8192")),
    (("99/256", "199/512"), ("4239/8192", "2127/4096")), (("199/512", "25/64"), ("4239/8192", "2127/4096")),
    (("49/128", "197/512"), ("2127/4096", "4269/8192")), (("197/512", "99/256"), ("2127/4096", "4269/8192")),
    (("49/128", "197/512"), ("4269/8192", "1071/2048")), (("197/512", "99/256"), ("4269/8192", "1071/2048")),
    (("99/256", "199/512"), ("2127/4096", "4269/8192")), (("199/512", "25/64"), ("2127/4096", "4269/8192")),
    (("99/256", "199/512"), ("4269/8192", "1071/2048")), (("199/512", "25/64"), ("4269/8192", "1071/2048")),
    (("3/8", "193/512"), ("1071/2048", "4299/8192")), (("193/512", "97/256"), ("1071/2048", "4299/8192")),
    (("3/8", "193/512"), ("4299/8192", "2157/4096")), (("193/512", "97/256"), ("4299/8192", "2157/4096")),
    (("97/256", "195/512"), ("1071/2048", "4299/8192")), (("195/512", "49/128"), ("1071/2048", "4299/8192")),
    (("97/256", "195/512"), ("4299/8192", "2157/4096")), (("195/512", "49/128"), ("4299/8192", "2157/4096")),
    (("3/8", "193/512"), ("2157/4096", "4329/8192")), (("193/512", "97/256"), ("2157/4096", "4329/8192")),
    (("3/8", "193/512"), ("4329/8192", "543/1024")), (("193/512", "97/256"), ("4329/8192", "543/1024")),
    (("97/256", "195/512"), ("2157/4096", "4329/8192")), (("195/512", "49/128"), ("2157/4096", "4329/8192")),
    (("97/256", "195/512"), ("4329/8192", "543/1024")), (("195/512", "49/128"), ("4329/8192", "543/1024")),
    (("49/128", "197/512"), ("1071/2048", "4299/8192")), (("197/512", "99/256"), ("1071/2048", "4299/8192")),
    (("49/128", "197/512"), ("4299/8192", "2157/4096")), (("197/512", "99/256"), ("4299/8192", "2157/4096")),
    (("99/256", "199/512"), ("1071/2048", "4299/8192")), (("199/512", "25/64"), ("1071/2048", "4299/8192")),
    (("99/256", "199/512"), ("4299/8192", "2157/4096")), (("199/512", "25/64"), ("4299/8192", "2157/4096")),
    (("49/128", "197/512"), ("2157/4096", "4329/8192")), (("197/512", "99/256"), ("2157/4096", "4329/8192")),
    (("49/128", "197/512"), ("4329/8192", "543/1024")), (("197/512", "99/256"), ("4329/8192", "543/1024")),
    (("99/256", "199/512"), ("2157/4096", "4329/8192")), (("199/512", "25/64"), ("2157/4096", "4329/8192")),
    (("99/256", "199/512"), ("4329/8192", "543/1024")), (("199/512", "25/64"), ("4329/8192", "543/1024")),
    (("25/64", "201/512"), ("33/64", "4239/8192")), (("201/512", "101/256"), ("33/64", "4239/8192")),
    (("25/64", "201/512"), ("4239/8192", "2127/4096")), (("201/512", "101/256"), ("4239/8192", "2127/4096")),
    (("101/256", "203/512"), ("33/64", "4239/8192")), (("203/512", "51/128"), ("33/64", "4239/8192")),
    (("101/256", "203/512"), ("4239/8192", "2127/4096")), (("203/512", "51/128"), ("4239/8192", "2127/4096")),
    (("25/64", "201/512"), ("2127/4096", "4269/8192")), (("201/512", "101/256"), ("2127/4096", "4269/8192")),
    (("25/64", "201/512"), ("4269/8192", "1071/2048")), (("201/512", "101/256"), ("4269/8192", "1071/2048")),
    (("101/256", "203/512"), ("2127/4096", "4269/8192")), (("203/512", "51/128"), ("2127/4096", "4269/8192")),
    (("101/256", "203/512"), ("4269/8192", "1071/2048")), (("203/512", "51/128"), ("4269/8192", "1071/2048")),
    (("51/128", "205/512"), ("33/64", "4239/8192")), (("205/512", "103/256"), ("33/64", "4239/8192")),
    (("51/128", "205/512"), ("4239/8192", "2127/4096")), (("205/512", "103/256"), ("4239/8192", "2127/4096")),
    (("103/256", "207/512"), ("33/64", "4239/8192")), (("207/512", "13/32"), ("33/64", "4239/8192")),
    (("103/256", "207/512"), ("4239/8192", "2127/4096")), (("207/512", "13/32"), ("4239/8192", "2127/4096")),
    (("51/128", "205/512"), ("2127/4096", "4269/8192")), (("205/512", "103/256"), ("2127/4096", "4269/8192")),
    (("51/128", "205/512"), ("4269/8192", "1071/2048")), (("205/512", "103/256"), ("4269/8192", "1071/2048")),
    (("103/256", "207/512"), ("2127/4096", "4269/8192")), (("207/512", "13/32"), ("2127/4096", "4269/8192")),
    (("103/256", "207/512"), ("4269/8192", "1071/2048")), (("207/512", "13/32"), ("4269/8192", "1071/2048")),
    (("25/64", "201/512"), ("1071/2048", "4299/8192")), (("201/512", "101/256"), ("1071/2048", "4299/8192")),
    (("25/64", "201/512"), ("4299/8192", "2157/4096")), (("201/512", "101/256"), ("4299/8192", "2157/4096")),
    (("101/256", "203/512"), ("1071/2048", "4299/8192")), (("203/512", "51/128"), ("1071/2048", "4299/8192")),
    (("101/256", "203/512"), ("4299/8192", "2157/4096")), (("203/512", "51/128"), ("4299/8192", "2157/4096")),
    (("25/64", "201/512"), ("2157/4096", "4329/8192")), (("201/512", "101/256"), ("2157/4096", "4329/8192")),
    (("25/64", "201/512"), ("4329/8192", "543/1024")), (("201/512", "101/256"), ("4329/8192", "543/1024")),
    (("101/256", "203/512"), ("2157/4096", "4329/8192")), (("203/512", "51/128"), ("2157/4096", "4329/8192")),
    (("101/256", "203/512"), ("4329/8192", "543/1024")), (("203/512", "51/128"), ("4329/8192", "543/1024")),
    (("51/128", "205/512"), ("1071/2048", "4299/8192")), (("205/512", "103/256"), ("1071/2048", "4299/8192")),
    (("51/128", "205/512"), ("4299/8192", "2157/4096")), (("205/512", "103/256"), ("4299/8192", "2157/4096")),
    (("103/256", "207/512"), ("1071/2048", "4299/8192")), (("207/512", "13/32"), ("1071/2048", "4299/8192")),
    (("103/256", "207/512"), ("4299/8192", "2157/4096")), (("207/512", "13/32"), ("4299/8192", "2157/4096")),
    (("51/128", "205/512"), ("2157/4096", "4329/8192")), (("205/512", "103/256"), ("2157/4096", "4329/8192")),
    (("51/128", "205/512"), ("4329/8192", "543/1024")), (("205/512", "103/256"), ("4329/8192", "543/1024")),
    (("103/256", "13/32"), ("2157/4096", "543/1024")), (("3/8", "193/512"), ("543/1024", "4359/8192")),
    (("193/512", "97/256"), ("543/1024", "4359/8192")), (("3/8", "193/512"), ("4359/8192", "2187/4096")),
    (("193/512", "97/256"), ("4359/8192", "2187/4096")), (("97/256", "195/512"), ("543/1024", "4359/8192")),
    (("195/512", "49/128"), ("543/1024", "4359/8192")), (("97/256", "195/512"), ("4359/8192", "2187/4096")),
    (("195/512", "49/128"), ("4359/8192", "2187/4096")), (("3/8", "97/256"), ("2187/4096", "1101/2048")),
    (("97/256", "49/128"), ("2187/4096", "1101/2048")), (("49/128", "99/256"), ("543/1024", "2187/4096")),
    (("99/256", "25/64"), ("543/1024", "2187/4096")), (("49/128", "99/256"), ("2187/4096", "1101/2048")),
    (("99/256", "25/64"), ("2187/4096", "1101/2048")), (("3/8", "97/256"), ("1101/2048", "2217/4096")),
    (("97/256", "49/128"), ("1101/2048", "2217/4096")), (("3/8", "97/256"), ("2217/4096", "279/512")),
    (("97/256", "49/128"), ("2217/4096", "279/512")), (("49/128", "99/256"), ("1101/2048", "2217/4096")),
    (("99/256", "25/64"), ("1101/2048", "2217/4096")), (("49/128", "99/256"), ("2217/4096", "279/512")),
    (("99/256", "25/64"), ("2217/4096", "279/512")), (("25/64", "101/256"), ("543/1024", "2187/4096")),
    (("101/256", "51/128"), ("543/1024", "2187/4096")), (("25/64", "101/256"), ("2187/4096", "1101/2048")),
    (("101/256", "51/128"), ("2187/4096", "1101/2048")), (("51/128", "103/256"), ("543/1024", "2187/4096")),
    (("103/256", "13/32"), ("543/1024", "2187/4096")), (("51/128", "103/256"), ("2187/4096", "1101/2048")),
    (("103/256", "13/32"), ("2187/4096", "1101/2048")), (("25/64", "101/256"), ("1101/2048", "2217/4096")),
    (("101/256", "51/128"), ("1101/2048", "2217/4096")), (("25/64", "101/256"), ("2217/4096", "279/512")),
    (("101/256", "51/128"), ("2217/4096", "279/512")), (("51/128", "103/256"), ("1101/2048", "2217/4096")),
    (("103/256", "13/32"), ("1101/2048", "2217/4096")), (("51/128", "103/256"), ("2217/4096", "279/512")),
    (("103/256", "13/32"), ("2217/4096", "279/512")), (("13/32", "209/512"), ("33/64", "4239/8192")),
    (("209/512", "105/256"), ("33/64", "4239/8192")), (("13/32", "209/512"), ("4239/8192", "2127/4096")),
    (("209/512", "105/256"), ("4239/8192", "2127/4096")), (("105/256", "211/512"), ("33/64", "4239/8192")),
    (("211/512", "53/128"), ("33/64", "4239/8192")), (("105/256", "211/512"), ("4239/8192", "2127/4096")),
    (("211/512", "53/128"), ("4239/8192", "2127/4096")), (("13/32", "209/512"), ("2127/4096", "4269/8192")),
    (("209/512", "105/256"), ("2127/4096", "4269/8192")), (("13/32", "209/512"), ("4269/8192", "1071/2048")),
    (("209/512", "105/256"), ("4269/8192", "1071/2048")), (("105/256", "211/512"), ("2127/4096", "4269/8192")),
    (("211/512", "53/128"), ("2127/4096", "4269/8192")), (("105/256", "211/512"), ("4269/8192", "1071/2048")),
    (("211/512", "53/128"), ("4269/8192", "1071/2048")), (("53/128", "213/512"), ("33/64", "4239/8192")),
    (("213/512", "107/256"), ("33/64", "4239/8192")), (("53/128", "213/512"), ("4239/8192", "2127/4096")),
    (("213/512", "107/256"), ("4239/8192", "2127/4096")), (("107/256", "215/512"), ("33/64", "4239/8192")),
    (("215/512", "27/64"), ("33/64", "4239/8192")), (("107/256", "215/512"), ("4239/8192", "2127/4096")),
    (("215/512", "27/64"), ("4239/8192", "2127/4096")), (("53/128", "213/512"), ("2127/4096", "4269/8192")),
    (("213/512", "107/256"), ("2127/4096", "4269/8192")), (("53/128", "213/512"), ("4269/8192", "1071/2048")),
    (("213/512", "107/256"), ("4269/8192", "1071/2048")), (("107/256", "215/512"), ("2127/4096", "4269/8192")),
    (("215/512", "27/64"), ("2127/4096", "4269/8192")), (("107/256", "215/512"), ("4269/8192", "1071/2048")),
    (("215/512", "27/64"), ("4269/8192", "1071/2048")), (("13/32", "209/512"), ("1071/2048", "4299/8192")),
    (("209/512", "105/256"), ("1071/2048", "4299/8192")), (("13/32", "209/512"), ("4299/8192", "2157/4096")),
    (("209/512", "105/256"), ("4299/8192", "2157/4096")), (("105/256", "211/512"), ("1071/2048", "4299/8192")),
    (("211/512", "53/128"), ("1071/2048", "4299/8192")), (("105/256", "211/512"), ("4299/8192", "2157/4096")),
    (("211/512", "53/128"), ("4299/8192", "2157/4096")), (("13/32", "105/256"), ("2157/4096", "543/1024")),
    (("105/256", "53/128"), ("2157/4096", "543/1024")), (("53/128", "213/512"), ("1071/2048", "4299/8192")),
    (("213/512", "107/256"), ("1071/2048", "4299/8192")), (("53/128", "213/512"), ("4299/8192", "2157/4096")),
    (("213/512", "107/256"), ("4299/8192", "2157/4096")), (("107/256", "215/512"), ("1071/2048", "4299/8192")),
    (("215/512", "27/64"), ("1071/2048", "4299/8192")), (("107/256", "215/512"), ("4299/8192", "2157/4096")),
    (("215/512", "27/64"), ("4299/8192", "2157/4096")), (("53/128", "107/256"), ("2157/4096", "543/1024")),
    (("107/256", "27/64"), ("2157/4096", "543/1024")), (("27/64", "217/512"), ("33/64", "4239/8192")),
    (("217/512", "109/256"), ("33/64", "4239/8192")), (("27/64", "217/512"), ("4239/8192", "2127/4096")),
    (("217/512", "109/256"), ("4239/8192", "2127/4096")), (("109/256", "219/512"), ("33/64", "4239/8192")),
    (("219/512", "55/128"), ("33/64", "4239/8192")), (("109/256", "219/512"), ("4239/8192", "2127/4096")),
    (("219/512", "55/128"), ("4239/8192", "2127/4096")), (("27/64", "217/512"), ("2127/4096", "4269/8192")),
    (("217/512", "109/256"), ("2127/4096", "4269/8192")), (("27/64", "217/512"), ("4269/8192", "1071/2048")),
    (("217/512", "109/256"), ("4269/8192", "1071/2048")), (("109/256", "219/512"), ("2127/4096", "4269/8192")),
    (("219/512", "55/128"), ("2127/4096", "4269/8192")), (("109/256", "219/512"), ("4269/8192", "1071/2048")),
    (("219/512", "55/128"), ("4269/8192", "1071/2048")), (("55/128", "221/512"), ("33/64", "4239/8192")),
    (("221/512", "111/256"), ("33/64", "4239/8192")), (("55/128", "221/512"), ("4239/8192", "2127/4096")),
    (("221/512", "111/256"), ("4239/8192", "2127/4096")), (("111/256", "223/512"), ("33/64", "4239/8192")),
    (("223/512", "7/16"), ("33/64", "4239/8192")), (("111/256", "223/512"), ("4239/8192", "2127/4096")),
    (("223/512", "7/16"), ("4239/8192", "2127/4096")), (("55/128", "221/512"), ("2127/4096", "4269/8192")),
    (("221/512", "111/256"), ("2127/4096", "4269/8192")), (("55/128", "221/512"), ("4269/8192", "1071/2048")),
    (("221/512", "111/256"), ("4269/8192", "1071/2048")), (("111/256", "223/512"), ("2127/4096", "4269/8192")),
    (("223/512", "7/16"), ("2127/4096", "4269/8192")), (("111/256", "223/512"), ("4269/8192", "1071/2048")),
    (("223/512", "7/16"), ("4269/8192", "1071/2048")), (("27/64", "109/256"), ("1071/2048", "2157/4096")),
    (("109/256", "55/128"), ("1071/2048", "2157/4096")), (("27/64", "109/256"), ("2157/4096", "543/1024")),
    (("109/256", "55/128"), ("2157/4096", "543/1024")), (("55/128", "111/256"), ("1071/2048", "2157/4096")),
    (("111/256", "7/16"), ("1071/2048", "2157/4096")), (("55/128", "111/256"), ("2157/4096", "543/1024")),
    (("111/256", "7/16"), ("2157/4096", "543/1024")), (("13/32", "105/256"), ("543/1024", "2187/4096")),
    (("105/256", "53/128"), ("543/1024", "2187/4096")), (("13/32", "105/256"), ("2187/4096", "1101/2048")),
    (("105/256", "53/128"), ("2187/4096", "1101/2048")), (("53/128", "107/256"), ("543/1024", "2187/4096")),
    (("107/256", "27/64"), ("543/1024", "2187/4096")), (("53/128", "107/256"), ("2187/4096", "1101/2048")),
    (("107/256", "27/64"), ("2187/4096", "1101/2048")), (("13/32", "105/256"), ("1101/2048", "2217/4096")),
    (("105/256", "53/128"), ("1101/2048", "2217/4096")), (("13/32", "105/256"), ("2217/4096", "279/512")),
    (("105/256", "53/128"), ("2217/4096", "279/512")), (("53/128", "107/256"), ("1101/2048", "2217/4096")),
    (("107/256", "27/64"), ("1101/2048", "2217/4096")), (("53/128", "107/256"), ("2217/4096", "279/512")),
    (("107/256", "27/64"), ("2217/4096", "279/512")), (("27/64", "109/256"), ("543/1024", "2187/4096")),
    (("109/256", "55/128"), ("543/1024", "2187/4096")), (("27/64", "109/256"), ("2187/4096", "1101/2048")),
    (("109/256", "55/128"), ("2187/4096", "1101/2048")), (("55/128", "111/256"), ("543/1024", "2187/4096")),
    (("111/256", "7/16"), ("543/1024", "2187/4096")), (("55/128", "111/256"), ("2187/4096", "1101/2048")),
    (("111/256", "7/16"), ("2187/4096", "1101/2048")), (("27/64", "109/256"), ("1101/2048", "2217/4096")),
    (("109/256", "55/128"), ("1101/2048", "2217/4096")), (("27/64", "109/256"), ("2217/4096", "279/512")),
    (("109/256", "55/128"), ("2217/4096", "279/512")), (("55/128", "111/256"), ("1101/2048", "2217/4096")),
    (("111/256", "7/16"), ("1101/2048", "2217/4096")), (("55/128", "111/256"), ("2217/4096", "279/512")),
    (("111/256", "7/16"), ("2217/4096", "279/512")), (("3/8", "97/256"), ("279/512", "2247/4096")),
    (("97/256", "49/128"), ("279/512", "2247/4096")), (("3/8", "97/256"), ("2247/4096", "1131/2048")),
    (("97/256", "49/128"), ("2247/4096", "1131/2048")), (("49/128", "99/256"), ("279/512", "2247/4096")),
    (("99/256", "25/64"), ("279/512", "2247/4096")), (("49/128", "99/256"), ("2247/4096", "1131/2048")),
    (("99/256", "25/64"), ("2247/4096", "1131/2048")), (("3/8", "97/256"), ("1131/2048", "2277/4096")),
    (("97/256", "49/128"), ("1131/2048", "2277/4096")), (("3/8", "97/256"), ("2277/4096", "573/1024")),
    (("97/256", "49/128"), ("2277/4096", "573/1024")), (("49/128", "99/256"), ("1131/2048", "2277/4096")),
    (("99/256", "25/64"), ("1131/2048", "2277/4096")), (("49/128", "99/256"), ("2277/4096", "573/1024")),
    (("99/256", "25/64"), ("2277/4096", "573/1024")), (("25/64", "101/256"), ("279/512", "2247/4096")),
    (("101/256", "51/128"), ("279/512", "2247/4096")), (("25/64", "101/256"), ("2247/4096", "1131/2048")),
    (("101/256", "51/128"), ("2247/4096", "1131/2048")), (("51/128", "103/256"), ("279/512", "2247/4096")),
    (("103/256", "13/32"), ("279/512", "2247/4096")), (("51/128", "103/256"), ("2247/4096", "1131/2048")),
    (("103/256", "13/32"), ("2247/4096", "1131/2048")), (("25/64", "101/256"), ("1131/2048", "2277/4096")),
    (("101/256", "51/128"), ("1131/2048", "2277/4096")), (("25/64", "101/256"), ("2277/4096", "573/1024")),
    (("101/256", "51/128"), ("2277/4096", "573/1024")), (("51/128", "103/256"), ("1131/2048", "2277/4096")),
    (("103/256", "13/32"), ("1131/2048", "2277/4096")), (("51/128", "103/256"), ("2277/4096", "573/1024")),
    (("103/256", "13/32"), ("2277/4096", "573/1024")), (("3/8", "97/256"), ("573/1024", "2307/4096")),
    (("97/256", "49/128"), ("573/1024", "2307/4096")), (("3/8", "97/256"), ("2307/4096", "1161/2048")),
    (("97/256", "49/128"), ("2307/4096", "1161/2048")), (("49/128", "99/256"), ("573/1024", "2307/4096")),
    (("99/256", "25/64"), ("573/1024", "2307/4096")), (("49/128", "99/256"), ("2307/4096", "1161/2048")),
    (("99/256", "25/64"), ("2307/4096", "1161/2048")), (("3/8", "97/256"), ("1161/2048", "2337/4096")),
    (("97/256", "49/128"), ("1161/2048", "2337/4096")), (("3/8", "97/256"), ("2337/4096", "147/256")),
    (("97/256", "49/128"), ("2337/4096", "147/256")), (("49/128", "99/256"), ("1161/2048", "2337/4096")),
    (("99/256", "25/64"), ("1161/2048", "2337/4096")), (("49/128", "99/256"), ("2337/4096", "147/256")),
    (("99/256", "25/64"), ("2337/4096", "147/256")), (("25/64", "101/256"), ("573/1024", "2307/4096")),
    (("101/256", "51/128"), ("573/1024", "2307/4096")), (("25/64", "101/256"), ("2307/4096", "1161/2048")),
    (("101/256", "51/128"), ("2307/4096", "1161/2048")), (("51/128", "103/256"), ("573/1024", "2307/4096")),
    (("103/256", "13/32"), ("573/1024", "2307/4096")), (("51/128", "103/256"), ("2307/4096", "1161/2048")),
    (("103/256", "13/32"), ("2307/4096", "1161/2048")), (("25/64", "101/256"), ("1161/2048", "2337/4096")),
    (("101/256", "51/128"), ("1161/2048", "2337/4096")), (("25/64", "101/256"), ("2337/4096", "147/256")),
    (("101/256", "51/128"), ("2337/4096", "147/256")), (("51/128", "103/256"), ("1161/2048", "2337/4096")),
    (("103/256", "13/32"), ("1161/2048", "2337/4096")), (("51/128", "103/256"), ("2337/4096", "147/256")),
    (("103/256", "13/32"), ("2337/4096", "147/256")), (("13/32", "105/256"), ("279/512", "2247/4096")),
    (("105/256", "53/128"), ("279/512", "2247/4096")), (("13/32", "105/256"), ("2247/4096", "1131/2048")),
    (("105/256", "53/128"), ("2247/4096", "1131/2048")), (("53/128", "107/256"), ("279/512", "2247/4096")),
    (("107/256", "27/64"), ("279/512", "2247/4096")), (("53/128", "107/256"), ("2247/4096", "1131/2048")),
    (("107/256", "27/64"), ("2247/4096", "1131/2048")), (("13/32", "105/256"), ("1131/2048", "2277/4096")),
    (("105/256", "53/128"), ("1131/2048", "2277/4096")), (("13/32", "105/256"), ("2277/4096", "573/1024")),
    (("105/256", "53/128"), ("2277/4096", "573/1024")), (("53/128", "107/256"), ("1131/2048", "2277/4096")),
    (("107/256", "27/64"), ("1131/2048", "2277/4096")), (("53/128", "107/256"), ("2277/4096", "573/1024")),
    (("107/256", "27/64"), ("2277/4096", "573/1024")), (("27/64", "109/256"), ("279/512", "2247/4096")),
    (("109/256", "55/128"), ("279/512", "2247/4096")), (("27/64", "109/256"), ("2247/4096", "1131/2048")),
    (("109/256", "55/128"), ("2247/4096", "1131/2048")), (("55/128", "7/16"), ("279/512", "1131/2048")),
    (("27/64", "55/128"), ("1131/2048", "573/1024")), (("55/128", "7/16"), ("1131/2048", "573/1024")),
    (("13/32", "105/256"), ("573/1024", "2307/4096")), (("105/256", "53/128"), ("573/1024", "2307/4096")),
    (("13/32", "105/256"), ("2307/4096", "1161/2048")), (("105/256", "53/128"), ("2307/4096", "1161/2048")),
    (("53/128", "27/64"), ("573/1024", "1161/2048")), (("13/32", "53/128"), ("1161/2048", "147/256")),
    (("53/128", "27/64"), ("1161/2048", "147/256")), (("27/64", "55/128"), ("573/1024", "1161/2048")),
    (("55/128", "7/16"), ("573/1024", "1161/2048")), (("27/64", "55/128"), ("1161/2048", "147/256")),
    (("55/128", "7/16"), ("1161/2048", "147/256")), (("7/16", "225/512"), ("33/64", "4239/8192")),
    (("225/512", "113/256"), ("33/64", "4239/8192")), (("7/16", "225/512"), ("4239/8192", "2127/4096")),
    (("225/512", "113/256"), ("4239/8192", "2127/4096")), (("113/256", "227/512"), ("33/64", "4239/8192")),
    (("227/512", "57/128"), ("33/64", "4239/8192")), (("113/256", "227/512"), ("4239/8192", "2127/4096")),
    (("227/512", "57/128"), ("4239/8192", "2127/4096")), (("7/16", "113/256"), ("2127/4096", "1071/2048")),
    (("113/256", "57/128"), ("2127/4096", "1071/2048")), (("57/128", "229/512"), ("33/64", "4239/8192")),
    (("229/512", "115/256"), ("33/64", "4239/8192")), (("57/128", "229/512"), ("4239/8192", "2127/4096")),
    (("229/512", "115/256"), ("4239/8192", "2127/4096")), (("115/256", "231/512"), ("33/64", "4239/8192")),
    (("231/512", "29/64"), ("33/64", "4239/8192")), (("115/256", "231/512"), ("4239/8192", "2127/4096")),
    (("231/512", "29/64"), ("4239/8192", "2127/4096")), (("57/128", "115/256"), ("2127/4096", "1071/2048")),
    (("115/256", "29/64"), ("2127/4096", "1071/2048")), (("7/16", "113/256"), ("1071/2048", "2157/4096")),
    (("113/256", "57/128"), ("1071/2048", "2157/4096")), (("7/16", "113/256"), ("2157/4096", "543/1024")),
    (("113/256", "57/128"), ("2157/4096", "543/1024")), (("57/128", "115/256"), ("1071/2048", "2157/4096")),
    (("115/256", "29/64"), ("1071/2048", "2157/4096")), (("57/128", "115/256"), ("2157/4096", "543/1024")),
    (("115/256", "29/64"), ("2157/4096", "543/1024")), (("29/64", "233/512"), ("33/64", "4239/8192")),
    (("233/512", "117/256"), ("33/64", "4239/8192")), (("29/64", "233/512"), ("4239/8192", "2127/4096")),
    (("233/512", "117/256"), ("4239/8192", "2127/4096")), (("117/256", "59/128"), ("33/64", "2127/4096")),
    (("29/64", "117/256"), ("2127/4096", "1071/2048")), (("117/256", "59/128"), ("2127/4096", "1071/2048")),
    (("59/128", "119/256"), ("33/64", "2127/4096")), (("119/256", "15/32"), ("33/64", "2127/4096")),
    (("59/128", "119/256"), ("2127/4096", "1071/2048")), (("119/256", "15/32"), ("2127/4096", "1071/2048")),
    (("29/64", "117/256"), ("1071/2048", "2157/4096")), (("117/256", "59/128"), ("1071/2048", "2157/4096")),
    (("29/64", "117/256"), ("2157/4096", "543/1024")), (("117/256", "59/128"), ("2157/4096", "543/1024")),
    (("59/128", "119/256"), ("1071/2048", "2157/4096")), (("119/256", "15/32"), ("1071/2048", "2157/4096")),
    (("59/128", "119/256"), ("2157/4096", "543/1024")), (("119/256", "15/32"), ("2157/4096", "543/1024")),
    (("7/16", "113/256"), ("543/1024", "2187/4096")), (("113/256", "57/128"), ("543/1024", "2187/4096")),
    (("7/16", "113/256"), ("2187/4096", "1101/2048")), (("113/256", "57/128"), ("2187/4096", "1101/2048")),
    (("57/128", "115/256"), ("543/1024", "2187/4096")), (("115/256", "29/64"), ("543/1024", "2187/4096")),
    (("57/128", "115/256"), ("2187/4096", "1101/2048")), (("115/256", "29/64"), ("2187/4096", "1101/2048")),
    (("7/16", "113/256"), ("1101/2048", "2217/4096")), (("113/256", "57/128"), ("1101/2048", "2217/4096")),
    (("7/16", "113/256"), ("2217/4096", "279/512")), (("113/256", "57/128"), ("2217/4096", "279/512")),
    (("57/128", "29/64"), ("1101/2048", "279/512")), (("29/64", "117/256"), ("543/1024", "2187/4096")),
    (("117/256", "59/128"), ("543/1024", "2187/4096")), (("29/64", "117/256"), ("2187/4096", "1101/2048")),
    (("117/256", "59/128"), ("2187/4096", "1101/2048")), (("59/128", "15/32"), ("543/1024", "1101/2048")),
    (("29/64", "59/128"), ("1101/2048", "279/512")), (("59/128", "15/32"), ("1101/2048", "279/512")),
    (("15/32", "121/256"), ("33/64", "2127/4096")), (("121/256", "61/128"), ("33/64", "2127/4096")),
    (("15/32", "121/256"), ("2127/4096", "1071/2048")), (("121/256", "61/128"), ("2127/4096", "1071/2048")),
    (("61/128", "123/256"), ("33/64", "2127/4096")), (("123/256", "31/64"), ("33/64", "2127/4096")),
    (("61/128", "123/256"), ("2127/4096", "1071/2048")), (("123/256", "31/64"), ("2127/4096", "1071/2048")),
    (("15/32", "121/256"), ("1071/2048", "2157/4096")), (("121/256", "61/128"), ("1071/2048", "2157/4096")),
    (("15/32", "121/256"), ("2157/4096", "543/1024")), (("121/256", "61/128"), ("2157/4096", "543/1024")),
    (("61/128", "31/64"), ("1071/2048", "543/1024")), (("31/64", "125/256"), ("33/64", "2127/4096")),
    (("125/256", "63/128"), ("33/64", "2127/4096")), (("31/64", "125/256"), ("2127/4096", "1071/2048")),
    (("125/256", "63/128"), ("2127/4096", "1071/2048")), (("63/128", "1/2"), ("33/64", "1071/2048")),
    (("31/64", "63/128"), ("1071/2048", "543/1024")), (("63/128", "1/2"), ("1071/2048", "543/1024")),
    (("15/32", "61/128"), ("543/1024", "1101/2048")), (("61/128", "31/64"), ("543/1024", "1101/2048")),
    (("15/32", "61/128"), ("1101/2048", "279/512")), (("61/128", "31/64"), ("1101/2048", "279/512")),
    (("31/64", "63/128"), ("543/1024", "1101/2048")), (("63/128", "1/2"), ("543/1024", "1101/2048")),
    (("31/64", "63/128"), ("1101/2048", "279/512")), (("63/128", "1/2"), ("1101/2048", "279/512")),
    (("7/16", "57/128"), ("279/512", "1131/2048")), (("57/128", "29/64"), ("279/512", "1131/2048")),
    (("7/16", "57/128"), ("1131/2048", "573/1024")), (("57/128", "29/64"), ("1131/2048", "573/1024")),
    (("29/64", "59/128"), ("279/512", "1131/2048")), (("59/128", "15/32"), ("279/512", "1131/2048")),
    (("29/64", "59/128"), ("1131/2048", "573/1024")), (("59/128", "15/32"), ("1131/2048", "573/1024")),
    (("7/16", "57/128"), ("573/1024", "1161/2048")), (("57/128", "29/64"), ("573/1024", "1161/2048")),
    (("7/16", "57/128"), ("1161/2048", "147/256")), (("57/128", "29/64"), ("1161/2048", "147/256")),
    (("29/64", "59/128"), ("573/1024", "1161/2048")), (("59/128", "15/32"), ("573/1024", "1161/2048")),
    (("29/64", "59/128"), ("1161/2048", "147/256")), (("59/128", "15/32"), ("1161/2048", "147/256")),
    (("15/32", "61/128"), ("279/512", "1131/2048")), (("61/128", "31/64"), ("279/512", "1131/2048")),
    (("15/32", "61/128"), ("1131/2048", "573/1024")), (("61/128", "31/64"), ("1131/2048", "573/1024")),
    (("31/64", "1/2"), ("279/512", "573/1024")), (("15/32", "61/128"), ("573/1024", "1161/2048")),
    (("61/128", "31/64"), ("573/1024", "1161/2048")), (("15/32", "61/128"), ("1161/2048", "147/256")),
    (("61/128", "31/64"), ("1161/2048", "147/256")), (("31/64", "1/2"), ("573/1024", "147/256")),
    (("3/8", "97/256"), ("147/256", "2367/4096")), (("97/256", "49/128"), ("147/256", "2367/4096")),
    (("3/8", "97/256"), ("2367/4096", "1191/2048")), (("97/256", "49/128"), ("2367/4096", "1191/2048")),
    (("49/128", "99/256"), ("147/256", "2367/4096")), (("99/256", "25/64"), ("147/256", "2367/4096")),
    (("49/128", "99/256"), ("2367/4096", "1191/2048")), (("99/256", "25/64"), ("2367/4096", "1191/2048")),
    (("3/8", "97/256"), ("1191/2048", "2397/4096")), (("97/256", "49/128"), ("1191/2048", "2397/4096")),
    (("3/8", "97/256"), ("2397/4096", "603/1024")), (("97/256", "49/128"), ("2397/4096", "603/1024")),
    (("49/128", "99/256"), ("1191/2048", "2397/4096")), (("99/256", "25/64"), ("1191/2048", "2397/4096")),
    (("49/128", "99/256"), ("2397/4096", "603/1024")), (("99/256", "25/64"), ("2397/4096", "603/1024")),
    (("25/64", "101/256"), ("147/256", "2367/4096")), (("101/256", "51/128"), ("147/256", "2367/4096")),
    (("25/64", "101/256"), ("2367/4096", "1191/2048")), (("101/256", "51/128"), ("2367/4096", "1191/2048")),
    (("51/128", "13/32"), ("147/256", "1191/2048")), (("25/64", "51/128"), ("1191/2048", "603/1024")),
    (("51/128", "13/32"), ("1191/2048", "603/1024")), (("3/8", "97/256"), ("603/1024", "2427/4096")),
    (("97/256", "49/128"), ("603/1024", "2427/4096")), (("3/8", "97/256"), ("2427/4096", "1221/2048")),
    (("97/256", "49/128"), ("2427/4096", "1221/2048")), (("49/128", "25/64"), ("603/1024", "1221/2048")),
    (("3/8", "49/128"), ("1221/2048", "309/512")), (("49/128", "25/64"), ("1221/2048", "309/512")),
    (("25/64", "51/128"), ("603/1024", "1221/2048")), (("51/128", "13/32"), ("603/1024", "1221/2048")),
    (("25/64", "51/128"), ("1221/2048", "309/512")), (("51/128", "13/32"), ("1221/2048", "309/512")),
    (("13/32", "53/128"), ("147/256", "1191/2048")), (("53/128", "27/64"), ("147/256", "1191/2048")),
    (("13/32", "53/128"), ("1191/2048", "603/1024")), (("53/128", "27/64"), ("1191/2048", "603/1024")),
    (("27/64", "55/128"), ("147/256", "1191/2048")), (("55/128", "7/16"), ("147/256", "1191/2048")),
    (("27/64", "55/128"), ("1191/2048", "603/1024")), (("55/128", "7/16"), ("1191/2048", "603/1024")),
    (("13/32", "53/128"), ("603/1024", "1221/2048")), (("53/128", "27/64"), ("603/1024", "1221/2048")),
    (("13/32", "53/128"), ("1221/2048", "309/512")), (("53/128", "27/64"), ("1221/2048", "309/512")),
    (("27/64", "55/128"), ("603/1024", "1221/2048")), (("55/128", "7/16"), ("603/1024", "1221/2048")),
    (("27/64", "55/128"), ("1221/2048", "309/512")), (("55/128", "7/16"), ("1221/2048", "309/512")),
    (("3/8", "49/128"), ("309/512", "1251/2048")), (("49/128", "25/64"), ("309/512", "1251/2048")),
    (("3/8", "49/128"), ("1251/2048", "633/1024")), (("49/128", "25/64"), ("1251/2048", "633/1024")),
    (("25/64", "51/128"), ("309/512", "1251/2048")), (("51/128", "13/32"), ("309/512", "1251/2048")),
    (("25/64", "51/128"), ("1251/2048", "633/1024")), (("51/128", "13/32"), ("1251/2048", "633/1024")),
    (("3/8", "49/128"), ("633/1024", "1281/2048")), (("49/128", "25/64"), ("633/1024", "1281/2048")),
    (("3/8", "49/128"), ("1281/2048", "81/128")), (("49/128", "25/64"), ("1281/2048", "81/128")),
    (("25/64", "51/128"), ("633/1024", "1281/2048")), (("51/128", "13/32"), ("633/1024", "1281/2048")),
    (("25/64", "51/128"), ("1281/2048", "81/128")), (("51/128", "13/32"), ("1281/2048", "81/128")),
    (("13/32", "53/128"), ("309/512", "1251/2048")), (("53/128", "27/64"), ("309/512", "1251/2048")),
    (("13/32", "53/128"), ("1251/2048", "633/1024")), (("53/128", "27/64"), ("1251/2048", "633/1024")),
    (("27/64", "55/128"), ("309/512", "1251/2048")), (("55/128", "7/16"), ("309/512", "1251/2048")),
    (("27/64", "55/128"), ("1251/2048", "633/1024")), (("55/128", "7/16"), ("1251/2048", "633/1024")),
    (("13/32", "53/128"), ("633/1024", "1281/2048")), (("53/128", "27/64"), ("633/1024", "1281/2048")),
    (("13/32", "53/128"), ("1281/2048", "81/128")), (("53/128", "27/64"), ("1281/2048", "81/128")),
    (("27/64", "55/128"), ("633/1024", "1281/2048")), (("55/128", "7/16"), ("633/1024", "1281/2048")),
    (("27/64", "55/128"), ("1281/2048", "81/128")), (("55/128", "7/16"), ("1281/2048", "81/128")),
    (("7/16", "57/128"), ("147/256", "1191/2048")), (("57/128", "29/64"), ("147/256", "1191/2048")),
    (("7/16", "57/128"), ("1191/2048", "603/1024")), (("57/128", "29/64"), ("1191/2048", "603/1024")),
    (("29/64", "59/128"), ("147/256", "1191/2048")), (("59/128", "15/32"), ("147/256", "1191/2048")),
    (("29/64", "59/128"), ("1191/2048", "603/1024")), (("59/128", "15/32"), ("1191/2048", "603/1024")),
    (("7/16", "57/128"), ("603/1024", "1221/2048")), (("57/128", "29/64"), ("603/1024", "1221/2048")),
    (("7/16", "57/128"), ("1221/2048", "309/512")), (("57/128", "29/64"), ("1221/2048", "309/512")),
    (("29/64", "59/128"), ("603/1024", "1221/2048")), (("59/128", "15/32"), ("603/1024", "1221/2048")),
    (("29/64", "59/128"), ("1221/2048", "309/512")), (("59/128", "15/32"), ("1221/2048", "309/512")),
    (("15/32", "31/64"), ("147/256", "603/1024")), (("31/64", "1/2"), ("147/256", "603/1024")),
    (("15/32", "31/64"), ("603/1024", "309/512")), (("31/64", "1/2"), ("603/1024", "309/512")),
    (("7/16", "57/128"), ("309/512", "1251/2048")), (("57/128", "29/64"), ("309/512", "1251/2048")),
    (("7/16", "57/128"), ("1251/2048", "633/1024")), (("57/128", "29/64"), ("1251/2048", "633/1024")),
    (("29/64", "59/128"), ("309/512", "1251/2048")), (("59/128", "15/32"), ("309/512", "1251/2048")),
    (("29/64", "59/128"), ("1251/2048", "633/1024")), (("59/128", "15/32"), ("1251/2048", "633/1024")),
    (("7/16", "57/128"), ("633/1024", "1281/2048")), (("57/128", "29/64"), ("633/1024", "1281/2048")),
    (("7/16", "57/128"), ("1281/2048", "81/128")), (("57/128", "29/64"), ("1281/2048", "81/128")),
    (("29/64", "15/32"), ("633/1024", "81/128")), (("15/32", "31/64"), ("309/512", "633/1024")),
    (("31/64", "1/2"), ("309/512", "633/1024")), (("15/32", "31/64"), ("633/1024", "81/128")),
    (("31/64", "1/2"), ("633/1024", "81/128")), (("1/4", "257/1024"), ("81/128", "10383/16384")),
    (("257/1024", "129/512"), ("81/128", "10383/16384")), (("1/4", "257/1024"), ("10383/16384", "5199/8192")),
    (("257/1024", "129/512"), ("10383/16384", "5199/8192")), (("129/512", "65/256"), ("81/128", "5199/8192")),
    (("1/4", "257/1024"), ("5199/8192", "10413/16384")), (("257/1024", "129/512"), ("5199/8192", "10413/16384")),
    (("1/4", "257/1024"), ("10413/16384", "2607/4096")), (("257/1024", "129/512"), ("10413/16384", "2607/4096")),
    (("129/512", "65/256"), ("5199/8192", "2607/4096")), (("65/256", "131/512"), ("81/128", "5199/8192")),
    (("131/512", "33/128"), ("81/128", "5199/8192")), (("65/256", "131/512"), ("5199/8192", "2607/4096")),
    (("131/512", "33/128"), ("5199/8192", "2607/4096")), (("1/4", "257/1024"), ("2607/4096", "10443/16384")),
    (("257/1024", "129/512"), ("2607/4096", "10443/16384")), (("1/4", "257/1024"), ("10443/16384", "5229/8192")),
    (("257/1024", "129/512"), ("10443/16384", "5229/8192")), (("129/512", "65/256"), ("2607/4096", "5229/8192")),
    (("1/4", "257/1024"), ("5229/8192", "10473/16384")), (("257/1024", "129/512"), ("5229/8192", "10473/16384")),
    (("1/4", "257/1024"), ("10473/16384", "1311/2048")), (("257/1024", "129/512"), ("10473/16384", "1311/2048")),
    (("129/512", "65/256"), ("5229/8192", "1311/2048")), (("65/256", "131/512"), ("2607/4096", "5229/8192")),
    (("131/512", "33/128"), ("2607/4096", "5229/8192")), (("65/256", "131/512"), ("5229/8192", "1311/2048")),
    (("131/512", "33/128"), ("5229/8192", "1311/2048")), (("33/128", "133/512"), ("81/128", "5199/8192")),
    (("133/512", "67/256"), ("81/128", "5199/8192")), (("33/128", "133/512"), ("5199/8192", "2607/4096")),
    (("133/512", "67/256"), ("5199/8192", "2607/4096")), (("67/256", "135/512"), ("81/128", "5199/8192")),
    (("135/512", "17/64"), ("81/128", "5199/8192")), (("67/256", "135/512"), ("5199/8192", "2607/4096")),
    (("135/512", "17/64"), ("5199/8192", "2607/4096")), (("33/128", "133/512"), ("2607/4096", "5229/8192")),
    (("133/512", "67/256"), ("2607/4096", "5229/8192")), (("33/128", "133/512"), ("5229/8192", "1311/2048")),
    (("133/512", "67/256"), ("5229/8192", "1311/2048")), (("67/256", "135/512"), ("2607/4096", "5229/8192")),
    (("135/512", "17/64"), ("2607/4096", "5229/8192")), (("67/256", "135/512"), ("5229/8192", "1311/2048")),
    (("135/512", "17/64"), ("5229/8192", "1311/2048")), (("1/4", "257/1024"), ("1311/2048", "10503/16384")),
    (("257/1024", "129/512"), ("1311/2048", "10503/16384")), (("1/4", "257/1024"), ("10503/16384", "5259/8192")),
    (("257/1024", "129/512"), ("10503/16384", "5259/8192")), (("129/512", "65/256"), ("1311/2048", "5259/8192")),
    (("1/4", "257/1024"), ("5259/8192", "10533/16384")), (("257/1024", "129/512"), ("5259/8192", "10533/16384")),
    (("1/4", "257/1024"), ("10533/16384", "2637/4096")), (("257/1024", "129/512"), ("10533/16384", "2637/4096")),
    (("129/512", "65/256"), ("5259/8192", "2637/4096")), (("65/256", "131/512"), ("1311/2048", "5259/8192")),
    (("131/512", "33/128"), ("1311/2048", "5259/8192")), (("65/256", "131/512"), ("5259/8192", "2637/4096")),
    (("131/512", "33/128"), ("5259/8192", "2637/4096")), (("1/4", "129/512"), ("2637/4096", "5289/8192")),
    (("129/512", "65/256"), ("2637/4096", "5289/8192")), (("1/4", "129/512"), ("5289/8192", "663/1024")),
    (("129/512", "65/256"), ("5289/8192", "663/1024")), (("65/256", "131/512"), ("2637/4096", "5289/8192")),
    (("131/512", "33/128"), ("2637/4096", "5289/8192")), (("65/256", "131/512"), ("5289/8192", "663/1024")),
    (("131/512", "33/128"), ("5289/8192", "663/1024")), (("33/128", "133/512"), ("1311/2048", "5259/8192")),
    (("133/512", "67/256"), ("1311/2048", "5259/8192")), (("33/128", "133/512"), ("5259/8192", "2637/4096")),
    (("133/512", "67/256"), ("5259/8192", "2637/4096")), (("67/256", "135/512"), ("1311/2048", "5259/8192")),
    (("135/512", "17/64"), ("1311/2048", "5259/8192")), (("67/256", "135/512"), ("5259/8192", "2637/4096")),
    (("135/512", "17/64"), ("5259/8192", "2637/4096")), (("33/128", "133/512"), ("2637/4096", "5289/8192")),
    (("133/512", "67/256"), ("2637/4096", "5289/8192")), (("33/128", "133/512"), ("5289/8192", "663/1024")),
    (("133/512", "67/256"), ("5289/8192", "663/1024")), (("67/256", "135/512"), ("2637/4096", "5289/8192")),
    (("135/512", "17/64"), ("2637/4096", "5289/8192")), (("67/256", "135/512"), ("5289/8192", "663/1024")),
    (("135/512", "17/64"), ("5289/8192", "663/1024")), (("17/64", "137/512"), ("81/128", "5199/8192")),
    (("137/512", "69/256"), ("81/128", "5199/8192")), (("17/64", "137/512"), ("5199/8192", "2607/4096")),
    (("137/512", "69/256"), ("5199/8192", "2607/4096")), (("69/256", "139/512"), ("81/128", "5199/8192")),
    (("139/512", "35/128"), ("81/128", "5199/8192")), (("69/256", "139/512"), ("5199/8192", "2607/4096")),
    (("139/512", "35/128"), ("5199/8192", "2607/4096")), (("17/64", "137/512"), ("2607/4096", "5229/8192")),
    (("137/512", "69/256"), ("2607/4096", "5229/8192")), (("17/64", "137/512"), ("5229/8192", "1311/2048")),
    (("137/512", "69/256"), ("5229/8192", "1311/2048")), (("69/256", "139/512"), ("2607/4096", "5229/8192")),
    (("139/512", "35/128"), ("2607/4096", "5229/8192")), (("69/256", "139/512"), ("5229/8192", "1311/2048")),
    (("139/512", "35/128"), ("5229/8192", "1311/2048")), (("35/128", "141/512"), ("81/128", "5199/8192")),
    (("141/512", "71/256"), ("81/128", "5199/8192")), (("35/128", "141/512"), ("5199/8192", "2607/4096")),
    (("141/512", "71/256"), ("5199/8192", "2607/4096")), (("71/256", "143/512"), ("81/128", "5199/8192")),
    (("143/512", "9/32"), ("81/128", "5199/8192")), (("71/256", "143/512"), ("5199/8192", "2607/4096")),
    (("143/512", "9/32"), ("5199/8192", "2607/4096")), (("35/128", "141/512"), ("2607/4096", "5229/8192")),
    (("141/512", "71/256"), ("2607/4096", "5229/8192")), (("35/128", "141/512"), ("5229/8192", "1311/2048")),
    (("141/512", "71/256"), ("5229/8192", "1311/2048")), (("71/256", "143/512"), ("2607/4096", "5229/8192")),
    (("143/512", "9/32"), ("2607/4096", "5229/8192")), (("71/256", "143/512"), ("5229/8192", "1311/2048")),
    (("143/512", "9/32"), ("5229/8192", "1311/2048")), (("17/64", "137/512"), ("1311/2048", "5259/8192")),
    (("137/512", "69/256"), ("1311/2048", "5259/8192")), (("17/64", "137/512"), ("5259/8192", "2637/4096")),
    (("137/512", "69/256"), ("5259/8192", "2637/4096")), (("69/256", "139/512"), ("1311/2048", "5259/8192")),
    (("139/512", "35/128"), ("1311/2048", "5259/8192")), (("69/256", "139/512"), ("5259/8192", "2637/4096")),
    (("139/512", "35/128"), ("5259/8192", "2637/4096")), (("17/64", "137/512"), ("2637/4096", "5289/8192")),
    (("137/512", "69/256"), ("2637/4096", "5289/8192")), (("17/64", "137/512"), ("5289/8192", "663/1024")),
    (("137/512", "69/256"), ("5289/8192", "663/1024")), (("69/256", "139/512"), ("2637/4096", "5289/8192")),
    (("139/512", "35/128"), ("2637/4096", "5289/8192")), (("69/256", "139/512"), ("5289/8192", "663/1024")),
    (("139/512", "35/128"), ("5289/8192", "663/1024")), (("35/128", "141/512"), ("1311/2048", "5259/8192")),
    (("141/512", "71/256"), ("1311/2048", "5259/8192")), (("35/128", "141/512"), ("5259/8192", "2637/4096")),
    (("141/512", "71/256"), ("5259/8192", "2637/4096")), (("71/256", "143/512"), ("1311/2048", "5259/8192")),
    (("143/512", "9/32"), ("1311/2048", "5259/8192")), (("71/256", "143/512"), ("5259/8192", "2637/4096")),
    (("143/512", "9/32"), ("5259/8192", "2637/4096")), (("35/128", "141/512"), ("2637/4096", "5289/8192")),
    (("141/512", "71/256"), ("2637/4096", "5289/8192")), (("35/128", "141/512"), ("5289/8192", "663/1024")),
    (("141/512", "71/256"), ("5289/8192", "663/1024")), (("71/256", "143/512"), ("2637/4096", "5289/8192")),
    (("143/512", "9/32"), ("2637/4096", "5289/8192")), (("71/256", "143/512"), ("5289/8192", "663/1024")),
    (("143/512", "9/32"), ("5289/8192", "663/1024")), (("1/4", "129/512"), ("663/1024", "5319/8192")),
    (("129/512", "65/256"), ("663/1024", "5319/8192")), (("1/4", "129/512"), ("5319/8192", "2667/4096")),
    (("129/512", "65/256"), ("5319/8192", "2667/4096")), (("65/256", "131/512"), ("663/1024", "5319/8192")),
    (("131/512", "33/128"), ("663/1024", "5319/8192")), (("65/256", "131/512"), ("5319/8192", "2667/4096")),
    (("131/512", "33/128"), ("5319/8192", "2667/4096")), (("1/4", "129/512"), ("2667/4096", "5349/8192")),
    (("129/512", "65/256"), ("2667/4096", "5349/8192")), (("1/4", "129/512"), ("5349/8192", "1341/2048")),
    (("129/512", "65/256"), ("5349/8192", "1341/2048")), (("65/256", "131/512"), ("2667/4096", "5349/8192")),
    (("131/512", "33/128"), ("2667/4096", "5349/8192")), (("65/256", "131/512"), ("5349/8192", "1341/2048")),
    (("131/512", "33/128"), ("5349/8192", "1341/2048")), (("33/128", "133/512"), ("663/1024", "5319/8192")),
    (("133/512", "67/256"), ("663/1024", "5319/8192")), (("33/128", "133/512"), ("5319/8192", "2667/4096")),
    (("133/512", "67/256"), ("5319/8192", "2667/4096")), (("67/256", "135/512"), ("663/1024", "5319/8192")),
    (("135/512", "17/64"), ("663/1024", "5319/8192")), (("67/256", "135/512"), ("5319/8192", "2667/4096")),
    (("135/512", "17/64"), ("5319/8192", "2667/4096")), (("33/128", "133/512"), ("2667/4096", "5349/8192")),
    (("133/512", "67/256"), ("2667/4096", "5349/8192")), (("33/128", "133/512"), ("5349/8192", "1341/2048")),
    (("133/512", "67/256"), ("5349/8192", "1341/2048")), (("67/256", "135/512"), ("2667/4096", "5349/8192")),
    (("135/512", "17/64"), ("2667/4096", "5349/8192")), (("67/256", "135/512"), ("5349/8192", "1341/2048")),
    (("135/512", "17/64"), ("5349/8192", "1341/2048")), (("1/4", "129/512"), ("1341/2048", "5379/8192")),
    (("129/512", "65/256"), ("1341/2048", "5379/8192")), (("1/4", "129/512"), ("5379/8192", "2697/4096")),
    (("129/512", "65/256"), ("5379/8192", "2697/4096")), (("65/256", "131/512"), ("1341/2048", "5379/8192")),
    (("131/512", "33/128"), ("1341/2048", "5379/8192")), (("65/256", "131/512"), ("5379/8192", "2697/4096")),
    (("131/512", "33/128"), ("5379/8192", "2697/4096")), (("1/4", "129/512"), ("2697/4096", "5409/8192")),
    (("129/512", "65/256"), ("2697/4096", "5409/8192")), (("1/4", "129/512"), ("5409/8192", "339/512")),
    (("129/512", "65/256"), ("5409/8192", "339/512")), (("65/256", "131/512"), ("2697/4096", "5409/8192")),
    (("131/512", "33/128"), ("2697/4096", "5409/8192")), (("65/256", "131/512"), ("5409/8192", "339/512")),
    (("131/512", "33/128"), ("5409/8192", "339/512")), (("33/128", "133/512"), ("1341/2048", "5379/8192")),
    (("133/512", "67/256"), ("1341/2048", "5379/8192")), (("33/128", "133/512"), ("5379/8192", "2697/4096")),
    (("133/512", "67/256"), ("5379/8192", "2697/4096")), (("67/256", "135/512"), ("1341/2048", "5379/8192")),
    (("135/512", "17/64"), ("1341/2048", "5379/8192")), (("67/256", "135/512"), ("5379/8192", "2697/4096")),
    (("135/512", "17/64"), ("5379/8192", "2697/4096")), (("33/128", "133/512"), ("2697/4096", "5409/8192")),
    (("133/512", "67/256"), ("2697/4096", "5409/8192")), (("33/128", "133/512"), ("5409/8192", "339/512")),
    (("133/512", "67/256"), ("5409/8192", "339/512")), (("67/256", "135/512"), ("2697/4096", "5409/8192")),
    (("135/512", "17/64"), ("2697/4096", "5409/8192")), (("67/256", "135/512"), ("5409/8192", "339/512")),
    (("135/512", "17/64"), ("5409/8192", "339/512")), (("17/64", "137/512"), ("663/1024", "5319/8192")),
    (("137/512", "69/256"), ("663/1024", "5319/8192")), (("17/64", "137/512"), ("5319/8192", "2667/4096")),
    (("137/512", "69/256"), ("5319/8192", "2667/4096")), (("69/256", "139/512"), ("663/1024", "5319/8192")),
    (("139/512", "35/128"), ("663/1024", "5319/8192")), (("69/256", "139/512"), ("5319/8192", "2667/4096")),
    (("139/512", "35/128"), ("5319/8192", "2667/4096")), (("17/64", "137/512"), ("2667/4096", "5349/8192")),
    (("137/512", "69/256"), ("2667/4096", "5349/8192")), (("17/64", "137/512"), ("5349/8192", "1341/2048")),
    (("137/512", "69/256"), ("5349/8192", "1341/2048")), (("69/256", "139/512"), ("2667/4096", "5349/8192")),
    (("139/512", "35/128"), ("2667/4096", "5349/8192")), (("69/256", "139/512"), ("5349/8192", "1341/2048")),
    (("139/512", "35/128"), ("5349/8192", "1341/2048")), (("35/128", "141/512"), ("663/1024", "5319/8192")),
    (("141/512", "71/256"), ("663/1024", "5319/8192")), (("35/128", "141/512"), ("5319/8192", "2667/4096")),
    (("141/512", "71/256"), ("5319/8192", "2667/4096")), (("71/256", "143/512"), ("663/1024", "5319/8192")),
    (("143/512", "9/32"), ("663/1024", "5319/8192")), (("71/256", "143/512"), ("5319/8192", "2667/4096")),
    (("143/512", "9/32"), ("5319/8192", "2667/4096")), (("35/128", "141/512"), ("2667/4096", "5349/8192")),
    (("141/512", "71/256"), ("2667/4096", "5349/8192")), (("35/128", "141/512"), ("5349/8192", "1341/2048")),
    (("141/512", "71/256"), ("5349/8192", "1341/2048")), (("71/256", "9/32"), ("2667/4096", "1341/2048")),
    (("17/64", "137/512"), ("1341/2048", "5379/8192")), (("137/512", "69/256"), ("1341/2048", "5379/8192")),
    (("17/64", "137/512"), ("5379/8192", "2697/4096")), (("137/512", "69/256"), ("5379/8192", "2697/4096")),
    (("69/256", "139/512"), ("1341/2048", "5379/8192")), (("139/512", "35/128"), ("1341/2048", "5379/8192")),
    (("69/256", "139/512"), ("5379/8192", "2697/4096")), (("139/512", "35/128"), ("5379/8192", "2697/4096")),
    (("17/64", "137/512"), ("2697/4096", "5409/8192")), (("137/512", "69/256"), ("2697/4096", "5409/8192")),
    (("17/64", "137/512"), ("5409/8192", "339/512")), (("137/512", "69/256"), ("5409/8192", "339/512")),
    (("69/256", "139/512"), ("2697/4096", "5409/8192")), (("139/512", "35/128"), ("2697/4096", "5409/8192")),
    (("69/256", "139/512"), ("5409/8192", "339/512")), (("139/512", "35/128"), ("5409/8192", "339/512")),
    (("35/128", "141/512"), ("1341/2048", "5379/8192")), (("141/512", "71/256"), ("1341/2048", "5379/8192")),
    (("35/128", "141/512"), ("5379/8192", "2697/4096")), (("141/512", "71/256"), ("5379/8192", "2697/4096")),
    (("71/256", "9/32"), ("1341/2048", "2697/4096")), (("35/128", "141/512"), ("2697/4096", "5409/8192")),
    (("141/512", "71/256"), ("2697/4096", "5409/8192")), (("35/128", "141/512"), ("5409/8192", "339/512")),
    (("141/512", "71/256"), ("5409/8192", "339/512")), (("71/256", "9/32"), ("2697/4096", "339/512")),
    (("9/32", "145/512"), ("81/128", "5199/8192")), (("145/512", "73/256"), ("81/128", "5199/8192")),
    (("9/32", "145/512"), ("5199/8192", "2607/4096")), (("145/512", "73/256"), ("5199/8192", "2607/4096")),
    (("73/256", "37/128"), ("81/128", "2607/4096")), (("9/32", "145/512"), ("2607/4096", "5229/8192")),
    (("145/512", "73/256"), ("2607/4096", "5229/8192")), (("9/32", "145/512"), ("5229/8192", "1311/2048")),
    (("145/512", "73/256"), ("5229/8192", "1311/2048")), (("73/256", "37/128"), ("2607/4096", "1311/2048")),
    (("37/128", "75/256"), ("81/128", "2607/4096")), (("75/256", "19/64"), ("81/128", "2607/4096")),
    (("37/128", "75/256"), ("2607/4096", "1311/2048")), (("75/256", "19/64"), ("2607/4096", "1311/2048")),
    (("9/32", "73/256"), ("1311/2048", "2637/4096")), (("73/256", "37/128"), ("1311/2048", "2637/4096")),
    (("9/32", "73/256"), ("2637/4096", "663/1024")), (("73/256", "37/128"), ("2637/4096", "663/1024")),
    (("37/128", "75/256"), ("1311/2048", "2637/4096")), (("75/256", "19/64"), ("1311/2048", "2637/4096")),
    (("37/128", "75/256"), ("2637/4096", "663/1024")), (("75/256", "19/64"), ("2637/4096", "663/1024")),
    (("19/64", "77/256"), ("81/128", "2607/4096")), (("77/256", "39/128"), ("81/128", "2607/4096")),
    (("19/64", "77/256"), ("2607/4096", "1311/2048")), (("77/256", "39/128"), ("2607/4096", "1311/2048")),
    (("39/128", "79/256"), ("81/128", "2607/4096")), (("79/256", "5/16"), ("81/128", "2607/4096")),
    (("39/128", "79/256"), ("2607/4096", "1311/2048")), (("79/256", "5/16"), ("2607/4096", "1311/2048")),
    (("19/64", "77/256"), ("1311/2048", "2637/4096")), (("77/256", "39/128"), ("1311/2048", "2637/4096")),
    (("19/64", "77/256"), ("2637/4096", "663/1024")), (("77/256", "39/128"), ("2637/4096", "663/1024")),
    (("39/128", "79/256"), ("1311/2048", "2637/4096")), (("79/256", "5/16"), ("1311/2048", "2637/4096")),
    (("39/128", "79/256"), ("2637/4096", "663/1024")), (("79/256", "5/16"), ("2637/4096", "663/1024")),
    (("9/32", "73/256"), ("663/1024", "2667/4096")), (("73/256", "37/128"), ("663/1024", "2667/4096")),
    (("9/32", "73/256"), ("2667/4096", "1341/2048")), (("73/256", "37/128"), ("2667/4096", "1341/2048")),
    (("37/128", "75/256"), ("663/1024", "2667/4096")), (("75/256", "19/64"), ("663/1024", "2667/4096")),
    (("37/128", "75/256"), ("2667/4096", "1341/2048")), (("75/256", "19/64"), ("2667/4096", "1341/2048")),
    (("9/32", "73/256"), ("1341/2048", "2697/4096")), (("73/256", "37/128"), ("1341/2048", "2697/4096")),
    (("9/32", "73/256"), ("2697/4096", "339/512")), (("73/256", "37/128"), ("2697/4096", "339/512")),
    (("37/128", "75/256"), ("1341/2048", "2697/4096")), (("75/256", "19/64"), ("1341/2048", "2697/4096")),
    (("37/128", "75/256"), ("2697/4096", "339/512")), (("75/256", "19/64"), ("2697/4096", "339/512")),
    (("19/64", "77/256"), ("663/1024", "2667/4096")), (("77/256", "39/128"), ("663/1024", "2667/4096")),
    (("19/64", "77/256"), ("2667/4096", "1341/2048")), (("77/256", "39/128"), ("2667/4096", "1341/2048")),
    (("39/128", "79/256"), ("663/1024", "2667/4096")), (("79/256", "5/16"), ("663/1024", "2667/4096")),
    (("39/128", "79/256"), ("2667/4096", "1341/2048")), (("79/256", "5/16"), ("2667/4096", "1341/2048")),
    (("19/64", "77/256"), ("1341/2048", "2697/4096")), (("77/256", "39/128"), ("1341/2048", "2697/4096")),
    (("19/64", "77/256"), ("2697/4096", "339/512")), (("77/256", "39/128"), ("2697/4096", "339/512")),
    (("39/128", "79/256"), ("1341/2048", "2697/4096")), (("79/256", "5/16"), ("1341/2048", "2697/4096")),
    (("39/128", "79/256"), ("2697/4096", "339/512")), (("79/256", "5/16"), ("2697/4096", "339/512")),
    (("1/4", "129/512"), ("339/512", "5439/8192")), (("129/512", "65/256"), ("339/512", "5439/8192")),
    (("1/4", "129/512"), ("5439/8192", "2727/4096")), (("129/512", "65/256"), ("5439/8192", "2727/4096")),
    (("65/256", "131/512"), ("339/512", "5439/8192")), (("131/512", "33/128"), ("339/512", "5439/8192")),
    (("65/256", "131/512"), ("5439/8192", "2727/4096")), (("131/512", "33/128"), ("5439/8192", "2727/4096")),
    (("1/4", "129/512"), ("2727/4096", "5469/8192")), (("129/512", "65/256"), ("2727/4096", "5469/8192")),
    (("1/4", "129/512"), ("5469/8192", "1371/2048")), (("129/512", "65/256"), ("5469/8192", "1371/2048")),
    (("65/256", "131/512"), ("2727/4096", "5469/8192")), (("131/512", "33/128"), ("2727/4096", "5469/8192")),
    (("65/256", "131/512"), ("5469/8192", "1371/2048")), (("131/512", "33/128"), ("5469/8192", "1371/2048")),
    (("33/128", "133/512"), ("339/512", "5439/8192")), (("133/512", "67/256"), ("339/512", "5439/8192")),
    (("33/128", "133/512"), ("5439/8192", "2727/4096")), (("133/512", "67/256"), ("5439/8192", "2727/4096")),
    (("67/256", "135/512"), ("339/512", "5439/8192")), (("135/512", "17/64"), ("339/512", "5439/8192")),
    (("67/256", "135/512"), ("5439/8192", "2727/4096")), (("135/512", "17/64"), ("5439/8192", "2727/4096")),
    (("33/128", "133/512"), ("2727/4096", "5469/8192")), (("133/512", "67/256"), ("2727/4096", "5469/8192")),
    (("33/128", "133/512"), ("5469/8192", "1371/2048")), (("133/512", "67/256"), ("5469/8192", "1371/2048")),
    (("67/256", "135/512"), ("2727/4096", "5469/8192")), (("135/512", "17/64"), ("2727/4096", "5469/8192")),
    (("67/256", "135/512"), ("5469/8192", "1371/2048")), (("135/512", "17/64"), ("5469/8192", "1371/2048")),
    (("1/4", "129/512"), ("1371/2048", "5499/8192")), (("129/512", "65/256"), ("1371/2048", "5499/8192")),
    (("1/4", "129/512"), ("5499/8192", "2757/4096")), (("129/512", "65/256"), ("5499/8192", "2757/4096")),
    (("65/256", "131/512"), ("1371/2048", "5499/8192")), (("131/512", "33/128"), ("1371/2048", "5499/8192")),
    (("65/256", "131/512"), ("5499/8192", "2757/4096")), (("131/512", "33/128"), ("5499/8192", "2757/4096")),
    (("1/4", "129/512"), ("2757/4096", "5529/8192")), (("129/512", "65/256"), ("2757/4096", "5529/8192")),
    (("1/4", "129/512"), ("5529/8192", "693/1024")), (("129/512", "65/256"), ("5529/8192", "693/1024")),
    (("65/256", "131/512"), ("2757/4096", "5529/8192")), (("131/512", "33/128"), ("2757/4096", "5529/8192")),
    (("65/256", "131/512"), ("5529/8192", "693/1024")), (("131/512", "33/128"), ("5529/8192", "693/1024")),
    (("33/128", "133/512"), ("1371/2048", "5499/8192")), (("133/512", "67/256"), ("1371/2048", "5499/8192")),
    (("33/128", "133/512"), ("5499/8192", "2757/4096")), (("133/512", "67/256"), ("5499/8192", "2757/4096")),
    (("67/256", "135/512"), ("1371/2048", "5499/8192")), (("135/512", "17/64"), ("1371/2048", "5499/8192")),
    (("67/256", "135/512"), ("5499/8192", "2757/4096")), (("135/512", "17/64"), ("5499/8192", "2757/4096")),
    (("33/128", "133/512"), ("2757/4096", "5529/8192")), (("133/512", "67/256"), ("2757/4096", "5529/8192")),
    (("33/128", "133/512"), ("5529/8192", "693/1024")), (("133/512", "67/256"), ("5529/8192", "693/1024")),
    (("67/256", "135/512"), ("2757/4096", "5529/8192")), (("135/512", "17/64"), ("2757/4096", "5529/8192")),
    (("67/256", "135/512"), ("5529/8192", "693/1024")), (("135/512", "17/64"), ("5529/8192", "693/1024")),
    (("17/64", "137/512"), ("339/512", "5439/8192")), (("137/512", "69/256"), ("339/512", "5439/8192")),
    (("17/64", "137/512"), ("5439/8192", "2727/4096")), (("137/512", "69/256"), ("5439/8192", "2727/4096")),
    (("69/256", "139/512"), ("339/512", "5439/8192")), (("139/512", "35/128"), ("339/512", "5439/8192")),
    (("69/256", "139/512"), ("5439/8192", "2727/4096")), (("139/512", "35/128"), ("5439/8192", "2727/4096")),
    (("17/64", "137/512"), ("2727/4096", "5469/8192")), (("137/512", "69/256"), ("2727/4096", "5469/8192")),
    (("17/64", "137/512"), ("5469/8192", "1371/2048")), (("137/512", "69/256"), ("5469/8192", "1371/2048")),
    (("69/256", "139/512"), ("2727/4096", "5469/8192")), (("139/512", "35/128"), ("2727/4096", "5469/8192")),
    (("69/256", "139/512"), ("5469/8192", "1371/2048")), (("139/512", "35/128"), ("5469/8192", "1371/2048")),
    (("35/128", "141/512"), ("339/512", "5439/8192")), (("141/512", "71/256"), ("339/512", "5439/8192")),
    (("35/128", "141/512"), ("5439/8192", "2727/4096")), (("141/512", "71/256"), ("5439/8192", "2727/4096")),
    (("71/256", "9/32"), ("339/512", "2727/4096")), (("35/128", "71/256"), ("2727/4096", "1371/2048")),
    (("71/256", "9/32"), ("2727/4096", "1371/2048")), (("17/64", "137/512"), ("1371/2048", "5499/8192")),
    (("137/512", "69/256"), ("1371/2048", "5499/8192")), (("17/64", "137/512"), ("5499/8192", "2757/4096")),
    (("137/512", "69/256"), ("5499/8192", "2757/4096")), (("69/256", "139/512"), ("1371/2048", "5499/8192")),
    (("139/512", "35/128"), ("1371/2048", "5499/8192")), (("69/256", "139/512"), ("5499/8192", "2757/4096")),
    (("139/512", "35/128"), ("5499/8192", "2757/4096")), (("17/64", "137/512"), ("2757/4096", "5529/8192")),
    (("137/512", "69/256"), ("2757/4096", "5529/8192")), (("17/64", "137/512"), ("5529/8192", "693/1024")),
    (("137/512", "69/256"), ("5529/8192", "693/1024")), (("69/256", "139/512"), ("2757/4096", "5529/8192")),
    (("139/512", "35/128"), ("2757/4096", "5529/8192")), (("69/256", "139/512"), ("5529/8192", "693/1024")),
    (("139/512", "35/128"), ("5529/8192", "693/1024")), (("35/128", "71/256"), ("1371/2048", "2757/4096")),
    (("71/256", "9/32"), ("1371/2048", "2757/4096")), (("35/128", "71/256"), ("2757/4096", "693/1024")),
    (("71/256", "9/32"), ("2757/4096", "693/1024")), (("1/4", "129/512"), ("693/1024", "5559/8192")),
    (("129/512", "65/256"), ("693/1024", "5559/8192")), (("1/4", "129/512"), ("5559/8192", "2787/4096")),
    (("129/512", "65/256"), ("5559/8192", "2787/4096")), (("65/256", "131/512"), ("693/1024", "5559/8192")),
    (("131/512", "33/128"), ("693/1024", "5559/8192")), (("65/256", "131/512"), ("5559/8192", "2787/4096")),
    (("131/512", "33/128"), ("5559/8192", "2787/4096")), (("1/4", "129/512"), ("2787/4096", "5589/8192")),
    (("129/512", "65/256"), ("2787/4096", "5589/8192")), (("1/4", "129/512"), ("5589/8192", "1401/2048")),
    (("129/512", "65/256"), ("5589/8192", "1401/2048")), (("65/256", "131/512"), ("2787/4096", "5589/8192")),
    (("131/512", "33/128"), ("2787/4096", "5589/8192")), (("65/256", "131/512"), ("5589/8192", "1401/2048")),
    (("131/512", "33/128"), ("5589/8192", "1401/2048")), (("33/128", "133/512"), ("693/1024", "5559/8192")),
    (("133/512", "67/256"), ("693/1024", "5559/8192")), (("33/128", "133/512"), ("5559/8192", "2787/4096")),
    (("133/512", "67/256"), ("5559/8192", "2787/4096")), (("67/256", "135/512"), ("693/1024", "5559/8192")),
    (("135/512", "17/64"), ("693/1024", "5559/8192")), (("67/256", "135/512"), ("5559/8192", "2787/4096")),
    (("135/512", "17/64"), ("5559/8192", "2787/4096")), (("33/128", "133/512"), ("2787/4096", "5589/8192")),
    (("133/512", "67/256"), ("2787/4096", "5589/8192")), (("33/128", "133/512"), ("5589/8192", "1401/2048")),
    (("133/512", "67/256"), ("5589/8192", "1401/2048")), (("67/256", "135/512"), ("2787/4096", "5589/8192")),
    (("135/512", "17/64"), ("2787/4096", "5589/8192")), (("67/256", "135/512"), ("5589/8192", "1401/2048")),
    (("135/512", "17/64"), ("5589/8192", "1401/2048")), (("1/4", "129/512"), ("1401/2048", "5619/8192")),
    (("129/512", "65/256"), ("1401/2048", "5619/8192")), (("1/4", "129/512"), ("5619/8192", "2817/4096")),
    (("129/512", "65/256"), ("5619/8192", "2817/4096")), (("65/256", "131/512"), ("1401/2048", "5619/8192")),
    (("131/512", "33/128"), ("1401/2048", "5619/8192")), (("65/256", "131/512"), ("5619/8192", "2817/4096")),
    (("131/512", "33/128"), ("5619/8192", "2817/4096")), (("1/4", "129/512"), ("2817/4096", "5649/8192")),
    (("129/512", "65/256"), ("2817/4096", "5649/8192")), (("1/4", "129/512"), ("5649/8192", "177/256")),
    (("129/512", "65/256"), ("5649/8192", "177/256")), (("65/256", "131/512"), ("2817/4096", "5649/8192")),
    (("131/512", "33/128"), ("2817/4096", "5649/8192")), (("65/256", "131/512"), ("5649/8192", "177/256")),
    (("131/512", "33/128"), ("5649/8192", "177/256")), (("33/128", "133/512"), ("1401/2048", "5619/8192")),
    (("133/512", "67/256"), ("1401/2048", "5619/8192")), (("33/128", "133/512"), ("5619/8192", "2817/4096")),
    (("133/512", "67/256"), ("5619/8192", "2817/4096")), (("67/256", "135/512"), ("1401/2048", "5619/8192")),
    (("135/512", "17/64"), ("1401/2048", "5619/8192")), (("67/256", "135/512"), ("5619/8192", "2817/4096")),
    (("135/512", "17/64"), ("5619/8192", "2817/4096")), (("33/128", "133/512"), ("2817/4096", "5649/8192")),
    (("133/512", "67/256"), ("2817/4096", "5649/8192")), (("33/128", "133/512"), ("5649/8192", "177/256")),
    (("133/512", "67/256"), ("5649/8192", "177/256")), (("67/256", "135/512"), ("2817/4096", "5649/8192")),
    (("135/512", "17/64"), ("2817/4096", "5649/8192")), (("67/256", "135/512"), ("5649/8192", "177/256")),
    (("135/512", "17/64"), ("5649/8192", "177/256")), (("17/64", "137/512"), ("693/1024", "5559/8192")),
    (("137/512", "69/256"), ("693/1024", "5559/8192")), (("17/64", "137/512"), ("5559/8192", "2787/4096")),
    (("137/512", "69/256"), ("5559/8192", "2787/4096")), (("69/256", "35/128"), ("693/1024", "2787/4096")),
    (("17/64", "137/512"), ("2787/4096", "5589/8192")), (("137/512", "69/256"), ("2787/4096", "5589/8192")),
    (("17/64", "137/512"), ("5589/8192", "1401/2048")), (("137/512", "69/256"), ("5589/8192", "1401/2048")),
    (("69/256", "35/128"), ("2787/4096", "1401/2048")), (("35/128", "71/256"), ("693/1024", "2787/4096")),
    (("71/256", "9/32"), ("693/1024", "2787/4096")), (("35/128", "71/256"), ("2787/4096", "1401/2048")),
    (("71/256", "9/32"), ("2787/4096", "1401/2048")), (("17/64", "69/256"), ("1401/2048", "2817/4096")),
    (("69/256", "35/128"), ("1401/2048", "2817/4096")), (("17/64", "69/256"), ("2817/4096", "177/256")),
    (("69/256", "35/128"), ("2817/4096", "177/256")), (("35/128", "71/256"), ("1401/2048", "2817/4096")),
    (("71/256", "9/32"), ("1401/2048", "2817/4096")), (("35/128", "71/256"), ("2817/4096", "177/256")),
    (("71/256", "9/32"), ("2817/4096", "177/256")), (("9/32", "73/256"), ("339/512", "2727/4096")),
    (("73/256", "37/128"), ("339/512", "2727/4096")), (("9/32", "73/256"), ("2727/4096", "1371/2048")),
    (("73/256", "37/128"), ("2727/4096", "1371/2048")), (("37/128", "75/256"), ("339/512", "2727/4096")),
    (("75/256", "19/64"), ("339/512", "2727/4096")), (("37/128", "75/256"), ("2727/4096", "1371/2048")),
    (("75/256", "19/64"), ("2727/4096", "1371/2048")), (("9/32", "73/256"), ("1371/2048", "2757/4096")),
    (("73/256", "37/128"), ("1371/2048", "2757/4096")), (("9/32", "73/256"), ("2757/4096", "693/1024")),
    (("73/256", "37/128"), ("2757/4096", "693/1024")), (("37/128", "75/256"), ("1371/2048", "2757/4096")),
    (("75/256", "19/64"), ("1371/2048", "2757/4096")), (("37/128", "75/256"), ("2757/4096", "693/1024")),
    (("75/256", "19/64"), ("2757/4096", "693/1024")), (("19/64", "77/256"), ("339/512", "2727/4096")),
    (("77/256", "39/128"), ("339/512", "2727/4096")), (("19/64", "77/256"), ("2727/4096", "1371/2048")),
    (("77/256", "39/128"), ("2727/4096", "1371/2048")), (("39/128", "79/256"), ("339/512", "2727/4096")),
    (("79/256", "5/16"), ("339/512", "2727/4096")), (("39/128", "79/256"), ("2727/4096", "1371/2048")),
    (("79/256", "5/16"), ("2727/4096", "1371/2048")), (("19/64", "77/256"), ("1371/2048", "2757/4096")),
    (("77/256", "39/128"), ("1371/2048", "2757/4096")), (("19/64", "77/256"), ("2757/4096", "693/1024")),
    (("77/256", "39/128"), ("2757/4096", "693/1024")), (("39/128", "79/256"), ("1371/2048", "2757/4096")),
    (("79/256", "5/16"), ("1371/2048", "2757/4096")), (("39/128", "79/256"), ("2757/4096", "693/1024")),
    (("79/256", "5/16"), ("2757/4096", "693/1024")), (("9/32", "73/256"), ("693/1024", "2787/4096")),
    (("73/256", "37/128"), ("693/1024", "2787/4096")), (("9/32", "73/256"), ("2787/4096", "1401/2048")),
    (("73/256", "37/128"), ("2787/4096", "1401/2048")), (("37/128", "75/256"), ("693/1024", "2787/4096")),
    (("75/256", "19/64"), ("693/1024", "2787/4096")), (("37/128", "75/256"), ("2787/4096", "1401/2048")),
    (("75/256", "19/64"), ("2787/4096", "1401/2048")), (("9/32", "73/256"), ("1401/2048", "2817/4096")),
    (("73/256", "37/128"), ("1401/2048", "2817/4096")), (("9/32", "73/256"), ("2817/4096", "177/256")),
    (("73/256", "37/128"), ("2817/4096", "177/256")), (("37/128", "75/256"), ("1401/2048", "2817/4096")),
    (("75/256", "19/64"), ("1401/2048", "2817/4096")), (("37/128", "75/256"), ("2817/4096", "177/256")),
    (("75/256", "19/64"), ("2817/4096", "177/256")), (("19/64", "77/256"), ("693/1024", "2787/4096")),
    (("77/256", "39/128"), ("693/1024", "2787/4096")), (("19/64", "77/256"), ("2787/4096", "1401/2048")),
    (("77/256", "39/128"), ("2787/4096", "1401/2048")), (("39/128", "79/256"), ("693/1024", "2787/4096")),
    (("79/256", "5/16"), ("693/1024", "2787/4096")), (("39/128", "79/256"), ("2787/4096", "1401/2048")),
    (("79/256", "5/16"), ("2787/4096", "1401/2048")), (("19/64", "77/256"), ("1401/2048", "2817/4096")),
    (("77/256", "39/128"), ("1401/2048", "2817/4096")), (("19/64", "77/256"), ("2817/4096", "177/256")),
    (("77/256", "39/128"), ("2817/4096", "177/256")), (("39/128", "79/256"), ("1401/2048", "2817/4096")),
    (("79/256", "5/16"), ("1401/2048", "2817/4096")), (("39/128", "79/256"), ("2817/4096", "177/256")),
    (("79/256", "5/16"), ("2817/4096", "177/256")), (("5/16", "81/256"), ("81/128", "2607/4096")),
    (("81/256", "41/128"), ("81/128", "2607/4096")), (("5/16", "81/256"), ("2607/4096", "1311/2048")),
    (("81/256", "41/128"), ("2607/4096", "1311/2048")), (("41/128", "83/256"), ("81/128", "2607/4096")),
    (("83/256", "21/64"), ("81/128", "2607/4096")), (("41/128", "83/256"), ("2607/4096", "1311/2048")),
    (("83/256", "21/64"), ("2607/4096", "1311/2048")), (("5/16", "81/256"), ("1311/2048", "2637/4096")),
    (("81/256", "41/128"), ("1311/2048", "2637/4096")), (("5/16", "81/256"), ("2637/4096", "663/1024")),
    (("81/256", "41/128"), ("2637/4096", "663/1024")), (("41/128", "83/256"), ("1311/2048", "2637/4096")),
    (("83/256", "21/64"), ("1311/2048", "2637/4096")), (("41/128", "83/256"), ("2637/4096", "663/1024")),
    (("83/256", "21/64"), ("2637/4096", "663/1024")), (("21/64", "85/256"), ("81/128", "2607/4096")),
    (("85/256", "43/128"), ("81/128", "2607/4096")), (("21/64", "85/256"), ("2607/4096", "1311/2048")),
    (("85/256", "43/128"), ("2607/4096", "1311/2048")), (("43/128", "87/256"), ("81/128", "2607/4096")),
    (("87/256", "11/32"), ("81/128", "2607/4096")), (("43/128", "87/256"), ("2607/4096", "1311/2048")),
    (("87/256", "11/32"), ("2607/4096", "1311/2048")), (("21/64", "85/256"), ("1311/2048", "2637/4096")),
    (("85/256", "43/128"), ("1311/2048", "2637/4096")), (("21/64", "85/256"), ("2637/4096", "663/1024")),
    (("85/256", "43/128"), ("2637/4096", "663/1024")), (("43/128", "87/256"), ("1311/2048", "2637/4096")),
    (("87/256", "11/32"), ("1311/2048", "2637/4096")), (("43/128", "87/256"), ("2637/4096", "663/1024")),
    (("87/256", "11/32"), ("2637/4096", "663/1024")), (("5/16", "81/256"), ("663/1024", "2667/4096")),
    (("81/256", "41/128"), ("663/1024", "2667/4096")), (("5/16", "81/256"), ("2667/4096", "1341/2048")),
    (("81/256", "41/128"), ("2667/4096", "1341/2048")), (("41/128", "83/256"), ("663/1024", "2667/4096")),
    (("83/256", "21/64"), ("663/1024", "2667/4096")), (("41/128", "83/256"), ("2667/4096", "1341/2048")),
    (("83/256", "21/64"), ("2667/4096", "1341/2048")), (("5/16", "81/256"), ("1341/2048", "2697/4096")),
    (("81/256", "41/128"), ("1341/2048", "2697/4096")), (("5/16", "81/256"), ("2697/4096", "339/512")),
    (("81/256", "41/128"), ("2697/4096", "339/512")), (("41/128", "83/256"), ("1341/2048", "2697/4096")),
    (("83/256", "21/64"), ("1341/2048", "2697/4096")), (("41/128", "83/256"), ("2697/4096", "339/512")),
    (("83/256", "21/64"), ("2697/4096", "339/512")), (("21/64", "85/256"), ("663/1024", "2667/4096")),
    (("85/256", "43/128"), ("663/1024", "2667/4096")), (("21/64", "85/256"), ("2667/4096", "1341/2048")),
    (("85/256", "43/128"), ("2667/4096", "1341/2048")), (("43/128", "87/256"), ("663/1024", "2667/4096")),
    (("87/256", "11/32"), ("663/1024", "2667/4096")), (("43/128", "87/256"), ("2667/4096", "1341/2048")),
    (("87/256", "11/32"), ("2667/4096", "1341/2048")), (("21/64", "85/256"), ("1341/2048", "2697/4096")),
    (("85/256", "43/128"), ("1341/2048", "2697/4096")), (("21/64", "85/256"), ("2697/4096", "339/512")),
    (("85/256", "43/128"), ("2697/4096", "339/512")), (("43/128", "11/32"), ("1341/2048", "339/512")),
    (("11/32", "89/256"), ("81/128", "2607/4096")), (("89/256", "45/128"), ("81/128", "2607/4096")),
    (("11/32", "89/256"), ("2607/4096", "1311/2048")), (("89/256", "45/128"), ("2607/4096", "1311/2048")),
    (("45/128", "23/64"), ("81/128", "1311/2048")), (("11/32", "45/128"), ("1311/2048", "663/1024")),
    (("45/128", "23/64"), ("1311/2048", "663/1024")), (("23/64", "47/128"), ("81/128", "1311/2048")),
    (("47/128", "3/8"), ("81/128", "1311/2048")), (("23/64", "47/128"), ("1311/2048", "663/1024")),
    (("47/128", "3/8"), ("1311/2048", "663/1024")), (("11/32", "45/128"), ("663/1024", "1341/2048")),
    (("45/128", "23/64"), ("663/1024", "1341/2048")), (("11/32", "45/128"), ("1341/2048", "339/512")),
    (("45/128", "23/64"), ("1341/2048", "339/512")), (("23/64", "47/128"), ("663/1024", "1341/2048")),
    (("47/128", "3/8"), ("663/1024", "1341/2048")), (("23/64", "47/128"), ("1341/2048", "339/512")),
    (("47/128", "3/8"), ("1341/2048", "339/512")), (("5/16", "81/256"), ("339/512", "2727/4096")),
    (("81/256", "41/128"), ("339/512", "2727/4096")), (("5/16", "81/256"), ("2727/4096", "1371/2048")),
    (("81/256", "41/128"), ("2727/4096", "1371/2048")), (("41/128", "83/256"), ("339/512", "2727/4096")),
    (("83/256", "21/64"), ("339/512", "2727/4096")), (("41/128", "83/256"), ("2727/4096", "1371/2048")),
    (("83/256", "21/64"), ("2727/4096", "1371/2048")), (("5/16", "81/256"), ("1371/2048", "2757/4096")),
    (("81/256", "41/128"), ("1371/2048", "2757/4096")), (("5/16", "81/256"), ("2757/4096", "693/1024")),
    (("81/256", "41/128"), ("2757/4096", "693/1024")), (("41/128", "83/256"), ("1371/2048", "2757/4096")),
    (("83/256", "21/64"), ("1371/2048", "2757/4096")), (("41/128", "83/256"), ("2757/4096", "693/1024")),
    (("83/256", "21/64"), ("2757/4096", "693/1024")), (("21/64", "43/128"), ("339/512", "1371/2048")),
    (("43/128", "11/32"), ("339/512", "1371/2048")), (("21/64", "43/128"), ("1371/2048", "693/1024")),
    (("43/128", "11/32"), ("1371/2048", "693/1024")), (("5/16", "81/256"), ("693/1024", "2787/4096")),
    (("81/256", "41/128"), ("693/1024", "2787/4096")), (("5/16", "81/256"), ("2787/4096", "1401/2048")),
    (("81/256", "41/128"), ("2787/4096", "1401/2048")), (("41/128", "21/64"), ("693/1024", "1401/2048")),
    (("5/16", "81/256"), ("1401/2048", "2817/4096")), (("81/256", "41/128"), ("1401/2048", "2817/4096")),
    (("5/16", "81/256"), ("2817/4096", "177/256")), (("81/256", "41/128"), ("2817/4096", "177/256")),
    (("41/128", "21/64"), ("1401/2048", "177/256")), (("21/64", "43/128"), ("693/1024", "1401/2048")),
    (("43/128", "11/32"), ("693/1024", "1401/2048")), (("21/64", "43/128"), ("1401/2048", "177/256")),
    (("43/128", "11/32"), ("1401/2048", "177/256")), (("11/32", "45/128"), ("339/512", "1371/2048")),
    (("45/128", "23/64"), ("339/512", "1371/2048")), (("11/32", "45/128"), ("1371/2048", "693/1024")),
    (("45/128", "23/64"), ("1371/2048", "693/1024")), (("23/64", "47/128"), ("339/512", "1371/2048")),
    (("47/128", "3/8"), ("339/512", "1371/2048")), (("23/64", "47/128"), ("1371/2048", "693/1024")),
    (("47/128", "3/8"), ("1371/2048", "693/1024")), (("11/32", "45/128"), ("693/1024", "1401/2048")),
    (("45/128", "23/64"), ("693/1024", "1401/2048")), (("11/32", "45/128"), ("1401/2048", "177/256")),
    (("45/128", "23/64"), ("1401/2048", "177/256")), (("23/64", "47/128"), ("693/1024", "1401/2048")),
    (("47/128", "3/8"), ("693/1024", "1401/2048")), (("23/64", "47/128"), ("1401/2048", "177/256")),
    (("47/128", "3/8"), ("1401/2048", "177/256")), (("1/4", "129/512"), ("177/256", "5679/8192")),
    (("129/512", "65/256"), ("177/256", "5679/8192")), (("1/4", "129/512"), ("5679/8192", "2847/4096")),
    (("129/512", "65/256"), ("5679/8192", "2847/4096")), (("65/256", "131/512"), ("177/256", "5679/8192")),
    (("131/512", "33/128"), ("177/256", "5679/8192")), (("65/256", "131/512"), ("5679/8192", "2847/4096")),
    (("131/512", "33/128"), ("5679/8192", "2847/4096")), (("1/4", "129/512"), ("2847/4096", "5709/8192")),
    (("129/512", "65/256"), ("2847/4096", "5709/8192")), (("1/4", "129/512"), ("5709/8192", "1431/2048")),
    (("129/512", "65/256"), ("5709/8192", "1431/2048")), (("65/256", "131/512"), ("2847/4096", "5709/8192")),
    (("131/512", "33/128"), ("2847/4096", "5709/8192")), (("65/256", "131/512"), ("5709/8192", "1431/2048")),
    (("131/512", "33/128"), ("5709/8192", "1431/2048")), (("33/128", "133/512"), ("177/256", "5679/8192")),
    (("133/512", "67/256"), ("177/256", "5679/8192")), (("33/128", "133/512"), ("5679/8192", "2847/4096")),
    (("133/512", "67/256"), ("5679/8192", "2847/4096")), (("67/256", "135/512"), ("177/256", "5679/8192")),
    (("135/512", "17/64"), ("177/256", "5679/8192")), (("67/256", "135/512"), ("5679/8192", "2847/4096")),
    (("135/512", "17/64"), ("5679/8192", "2847/4096")), (("33/128", "133/512"), ("2847/4096", "5709/8192")),
    (("133/512", "67/256"), ("2847/4096", "5709/8192")), (("33/128", "133/512"), ("5709/8192", "1431/2048")),
    (("133/512", "67/256"), ("5709/8192", "1431/2048")), (("67/256", "17/64"), ("2847/4096", "1431/2048")),
    (("1/4", "129/512"), ("1431/2048", "5739/8192")), (("129/512", "65/256"), ("1431/2048", "5739/8192")),
    (("1/4", "129/512"), ("5739/8192", "2877/4096")), (("129/512", "65/256"), ("5739/8192", "2877/4096")),
    (("65/256", "131/512"), ("1431/2048", "5739/8192")), (("131/512", "33/128"), ("1431/2048", "5739/8192")),
    (("65/256", "131/512"), ("5739/8192", "2877/4096")), (("131/512", "33/128"), ("5739/8192", "2877/4096")),
    (("1/4", "129/512"), ("2877/4096", "5769/8192")), (("129/512", "65/256"), ("2877/4096", "5769/8192")),
    (("1/4", "129/512"), ("5769/8192", "723/1024")), (("129/512", "65/256"), ("5769/8192", "723/1024")),
    (("65/256", "131/512"), ("2877/4096", "5769/8192")), (("131/512", "33/128"), ("2877/4096", "5769/8192")),
    (("65/256", "131/512"), ("5769/8192", "723/1024")), (("131/512", "33/128"), ("5769/8192", "723/1024")),
    (("33/128", "133/512"), ("1431/2048", "5739/8192")), (("133/512", "67/256"), ("1431/2048", "5739/8192")),
    (("33/128", "133/512"), ("5739/8192", "2877/4096")), (("133/512", "67/256"), ("5739/8192", "2877/4096")),
    (("67/256", "17/64"), ("1431/2048", "2877/4096")), (("33/128", "67/256"), ("2877/4096", "723/1024")),
    (("67/256", "17/64"), ("2877/4096", "723/1024")), (("17/64", "69/256"), ("177/256", "2847/4096")),
    (("69/256", "35/128"), ("177/256", "2847/4096")), (("17/64", "69/256"), ("2847/4096", "1431/2048")),
    (("69/256", "35/128"), ("2847/4096", "1431/2048")), (("35/128", "71/256"), ("177/256", "2847/4096")),
    (("71/256", "9/32"), ("177/256", "2847/4096")), (("35/128", "71/256"), ("2847/4096", "1431/2048")),
    (("71/256", "9/32"), ("2847/4096", "1431/2048")), (("17/64", "69/256"), ("1431/2048", "2877/4096")),
    (("69/256", "35/128"), ("1431/2048", "2877/4096")), (("17/64", "69/256"), ("2877/4096", "723/1024")),
    (("69/256", "35/128"), ("2877/4096", "723/1024")), (("35/128", "71/256"), ("1431/2048", "2877/4096")),
    (("71/256", "9/32"), ("1431/2048", "2877/4096")), (("35/128", "71/256"), ("2877/4096", "723/1024")),
    (("71/256", "9/32"), ("2877/4096", "723/1024")), (("1/4", "129/512"), ("723/1024", "5799/8192")),
    (("129/512", "65/256"), ("723/1024", "5799/8192")), (("1/4", "129/512"), ("5799/8192", "2907/4096")),
    (("129/512", "65/256"), ("5799/8192", "2907/4096")), (("65/256", "131/512"), ("723/1024", "5799/8192")),
    (("131/512", "33/128"), ("723/1024", "5799/8192")), (("65/256", "131/512"), ("5799/8192", "2907/4096")),
    (("131/512", "33/128"), ("5799/8192", "2907/4096")), (("1/4", "129/512"), ("2907/4096", "5829/8192")),
    (("129/512", "65/256"), ("2907/4096", "5829/8192")), (("1/4", "129/512"), ("5829/8192", "1461/2048")),
    (("129/512", "65/256"), ("5829/8192", "1461/2048")), (("65/256", "131/512"), ("2907/4096", "5829/8192")),
    (("131/512", "33/128"), ("2907/4096", "5829/8192")), (("65/256", "131/512"), ("5829/8192", "1461/2048")),
    (("131/512", "33/128"), ("5829/8192", "1461/2048")), (("33/128", "67/256"), ("723/1024", "2907/4096")),
    (("67/256", "17/64"), ("723/1024", "2907/4096")), (("33/128", "67/256"), ("2907/4096", "1461/2048")),
    (("67/256", "17/64"), ("2907/4096", "1461/2048")), (("1/4", "129/512"), ("1461/2048", "5859/8192")),
    (("129/512", "65/256"), ("1461/2048", "5859/8192")), (("1/4", "129/512"), ("5859/8192", "2937/4096")),
    (("129/512", "65/256"), ("5859/8192", "2937/4096")), (("65/256", "33/128"), ("1461/2048", "2937/4096")),
    (("1/4", "129/512"), ("2937/4096", "5889/8192")), (("129/512", "65/256"), ("2937/4096", "5889/8192")),
    (("1/4", "129/512"), ("5889/8192", "369/512")), (("129/512", "65/256"), ("5889/8192", "369/512")),
    (("65/256", "33/128"), ("2937/4096", "369/512")), (("33/128", "67/256"), ("1461/2048", "2937/4096")),
    (("67/256", "17/64"), ("1461/2048", "2937/4096")), (("33/128", "67/256"), ("2937/4096", "369/512")),
    (("67/256", "17/64"), ("2937/4096", "369/512")), (("17/64", "69/256"), ("723/1024", "2907/4096")),
    (("69/256", "35/128"), ("723/1024", "2907/4096")), (("17/64", "69/256"), ("2907/4096", "1461/2048")),
    (("69/256", "35/128"), ("2907/4096", "1461/2048")), (("35/128", "71/256"), ("723/1024", "2907/4096")),
    (("71/256", "9/32"), ("723/1024", "2907/4096")), (("35/128", "71/256"), ("2907/4096", "1461/2048")),
    (("71/256", "9/32"), ("2907/4096", "1461/2048")), (("17/64", "69/256"), ("1461/2048", "2937/4096")),
    (("69/256", "35/128"), ("1461/2048", "2937/4096")), (("17/64", "69/256"), ("2937/4096", "369/512")),
    (("69/256", "35/128"), ("2937/4096", "369/512")), (("35/128", "71/256"), ("1461/2048", "2937/4096")),
    (("71/256", "9/32"), ("1461/2048", "2937/4096")), (("35/128", "71/256"), ("2937/4096", "369/512")),
    (("71/256", "9/32"), ("2937/4096", "369/512")), (("9/32", "73/256"), ("177/256", "2847/4096")),
    (("73/256", "37/128"), ("177/256", "2847/4096")), (("9/32", "73/256"), ("2847/4096", "1431/2048")),
    (("73/256", "37/128"), ("2847/4096", "1431/2048")), (("37/128", "75/256"), ("177/256", "2847/4096")),
    (("75/256", "19/64"), ("177/256", "2847/4096")), (("37/128", "75/256"), ("2847/4096", "1431/2048")),
    (("75/256", "19/64"), ("2847/4096", "1431/2048")), (("9/32", "73/256"), ("1431/2048", "2877/4096")),
    (("73/256", "37/128"), ("1431/2048", "2877/4096")), (("9/32", "73/256"), ("2877/4096", "723/1024")),
    (("73/256", "37/128"), ("2877/4096", "723/1024")), (("37/128", "75/256"), ("1431/2048", "2877/4096")),
    (("75/256", "19/64"), ("1431/2048", "2877/4096")), (("37/128", "75/256"), ("2877/4096", "723/1024")),
    (("75/256", "19/64"), ("2877/4096", "723/1024")), (("19/64", "77/256"), ("177/256", "2847/4096")),
    (("77/256", "39/128"), ("177/256", "2847/4096")), (("19/64", "77/256"), ("2847/4096", "1431/2048")),
    (("77/256", "39/128"), ("2847/4096", "1431/2048")), (("39/128", "79/256"), ("177/256", "2847/4096")),
    (("79/256", "5/16"), ("177/256", "2847/4096")), (("39/128", "79/256"), ("2847/4096", "1431/2048")),
    (("79/256", "5/16"), ("2847/4096", "1431/2048")), (("19/64", "77/256"), ("1431/2048", "2877/4096")),
    (("77/256", "39/128"), ("1431/2048", "2877/4096")), (("19/64", "77/256"), ("2877/4096", "723/1024")),
    (("77/256", "39/128"), ("2877/4096", "723/1024")), (("39/128", "5/16"), ("1431/2048", "723/1024")),
    (("9/32", "73/256"), ("723/1024", "2907/4096")), (("73/256", "37/128"), ("723/1024", "2907/4096")),
    (("9/32", "73/256"), ("2907/4096", "1461/2048")), (("73/256", "37/128"), ("2907/4096", "1461/2048")),
    (("37/128", "75/256"), ("723/1024", "2907/4096")), (("75/256", "19/64"), ("723/1024", "2907/4096")),
    (("37/128", "75/256"), ("2907/4096", "1461/2048")), (("75/256", "19/64"), ("2907/4096", "1461/2048")),
    (("9/32", "73/256"), ("1461/2048", "2937/4096")), (("73/256", "37/128"), ("1461/2048", "2937/4096")),
    (("9/32", "73/256"), ("2937/4096", "369/512")), (("73/256", "37/128"), ("2937/4096", "369/512")),
    (("37/128", "75/256"), ("1461/2048", "2937/4096")), (("75/256", "19/64"), ("1461/2048", "2937/4096")),
    (("37/128", "75/256"), ("2937/4096", "369/512")), (("75/256", "19/64"), ("2937/4096", "369/512")),
    (("19/64", "77/256"), ("723/1024", "2907/4096")), (("77/256", "39/128"), ("723/1024", "2907/4096")),
    (("19/64", "77/256"), ("2907/4096", "1461/2048")), (("77/256", "39/128"), ("2907/4096", "1461/2048")),
    (("39/128", "5/16"), ("723/1024", "1461/2048")), (("19/64", "39/128"), ("1461/2048", "369/512")),
    (("39/128", "5/16"), ("1461/2048", "369/512")), (("1/4", "65/256"), ("369/512", "2967/4096")),
    (("65/256", "33/128"), ("369/512", "2967/4096")), (("1/4", "65/256"), ("2967/4096", "1491/2048")),
    (("65/256", "33/128"), ("2967/4096", "1491/2048")), (("33/128", "67/256"), ("369/512", "2967/4096")),
    (("67/256", "17/64"), ("369/512", "2967/4096")), (("33/128", "67/256"), ("2967/4096", "1491/2048")),
    (("67/256", "17/64"), ("2967/4096", "1491/2048")), (("1/4", "65/256"), ("1491/2048", "2997/4096")),
    (("65/256", "33/128"), ("1491/2048", "2997/4096")), (("1/4", "65/256"), ("2997/4096", "753/1024")),
    (("65/256", "33/128"), ("2997/4096", "753/1024")), (("33/128", "67/256"), ("1491/2048", "2997/4096")),
    (("67/256", "17/64"), ("1491/2048", "2997/4096")), (("33/128", "67/256"), ("2997/4096", "753/1024")),
    (("67/256", "17/64"), ("2997/4096", "753/1024")), (("17/64", "69/256"), ("369/512", "2967/4096")),
    (("69/256", "35/128"), ("369/512", "2967/4096")), (("17/64", "69/256"), ("2967/4096", "1491/2048")),
    (("69/256", "35/128"), ("2967/4096", "1491/2048")), (("35/128", "71/256"), ("369/512", "2967/4096")),
    (("71/256", "9/32"), ("369/512", "2967/4096")), (("35/128", "71/256"), ("2967/4096", "1491/2048")),
    (("71/256", "9/32"), ("2967/4096", "1491/2048")), (("17/64", "69/256"), ("1491/2048", "2997/4096")),
    (("69/256", "35/128"), ("1491/2048", "2997/4096")), (("17/64", "69/256"), ("2997/4096", "753/1024")),
    (("69/256", "35/128"), ("2997/4096", "753/1024")), (("35/128", "71/256"), ("1491/2048", "2997/4096")),
    (("71/256", "9/32"), ("1491/2048", "2997/4096")), (("35/128", "71/256"), ("2997/4096", "753/1024")),
    (("71/256", "9/32"), ("2997/4096", "753/1024")), (("1/4", "65/256"), ("753/1024", "3027/4096")),
    (("65/256", "33/128"), ("753/1024", "3027/4096")), (("1/4", "65/256"), ("3027/4096", "1521/2048")),
    (("65/256", "33/128"), ("3027/4096", "1521/2048")), (("33/128", "67/256"), ("753/1024", "3027/4096")),
    (("67/256", "17/64"), ("753/1024", "3027/4096")), (("33/128", "67/256"), ("3027/4096", "1521/2048")),
    (("67/256", "17/64"), ("3027/4096", "1521/2048")), (("1/4", "65/256"), ("1521/2048", "3057/4096")),
    (("65/256", "33/128"), ("1521/2048", "3057/4096")), (("1/4", "65/256"), ("3057/4096", "3/4")),
    (("65/256", "33/128"), ("3057/4096", "3/4")), (("33/128", "67/256"), ("1521/2048", "3057/4096")),
    (("67/256", "17/64"), ("1521/2048", "3057/4096")), (("33/128", "67/256"), ("3057/4096", "3/4")),
    (("67/256", "17/64"), ("3057/4096", "3/4")), (("17/64", "69/256"), ("753/1024", "3027/4096")),
    (("69/256", "35/128"), ("753/1024", "3027/4096")), (("17/64", "69/256"), ("3027/4096", "1521/2048")),
    (("69/256", "35/128"), ("3027/4096", "1521/2048")), (("35/128", "71/256"), ("753/1024", "3027/4096")),
    (("71/256", "9/32"), ("753/1024", "3027/4096")), (("35/128", "71/256"), ("3027/4096", "1521/2048")),
    (("71/256", "9/32"), ("3027/4096", "1521/2048")), (("17/64", "69/256"), ("1521/2048", "3057/4096")),
    (("69/256", "35/128"), ("1521/2048", "3057/4096")), (("17/64", "69/256"), ("3057/4096", "3/4")),
    (("69/256", "35/128"), ("3057/4096", "3/4")), (("35/128", "9/32"), ("1521/2048", "3/4")),
    (("9/32", "73/256"), ("369/512", "2967/4096")), (("73/256", "37/128"), ("369/512", "2967/4096")),
    (("9/32", "73/256"), ("2967/4096", "1491/2048")), (("73/256", "37/128"), ("2967/4096", "1491/2048")),
    (("37/128", "19/64"), ("369/512", "1491/2048")), (("9/32", "73/256"), ("1491/2048", "2997/4096")),
    (("73/256", "37/128"), ("1491/2048", "2997/4096")), (("9/32", "73/256"), ("2997/4096", "753/1024")),
    (("73/256", "37/128"), ("2997/4096", "753/1024")), (("37/128", "19/64"), ("1491/2048", "753/1024")),
    (("19/64", "39/128"), ("369/512", "1491/2048")), (("39/128", "5/16"), ("369/512", "1491/2048")),
    (("19/64", "39/128"), ("1491/2048", "753/1024")), (("39/128", "5/16"), ("1491/2048", "753/1024")),
    (("9/32", "37/128"), ("753/1024", "1521/2048")), (("37/128", "19/64"), ("753/1024", "1521/2048")),
    (("9/32", "37/128"), ("1521/2048", "3/4")), (("37/128", "19/64"), ("1521/2048", "3/4")),
    (("19/64", "39/128"), ("753/1024", "1521/2048")), (("39/128", "5/16"), ("753/1024", "1521/2048")),
    (("19/64", "39/128"), ("1521/2048", "3/4")), (("39/128", "5/16"), ("1521/2048", "3/4")),
    (("5/16", "41/128"), ("177/256", "1431/2048")), (("41/128", "21/64"), ("177/256", "1431/2048")),
    (("5/16", "41/128"), ("1431/2048", "723/1024")), (("41/128", "21/64"), ("1431/2048", "723/1024")),
    (("21/64", "43/128"), ("177/256", "1431/2048")), (("43/128", "11/32"), ("177/256", "1431/2048")),
    (("21/64", "43/128"), ("1431/2048", "723/1024")), (("43/128", "11/32"), ("1431/2048", "723/1024")),
    (("5/16", "41/128"), ("723/1024", "1461/2048")), (("41/128", "21/64"), ("723/1024", "1461/2048")),
    (("5/16", "41/128"), ("1461/2048", "369/512")), (("41/128", "21/64"), ("1461/2048", "369/512")),
    (("21/64", "43/128"), ("723/1024", "1461/2048")), (("43/128", "11/32"), ("723/1024", "1461/2048")),
    (("21/64", "43/128"), ("1461/2048", "369/512")), (("43/128", "11/32"), ("1461/2048", "369/512")),
    (("11/32", "45/128"), ("177/256", "1431/2048")), (("45/128", "23/64"), ("177/256", "1431/2048")),
    (("11/32", "45/128"), ("1431/2048", "723/1024")), (("45/128", "23/64"), ("1431/2048", "723/1024")),
    (("23/64", "47/128"), ("177/256", "1431/2048")), (("47/128", "3/8"), ("177/256", "1431/2048")),
    (("23/64", "47/128"), ("1431/2048", "723/1024")), (("47/128", "3/8"), ("1431/2048", "723/1024")),
    (("11/32", "45/128"), ("723/1024", "1461/2048")), (("45/128", "23/64"), ("723/1024", "1461/2048")),
    (("11/32", "45/128"), ("1461/2048", "369/512")), (("45/128", "23/64"), ("1461/2048", "369/512")),
    (("23/64", "47/128"), ("723/1024", "1461/2048")), (("47/128", "3/8"), ("723/1024", "1461/2048")),
    (("23/64", "47/128"), ("1461/2048", "369/512")), (("47/128", "3/8"), ("1461/2048", "369/512")),
    (("5/16", "41/128"), ("369/512", "1491/2048")), (("41/128", "21/64"), ("369/512", "1491/2048")),
    (("5/16", "41/128"), ("1491/2048", "753/1024")), (("41/128", "21/64"), ("1491/2048", "753/1024")),
    (("21/64", "43/128"), ("369/512", "1491/2048")), (("43/128", "11/32"), ("369/512", "1491/2048")),
    (("21/64", "43/128"), ("1491/2048", "753/1024")), (("43/128", "11/32"), ("1491/2048", "753/1024")),
    (("5/16", "41/128"), ("753/1024", "1521/2048")), (("41/128", "21/64"), ("753/1024", "1521/2048")),
    (("5/16", "41/128"), ("1521/2048", "3/4")), (("41/128", "21/64"), ("1521/2048", "3/4")),
    (("21/64", "43/128"), ("753/1024", "1521/2048")), (("43/128", "11/32"), ("753/1024", "1521/2048")),
    (("21/64", "43/128"), ("1521/2048", "3/4")), (("43/128", "11/32"), ("1521/2048", "3/4")),
    (("11/32", "45/128"), ("369/512", "1491/2048")), (("45/128", "23/64"), ("369/512", "1491/2048")),
    (("11/32", "45/128"), ("1491/2048", "753/1024")), (("45/128", "23/64"), ("1491/2048", "753/1024")),
    (("23/64", "47/128"), ("369/512", "1491/2048")), (("47/128", "3/8"), ("369/512", "1491/2048")),
    (("23/64", "47/128"), ("1491/2048", "753/1024")), (("47/128", "3/8"), ("1491/2048", "753/1024")),
    (("11/32", "45/128"), ("753/1024", "1521/2048")), (("45/128", "23/64"), ("753/1024", "1521/2048")),
    (("11/32", "45/128"), ("1521/2048", "3/4")), (("45/128", "23/64"), ("1521/2048", "3/4")),
    (("23/64", "3/8"), ("753/1024", "3/4")), (("3/8", "49/128"), ("81/128", "1311/2048")),
    (("49/128", "25/64"), ("81/128", "1311/2048")), (("3/8", "49/128"), ("1311/2048", "663/1024")),
    (("49/128", "25/64"), ("1311/2048", "663/1024")), (("25/64", "51/128"), ("81/128", "1311/2048")),
    (("51/128", "13/32"), ("81/128", "1311/2048")), (("25/64", "51/128"), ("1311/2048", "663/1024")),
    (("51/128", "13/32"), ("1311/2048", "663/1024")), (("3/8", "49/128"), ("663/1024", "1341/2048")),
    (("49/128", "25/64"), ("663/1024", "1341/2048")), (("3/8", "49/128"), ("1341/2048", "339/512")),
    (("49/128", "25/64"), ("1341/2048", "339/512")), (("25/64", "51/128"), ("663/1024", "1341/2048")),
    (("51/128", "13/32"), ("663/1024", "1341/2048")), (("25/64", "51/128"), ("1341/2048", "339/512")),
    (("51/128", "13/32"), ("1341/2048", "339/512")), (("13/32", "53/128"), ("81/128", "1311/2048")),
    (("53/128", "27/64"), ("81/128", "1311/2048")), (("13/32", "53/128"), ("1311/2048", "663/1024")),
    (("53/128", "27/64"), ("1311/2048", "663/1024")), (("27/64", "55/128"), ("81/128", "1311/2048")),
    (("55/128", "7/16"), ("81/128", "1311/2048")), (("27/64", "55/128"), ("1311/2048", "663/1024")),
    (("55/128", "7/16"), ("1311/2048", "663/1024")), (("13/32", "53/128"), ("663/1024", "1341/2048")),
    (("53/128", "27/64"), ("663/1024", "1341/2048")), (("13/32", "53/128"), ("1341/2048", "339/512")),
    (("53/128", "27/64"), ("1341/2048", "339/512")), (("27/64", "55/128"), ("663/1024", "1341/2048")),
    (("55/128", "7/16"), ("663/1024", "1341/2048")), (("27/64", "55/128"), ("1341/2048", "339/512")),
    (("55/128", "7/16"), ("1341/2048", "339/512")), (("3/8", "49/128"), ("339/512", "1371/2048")),
    (("49/128", "25/64"), ("339/512", "1371/2048")), (("3/8", "49/128"), ("1371/2048", "693/1024")),
    (("49/128", "25/64"), ("1371/2048", "693/1024")), (("25/64", "51/128"), ("339/512", "1371/2048")),
    (("51/128", "13/32"), ("339/512", "1371/2048")), (("25/64", "51/128"), ("1371/2048", "693/1024")),
    (("51/128", "13/32"), ("1371/2048", "693/1024")), (("3/8", "49/128"), ("693/1024", "1401/2048")),
    (("49/128", "25/64"), ("693/1024", "1401/2048")), (("3/8", "49/128"), ("1401/2048", "177/256")),
    (("49/128", "25/64"), ("1401/2048", "177/256")), (("25/64", "51/128"), ("693/1024", "1401/2048")),
    (("51/128", "13/32"), ("693/1024", "1401/2048")), (("25/64", "51/128"), ("1401/2048", "177/256")),
    (("51/128", "13/32"), ("1401/2048", "177/256")), (("13/32", "53/128"), ("339/512", "1371/2048")),
    (("53/128", "27/64"), ("339/512", "1371/2048")), (("13/32", "53/128"), ("1371/2048", "693/1024")),
    (("53/128", "27/64"), ("1371/2048", "693/1024")), (("27/64", "55/128"), ("339/512", "1371/2048")),
    (("55/128", "7/16"), ("339/512", "1371/2048")), (("27/64", "55/128"), ("1371/2048", "693/1024")),
    (("55/128", "7/16"), ("1371/2048", "693/1024")), (("13/32", "53/128"), ("693/1024", "1401/2048")),
    (("53/128", "27/64"), ("693/1024", "1401/2048")), (("13/32", "53/128"), ("1401/2048", "177/256")),
    (("53/128", "27/64"), ("1401/2048", "177/256")), (("27/64", "7/16"), ("693/1024", "177/256")),
    (("7/16", "57/128"), ("81/128", "1311/2048")), (("57/128", "29/64"), ("81/128", "1311/2048")),
    (("7/16", "57/128"), ("1311/2048", "663/1024")), (("57/128", "29/64"), ("1311/2048", "663/1024")),
    (("29/64", "15/32"), ("81/128", "663/1024")), (("7/16", "29/64"), ("663/1024", "339/512")),
    (("29/64", "15/32"), ("663/1024", "339/512")), (("15/32", "31/64"), ("81/128", "663/1024")),
    (("31/64", "1/2"), ("81/128", "663/1024")), (("15/32", "31/64"), ("663/1024", "339/512")),
    (("31/64", "1/2"), ("663/1024", "339/512")), (("7/16", "29/64"), ("339/512", "693/1024")),
    (("29/64", "15/32"), ("339/512", "693/1024")), (("7/16", "29/64"), ("693/1024", "177/256")),
    (("29/64", "15/32"), ("693/1024", "177/256")), (("15/32", "31/64"), ("339/512", "693/1024")),
    (("31/64", "1/2"), ("339/512", "693/1024")), (("15/32", "31/64"), ("693/1024", "177/256")),
    (("31/64", "1/2"), ("693/1024", "177/256")), (("3/8", "49/128"), ("177/256", "1431/2048")),
    (("49/128", "25/64"), ("177/256", "1431/2048")), (("3/8", "49/128"), ("1431/2048", "723/1024")),
    (("49/128", "25/64"), ("1431/2048", "723/1024")), (("25/64", "51/128"), ("177/256", "1431/2048")),
    (("51/128", "13/32"), ("177/256", "1431/2048")), (("25/64", "51/128"), ("1431/2048", "723/1024")),
    (("51/128", "13/32"), ("1431/2048", "723/1024")), (("3/8", "49/128"), ("723/1024", "1461/2048")),
    (("49/128", "25/64"), ("723/1024", "1461/2048")), (("3/8", "49/128"), ("1461/2048", "369/512")),
    (("49/128", "25/64"), ("1461/2048", "369/512")), (("25/64", "13/32"), ("723/1024", "369/512")),
    (("13/32", "27/64"), ("177/256", "723/1024")), (("27/64", "7/16"), ("177/256", "723/1024")),
    (("13/32", "27/64"), ("723/1024", "369/512")), (("27/64", "7/16"), ("723/1024", "369/512")),
    (("3/8", "25/64"), ("369/512", "753/1024")), (("25/64", "13/32"), ("369/512", "753/1024")),
    (("3/8", "25/64"), ("753/1024", "3/4")), (("25/64", "13/32"), ("753/1024", "3/4")), (("13/32", "27/64"), ("369/512", "753/1024")),
    (("27/64", "7/16"), ("369/512", "753/1024")), (("13/32", "27/64"), ("753/1024", "3/4")),
    (("27/64", "7/16"), ("753/1024", "3/4")), (("7/16", "29/64"), ("177/256", "723/1024")),
    (("29/64", "15/32"), ("177/256", "723/1024")), (("7/16", "29/64"), ("723/1024", "369/512")),
    (("29/64", "15/32"), ("723/1024", "369/512")), (("15/32", "31/64"), ("177/256", "723/1024")),
    (("31/64", "1/2"), ("177/256", "723/1024")), (("15/32", "31/64"), ("723/1024", "369/512")),
    (("31/64", "1/2"), ("723/1024", "369/512")), (("7/16", "29/64"), ("369/512", "753/1024")),
    (("29/64", "15/32"), ("369/512", "753/1024")), (("7/16", "29/64"), ("753/1024", "3/4")),
    (("29/64", "15/32"), ("753/1024", "3/4")), (("15/32", "31/64"), ("369/512", "753/1024")),
    (("31/64", "1/2"), ("369/512", "753/1024")), (("15/32", "31/64"), ("753/1024", "3/4")),
    (("31/64", "1/2"), ("753/1024", "3/4"))]

# h_QJ_1 [display (3.13)] 
# 1375 rectangles, min. val = [0.000116642536520270 +/- 4.85e-19]
h_QJ_1 = [(("1/4", "33/128"), ("1/2", "129/256")), (("33/128", "17/64"), ("1/2", "129/256")),
    (("1/4", "33/128"), ("129/256", "65/128")), (("33/128", "17/64"), ("129/256", "65/128")),
    (("17/64", "35/128"), ("1/2", "129/256")), (("35/128", "9/32"), ("1/2", "129/256")),
    (("17/64", "35/128"), ("129/256", "65/128")), (("35/128", "9/32"), ("129/256", "65/128")),
    (("1/4", "33/128"), ("65/128", "131/256")), (("33/128", "17/64"), ("65/128", "131/256")),
    (("1/4", "33/128"), ("131/256", "33/64")), (("33/128", "17/64"), ("131/256", "33/64")),
    (("17/64", "35/128"), ("65/128", "131/256")), (("35/128", "9/32"), ("65/128", "131/256")),
    (("17/64", "35/128"), ("131/256", "33/64")), (("35/128", "9/32"), ("131/256", "33/64")),
    (("9/32", "37/128"), ("1/2", "129/256")), (("37/128", "19/64"), ("1/2", "129/256")),
    (("9/32", "37/128"), ("129/256", "65/128")), (("37/128", "19/64"), ("129/256", "65/128")),
    (("19/64", "39/128"), ("1/2", "129/256")), (("39/128", "5/16"), ("1/2", "129/256")),
    (("19/64", "39/128"), ("129/256", "65/128")), (("39/128", "5/16"), ("129/256", "65/128")),
    (("9/32", "37/128"), ("65/128", "131/256")), (("37/128", "19/64"), ("65/128", "131/256")),
    (("9/32", "37/128"), ("131/256", "33/64")), (("37/128", "19/64"), ("131/256", "33/64")),
    (("19/64", "39/128"), ("65/128", "131/256")), (("39/128", "5/16"), ("65/128", "131/256")),
    (("19/64", "39/128"), ("131/256", "33/64")), (("39/128", "5/16"), ("131/256", "33/64")),
    (("1/4", "33/128"), ("33/64", "133/256")), (("33/128", "17/64"), ("33/64", "133/256")),
    (("1/4", "33/128"), ("133/256", "67/128")), (("33/128", "17/64"), ("133/256", "67/128")),
    (("17/64", "35/128"), ("33/64", "133/256")), (("35/128", "9/32"), ("33/64", "133/256")),
    (("17/64", "35/128"), ("133/256", "67/128")), (("35/128", "9/32"), ("133/256", "67/128")),
    (("1/4", "33/128"), ("67/128", "135/256")), (("33/128", "17/64"), ("67/128", "135/256")),
    (("1/4", "33/128"), ("135/256", "17/32")), (("33/128", "17/64"), ("135/256", "17/32")),
    (("17/64", "35/128"), ("67/128", "135/256")), (("35/128", "9/32"), ("67/128", "135/256")),
    (("17/64", "35/128"), ("135/256", "17/32")), (("35/128", "9/32"), ("135/256", "17/32")),
    (("9/32", "37/128"), ("33/64", "133/256")), (("37/128", "19/64"), ("33/64", "133/256")),
    (("9/32", "37/128"), ("133/256", "67/128")), (("37/128", "19/64"), ("133/256", "67/128")),
    (("19/64", "39/128"), ("33/64", "133/256")), (("39/128", "5/16"), ("33/64", "133/256")),
    (("19/64", "39/128"), ("133/256", "67/128")), (("39/128", "5/16"), ("133/256", "67/128")),
    (("9/32", "37/128"), ("67/128", "135/256")), (("37/128", "19/64"), ("67/128", "135/256")),
    (("9/32", "37/128"), ("135/256", "17/32")), (("37/128", "19/64"), ("135/256", "17/32")),
    (("19/64", "39/128"), ("67/128", "135/256")), (("39/128", "5/16"), ("67/128", "135/256")),
    (("19/64", "39/128"), ("135/256", "17/32")), (("39/128", "5/16"), ("135/256", "17/32")),
    (("5/16", "41/128"), ("1/2", "129/256")), (("41/128", "21/64"), ("1/2", "129/256")),
    (("5/16", "41/128"), ("129/256", "65/128")), (("41/128", "21/64"), ("129/256", "65/128")),
    (("21/64", "43/128"), ("1/2", "129/256")), (("43/128", "11/32"), ("1/2", "129/256")),
    (("21/64", "43/128"), ("129/256", "65/128")), (("43/128", "11/32"), ("129/256", "65/128")),
    (("5/16", "41/128"), ("65/128", "131/256")), (("41/128", "21/64"), ("65/128", "131/256")),
    (("5/16", "41/128"), ("131/256", "33/64")), (("41/128", "21/64"), ("131/256", "33/64")),
    (("21/64", "43/128"), ("65/128", "131/256")), (("43/128", "11/32"), ("65/128", "131/256")),
    (("21/64", "43/128"), ("131/256", "33/64")), (("43/128", "11/32"), ("131/256", "33/64")),
    (("11/32", "45/128"), ("1/2", "129/256")), (("45/128", "23/64"), ("1/2", "129/256")),
    (("11/32", "45/128"), ("129/256", "65/128")), (("45/128", "23/64"), ("129/256", "65/128")),
    (("23/64", "47/128"), ("1/2", "129/256")), (("47/128", "3/8"), ("1/2", "129/256")), (("23/64", "47/128"), ("129/256", "65/128")),
    (("47/128", "3/8"), ("129/256", "65/128")), (("11/32", "45/128"), ("65/128", "131/256")),
    (("45/128", "23/64"), ("65/128", "131/256")), (("11/32", "45/128"), ("131/256", "33/64")),
    (("45/128", "23/64"), ("131/256", "33/64")), (("23/64", "47/128"), ("65/128", "131/256")),
    (("47/128", "3/8"), ("65/128", "131/256")), (("23/64", "47/128"), ("131/256", "33/64")),
    (("47/128", "3/8"), ("131/256", "33/64")), (("5/16", "41/128"), ("33/64", "133/256")),
    (("41/128", "21/64"), ("33/64", "133/256")), (("5/16", "41/128"), ("133/256", "67/128")),
    (("41/128", "21/64"), ("133/256", "67/128")), (("21/64", "43/128"), ("33/64", "133/256")),
    (("43/128", "11/32"), ("33/64", "133/256")), (("21/64", "43/128"), ("133/256", "67/128")),
    (("43/128", "11/32"), ("133/256", "67/128")), (("5/16", "41/128"), ("67/128", "135/256")),
    (("41/128", "21/64"), ("67/128", "135/256")), (("5/16", "41/128"), ("135/256", "17/32")),
    (("41/128", "21/64"), ("135/256", "17/32")), (("21/64", "43/128"), ("67/128", "135/256")),
    (("43/128", "11/32"), ("67/128", "135/256")), (("21/64", "43/128"), ("135/256", "17/32")),
    (("43/128", "11/32"), ("135/256", "17/32")), (("11/32", "45/128"), ("33/64", "133/256")),
    (("45/128", "23/64"), ("33/64", "133/256")), (("11/32", "45/128"), ("133/256", "67/128")),
    (("45/128", "23/64"), ("133/256", "67/128")), (("23/64", "47/128"), ("33/64", "133/256")),
    (("47/128", "3/8"), ("33/64", "133/256")), (("23/64", "47/128"), ("133/256", "67/128")),
    (("47/128", "3/8"), ("133/256", "67/128")), (("11/32", "45/128"), ("67/128", "135/256")),
    (("45/128", "23/64"), ("67/128", "135/256")), (("11/32", "45/128"), ("135/256", "17/32")),
    (("45/128", "23/64"), ("135/256", "17/32")), (("23/64", "47/128"), ("67/128", "135/256")),
    (("47/128", "3/8"), ("67/128", "135/256")), (("23/64", "47/128"), ("135/256", "17/32")),
    (("47/128", "3/8"), ("135/256", "17/32")), (("1/4", "33/128"), ("17/32", "137/256")),
    (("33/128", "17/64"), ("17/32", "137/256")), (("1/4", "33/128"), ("137/256", "69/128")),
    (("33/128", "17/64"), ("137/256", "69/128")), (("17/64", "35/128"), ("17/32", "137/256")),
    (("35/128", "9/32"), ("17/32", "137/256")), (("17/64", "35/128"), ("137/256", "69/128")),
    (("35/128", "9/32"), ("137/256", "69/128")), (("1/4", "33/128"), ("69/128", "139/256")),
    (("33/128", "17/64"), ("69/128", "139/256")), (("1/4", "33/128"), ("139/256", "35/64")),
    (("33/128", "17/64"), ("139/256", "35/64")), (("17/64", "35/128"), ("69/128", "139/256")),
    (("35/128", "9/32"), ("69/128", "139/256")), (("17/64", "35/128"), ("139/256", "35/64")),
    (("35/128", "9/32"), ("139/256", "35/64")), (("9/32", "37/128"), ("17/32", "137/256")),
    (("37/128", "19/64"), ("17/32", "137/256")), (("9/32", "37/128"), ("137/256", "69/128")),
    (("37/128", "19/64"), ("137/256", "69/128")), (("19/64", "39/128"), ("17/32", "137/256")),
    (("39/128", "5/16"), ("17/32", "137/256")), (("19/64", "39/128"), ("137/256", "69/128")),
    (("39/128", "5/16"), ("137/256", "69/128")), (("9/32", "37/128"), ("69/128", "139/256")),
    (("37/128", "19/64"), ("69/128", "139/256")), (("9/32", "37/128"), ("139/256", "35/64")),
    (("37/128", "19/64"), ("139/256", "35/64")), (("19/64", "39/128"), ("69/128", "139/256")),
    (("39/128", "5/16"), ("69/128", "139/256")), (("19/64", "39/128"), ("139/256", "35/64")),
    (("39/128", "5/16"), ("139/256", "35/64")), (("1/4", "33/128"), ("35/64", "141/256")),
    (("33/128", "17/64"), ("35/64", "141/256")), (("1/4", "33/128"), ("141/256", "71/128")),
    (("33/128", "17/64"), ("141/256", "71/128")), (("17/64", "35/128"), ("35/64", "141/256")),
    (("35/128", "9/32"), ("35/64", "141/256")), (("17/64", "35/128"), ("141/256", "71/128")),
    (("35/128", "9/32"), ("141/256", "71/128")), (("1/4", "33/128"), ("71/128", "143/256")),
    (("33/128", "17/64"), ("71/128", "143/256")), (("1/4", "33/128"), ("143/256", "9/16")),
    (("33/128", "17/64"), ("143/256", "9/16")), (("17/64", "35/128"), ("71/128", "143/256")),
    (("35/128", "9/32"), ("71/128", "143/256")), (("17/64", "35/128"), ("143/256", "9/16")),
    (("35/128", "9/32"), ("143/256", "9/16")), (("9/32", "37/128"), ("35/64", "141/256")),
    (("37/128", "19/64"), ("35/64", "141/256")), (("9/32", "37/128"), ("141/256", "71/128")),
    (("37/128", "19/64"), ("141/256", "71/128")), (("19/64", "39/128"), ("35/64", "141/256")),
    (("39/128", "5/16"), ("35/64", "141/256")), (("19/64", "39/128"), ("141/256", "71/128")),
    (("39/128", "5/16"), ("141/256", "71/128")), (("9/32", "37/128"), ("71/128", "143/256")),
    (("37/128", "19/64"), ("71/128", "143/256")), (("9/32", "37/128"), ("143/256", "9/16")),
    (("37/128", "19/64"), ("143/256", "9/16")), (("19/64", "39/128"), ("71/128", "143/256")),
    (("39/128", "5/16"), ("71/128", "143/256")), (("19/64", "39/128"), ("143/256", "9/16")),
    (("39/128", "5/16"), ("143/256", "9/16")), (("5/16", "41/128"), ("17/32", "137/256")),
    (("41/128", "21/64"), ("17/32", "137/256")), (("5/16", "41/128"), ("137/256", "69/128")),
    (("41/128", "21/64"), ("137/256", "69/128")), (("21/64", "43/128"), ("17/32", "137/256")),
    (("43/128", "11/32"), ("17/32", "137/256")), (("21/64", "43/128"), ("137/256", "69/128")),
    (("43/128", "11/32"), ("137/256", "69/128")), (("5/16", "41/128"), ("69/128", "139/256")),
    (("41/128", "21/64"), ("69/128", "139/256")), (("5/16", "41/128"), ("139/256", "35/64")),
    (("41/128", "21/64"), ("139/256", "35/64")), (("21/64", "43/128"), ("69/128", "139/256")),
    (("43/128", "11/32"), ("69/128", "139/256")), (("21/64", "43/128"), ("139/256", "35/64")),
    (("43/128", "11/32"), ("139/256", "35/64")), (("11/32", "45/128"), ("17/32", "137/256")),
    (("45/128", "23/64"), ("17/32", "137/256")), (("11/32", "45/128"), ("137/256", "69/128")),
    (("45/128", "23/64"), ("137/256", "69/128")), (("23/64", "47/128"), ("17/32", "137/256")),
    (("47/128", "3/8"), ("17/32", "137/256")), (("23/64", "47/128"), ("137/256", "69/128")),
    (("47/128", "3/8"), ("137/256", "69/128")), (("11/32", "45/128"), ("69/128", "139/256")),
    (("45/128", "23/64"), ("69/128", "139/256")), (("11/32", "45/128"), ("139/256", "35/64")),
    (("45/128", "23/64"), ("139/256", "35/64")), (("23/64", "47/128"), ("69/128", "139/256")),
    (("47/128", "3/8"), ("69/128", "139/256")), (("23/64", "47/128"), ("139/256", "35/64")),
    (("47/128", "3/8"), ("139/256", "35/64")), (("5/16", "41/128"), ("35/64", "141/256")),
    (("41/128", "21/64"), ("35/64", "141/256")), (("5/16", "41/128"), ("141/256", "71/128")),
    (("41/128", "21/64"), ("141/256", "71/128")), (("21/64", "43/128"), ("35/64", "141/256")),
    (("43/128", "11/32"), ("35/64", "141/256")), (("21/64", "43/128"), ("141/256", "71/128")),
    (("43/128", "11/32"), ("141/256", "71/128")), (("5/16", "41/128"), ("71/128", "143/256")),
    (("41/128", "21/64"), ("71/128", "143/256")), (("5/16", "41/128"), ("143/256", "9/16")),
    (("41/128", "21/64"), ("143/256", "9/16")), (("21/64", "43/128"), ("71/128", "143/256")),
    (("43/128", "11/32"), ("71/128", "143/256")), (("21/64", "43/128"), ("143/256", "9/16")),
    (("43/128", "11/32"), ("143/256", "9/16")), (("11/32", "45/128"), ("35/64", "141/256")),
    (("45/128", "23/64"), ("35/64", "141/256")), (("11/32", "45/128"), ("141/256", "71/128")),
    (("45/128", "23/64"), ("141/256", "71/128")), (("23/64", "47/128"), ("35/64", "141/256")),
    (("47/128", "3/8"), ("35/64", "141/256")), (("23/64", "47/128"), ("141/256", "71/128")),
    (("47/128", "3/8"), ("141/256", "71/128")), (("11/32", "45/128"), ("71/128", "143/256")),
    (("45/128", "23/64"), ("71/128", "143/256")), (("11/32", "45/128"), ("143/256", "9/16")),
    (("45/128", "23/64"), ("143/256", "9/16")), (("23/64", "47/128"), ("71/128", "143/256")),
    (("47/128", "3/8"), ("71/128", "143/256")), (("23/64", "47/128"), ("143/256", "9/16")),
    (("47/128", "3/8"), ("143/256", "9/16")), (("3/8", "49/128"), ("1/2", "129/256")), (("49/128", "25/64"), ("1/2", "129/256")),
    (("3/8", "49/128"), ("129/256", "65/128")), (("49/128", "25/64"), ("129/256", "65/128")),
    (("25/64", "51/128"), ("1/2", "129/256")), (("51/128", "13/32"), ("1/2", "129/256")),
    (("25/64", "51/128"), ("129/256", "65/128")), (("51/128", "13/32"), ("129/256", "65/128")),
    (("3/8", "49/128"), ("65/128", "131/256")), (("49/128", "25/64"), ("65/128", "131/256")),
    (("3/8", "49/128"), ("131/256", "33/64")), (("49/128", "25/64"), ("131/256", "33/64")),
    (("25/64", "51/128"), ("65/128", "131/256")), (("51/128", "13/32"), ("65/128", "131/256")),
    (("25/64", "51/128"), ("131/256", "33/64")), (("51/128", "13/32"), ("131/256", "33/64")),
    (("13/32", "53/128"), ("1/2", "129/256")), (("53/128", "27/64"), ("1/2", "129/256")),
    (("13/32", "53/128"), ("129/256", "65/128")), (("53/128", "27/64"), ("129/256", "65/128")),
    (("27/64", "55/128"), ("1/2", "129/256")), (("55/128", "7/16"), ("1/2", "129/256")),
    (("27/64", "55/128"), ("129/256", "65/128")), (("55/128", "7/16"), ("129/256", "65/128")),
    (("13/32", "53/128"), ("65/128", "131/256")), (("53/128", "27/64"), ("65/128", "131/256")),
    (("13/32", "53/128"), ("131/256", "33/64")), (("53/128", "27/64"), ("131/256", "33/64")),
    (("27/64", "55/128"), ("65/128", "131/256")), (("55/128", "7/16"), ("65/128", "131/256")),
    (("27/64", "55/128"), ("131/256", "33/64")), (("55/128", "7/16"), ("131/256", "33/64")),
    (("3/8", "49/128"), ("33/64", "133/256")), (("49/128", "25/64"), ("33/64", "133/256")),
    (("3/8", "49/128"), ("133/256", "67/128")), (("49/128", "25/64"), ("133/256", "67/128")),
    (("25/64", "51/128"), ("33/64", "133/256")), (("51/128", "13/32"), ("33/64", "133/256")),
    (("25/64", "51/128"), ("133/256", "67/128")), (("51/128", "13/32"), ("133/256", "67/128")),
    (("3/8", "49/128"), ("67/128", "135/256")), (("49/128", "25/64"), ("67/128", "135/256")),
    (("3/8", "49/128"), ("135/256", "17/32")), (("49/128", "25/64"), ("135/256", "17/32")),
    (("25/64", "51/128"), ("67/128", "135/256")), (("51/128", "13/32"), ("67/128", "135/256")),
    (("25/64", "51/128"), ("135/256", "17/32")), (("51/128", "13/32"), ("135/256", "17/32")),
    (("13/32", "53/128"), ("33/64", "133/256")), (("53/128", "27/64"), ("33/64", "133/256")),
    (("13/32", "53/128"), ("133/256", "67/128")), (("53/128", "27/64"), ("133/256", "67/128")),
    (("27/64", "55/128"), ("33/64", "133/256")), (("55/128", "7/16"), ("33/64", "133/256")),
    (("27/64", "55/128"), ("133/256", "67/128")), (("55/128", "7/16"), ("133/256", "67/128")),
    (("13/32", "53/128"), ("67/128", "135/256")), (("53/128", "27/64"), ("67/128", "135/256")),
    (("13/32", "53/128"), ("135/256", "17/32")), (("53/128", "27/64"), ("135/256", "17/32")),
    (("27/64", "55/128"), ("67/128", "135/256")), (("55/128", "7/16"), ("67/128", "135/256")),
    (("27/64", "55/128"), ("135/256", "17/32")), (("55/128", "7/16"), ("135/256", "17/32")),
    (("7/16", "57/128"), ("1/2", "129/256")), (("57/128", "29/64"), ("1/2", "129/256")),
    (("7/16", "57/128"), ("129/256", "65/128")), (("57/128", "29/64"), ("129/256", "65/128")),
    (("29/64", "59/128"), ("1/2", "129/256")), (("59/128", "15/32"), ("1/2", "129/256")),
    (("29/64", "59/128"), ("129/256", "65/128")), (("59/128", "15/32"), ("129/256", "65/128")),
    (("7/16", "57/128"), ("65/128", "131/256")), (("57/128", "29/64"), ("65/128", "131/256")),
    (("7/16", "57/128"), ("131/256", "33/64")), (("57/128", "29/64"), ("131/256", "33/64")),
    (("29/64", "59/128"), ("65/128", "131/256")), (("59/128", "15/32"), ("65/128", "131/256")),
    (("29/64", "59/128"), ("131/256", "33/64")), (("59/128", "15/32"), ("131/256", "33/64")),
    (("15/32", "61/128"), ("1/2", "129/256")), (("61/128", "31/64"), ("1/2", "129/256")),
    (("15/32", "61/128"), ("129/256", "65/128")), (("61/128", "31/64"), ("129/256", "65/128")),
    (("31/64", "63/128"), ("1/2", "129/256")), (("63/128", "1/2"), ("1/2", "129/256")), (("31/64", "63/128"), ("129/256", "65/128")),
    (("63/128", "1/2"), ("129/256", "65/128")), (("15/32", "61/128"), ("65/128", "131/256")),
    (("61/128", "31/64"), ("65/128", "131/256")), (("15/32", "61/128"), ("131/256", "33/64")),
    (("61/128", "31/64"), ("131/256", "33/64")), (("31/64", "63/128"), ("65/128", "131/256")),
    (("63/128", "1/2"), ("65/128", "131/256")), (("31/64", "63/128"), ("131/256", "33/64")),
    (("63/128", "1/2"), ("131/256", "33/64")), (("7/16", "57/128"), ("33/64", "133/256")),
    (("57/128", "29/64"), ("33/64", "133/256")), (("7/16", "57/128"), ("133/256", "67/128")),
    (("57/128", "29/64"), ("133/256", "67/128")), (("29/64", "59/128"), ("33/64", "133/256")),
    (("59/128", "15/32"), ("33/64", "133/256")), (("29/64", "59/128"), ("133/256", "67/128")),
    (("59/128", "15/32"), ("133/256", "67/128")), (("7/16", "57/128"), ("67/128", "135/256")),
    (("57/128", "29/64"), ("67/128", "135/256")), (("7/16", "57/128"), ("135/256", "17/32")),
    (("57/128", "29/64"), ("135/256", "17/32")), (("29/64", "59/128"), ("67/128", "135/256")),
    (("59/128", "15/32"), ("67/128", "135/256")), (("29/64", "59/128"), ("135/256", "17/32")),
    (("59/128", "15/32"), ("135/256", "17/32")), (("15/32", "61/128"), ("33/64", "133/256")),
    (("61/128", "31/64"), ("33/64", "133/256")), (("15/32", "61/128"), ("133/256", "67/128")),
    (("61/128", "31/64"), ("133/256", "67/128")), (("31/64", "63/128"), ("33/64", "133/256")),
    (("63/128", "1/2"), ("33/64", "133/256")), (("31/64", "63/128"), ("133/256", "67/128")),
    (("63/128", "1/2"), ("133/256", "67/128")), (("15/32", "61/128"), ("67/128", "135/256")),
    (("61/128", "31/64"), ("67/128", "135/256")), (("15/32", "61/128"), ("135/256", "17/32")),
    (("61/128", "31/64"), ("135/256", "17/32")), (("31/64", "63/128"), ("67/128", "135/256")),
    (("63/128", "1/2"), ("67/128", "135/256")), (("31/64", "63/128"), ("135/256", "17/32")),
    (("63/128", "1/2"), ("135/256", "17/32")), (("3/8", "49/128"), ("17/32", "137/256")),
    (("49/128", "25/64"), ("17/32", "137/256")), (("3/8", "49/128"), ("137/256", "69/128")),
    (("49/128", "25/64"), ("137/256", "69/128")), (("25/64", "51/128"), ("17/32", "137/256")),
    (("51/128", "13/32"), ("17/32", "137/256")), (("25/64", "51/128"), ("137/256", "69/128")),
    (("51/128", "13/32"), ("137/256", "69/128")), (("3/8", "49/128"), ("69/128", "139/256")),
    (("49/128", "25/64"), ("69/128", "139/256")), (("3/8", "49/128"), ("139/256", "35/64")),
    (("49/128", "25/64"), ("139/256", "35/64")), (("25/64", "51/128"), ("69/128", "139/256")),
    (("51/128", "13/32"), ("69/128", "139/256")), (("25/64", "51/128"), ("139/256", "35/64")),
    (("51/128", "13/32"), ("139/256", "35/64")), (("13/32", "53/128"), ("17/32", "137/256")),
    (("53/128", "27/64"), ("17/32", "137/256")), (("13/32", "53/128"), ("137/256", "69/128")),
    (("53/128", "27/64"), ("137/256", "69/128")), (("27/64", "55/128"), ("17/32", "137/256")),
    (("55/128", "7/16"), ("17/32", "137/256")), (("27/64", "55/128"), ("137/256", "69/128")),
    (("55/128", "7/16"), ("137/256", "69/128")), (("13/32", "53/128"), ("69/128", "139/256")),
    (("53/128", "27/64"), ("69/128", "139/256")), (("13/32", "53/128"), ("139/256", "35/64")),
    (("53/128", "27/64"), ("139/256", "35/64")), (("27/64", "55/128"), ("69/128", "139/256")),
    (("55/128", "7/16"), ("69/128", "139/256")), (("27/64", "55/128"), ("139/256", "35/64")),
    (("55/128", "7/16"), ("139/256", "35/64")), (("3/8", "49/128"), ("35/64", "141/256")),
    (("49/128", "25/64"), ("35/64", "141/256")), (("3/8", "49/128"), ("141/256", "71/128")),
    (("49/128", "25/64"), ("141/256", "71/128")), (("25/64", "51/128"), ("35/64", "141/256")),
    (("51/128", "13/32"), ("35/64", "141/256")), (("25/64", "51/128"), ("141/256", "71/128")),
    (("51/128", "13/32"), ("141/256", "71/128")), (("3/8", "49/128"), ("71/128", "143/256")),
    (("49/128", "25/64"), ("71/128", "143/256")), (("3/8", "49/128"), ("143/256", "9/16")),
    (("49/128", "25/64"), ("143/256", "9/16")), (("25/64", "51/128"), ("71/128", "143/256")),
    (("51/128", "13/32"), ("71/128", "143/256")), (("25/64", "51/128"), ("143/256", "9/16")),
    (("51/128", "13/32"), ("143/256", "9/16")), (("13/32", "53/128"), ("35/64", "141/256")),
    (("53/128", "27/64"), ("35/64", "141/256")), (("13/32", "53/128"), ("141/256", "71/128")),
    (("53/128", "27/64"), ("141/256", "71/128")), (("27/64", "55/128"), ("35/64", "141/256")),
    (("55/128", "7/16"), ("35/64", "141/256")), (("27/64", "55/128"), ("141/256", "71/128")),
    (("55/128", "7/16"), ("141/256", "71/128")), (("13/32", "53/128"), ("71/128", "143/256")),
    (("53/128", "27/64"), ("71/128", "143/256")), (("13/32", "53/128"), ("143/256", "9/16")),
    (("53/128", "27/64"), ("143/256", "9/16")), (("27/64", "55/128"), ("71/128", "143/256")),
    (("55/128", "7/16"), ("71/128", "143/256")), (("27/64", "55/128"), ("143/256", "9/16")),
    (("55/128", "7/16"), ("143/256", "9/16")), (("7/16", "57/128"), ("17/32", "137/256")),
    (("57/128", "29/64"), ("17/32", "137/256")), (("7/16", "57/128"), ("137/256", "69/128")),
    (("57/128", "29/64"), ("137/256", "69/128")), (("29/64", "59/128"), ("17/32", "137/256")),
    (("59/128", "15/32"), ("17/32", "137/256")), (("29/64", "59/128"), ("137/256", "69/128")),
    (("59/128", "15/32"), ("137/256", "69/128")), (("7/16", "57/128"), ("69/128", "139/256")),
    (("57/128", "29/64"), ("69/128", "139/256")), (("7/16", "57/128"), ("139/256", "35/64")),
    (("57/128", "29/64"), ("139/256", "35/64")), (("29/64", "59/128"), ("69/128", "139/256")),
    (("59/128", "15/32"), ("69/128", "139/256")), (("29/64", "59/128"), ("139/256", "35/64")),
    (("59/128", "15/32"), ("139/256", "35/64")), (("15/32", "61/128"), ("17/32", "137/256")),
    (("61/128", "31/64"), ("17/32", "137/256")), (("15/32", "61/128"), ("137/256", "69/128")),
    (("61/128", "31/64"), ("137/256", "69/128")), (("31/64", "63/128"), ("17/32", "137/256")),
    (("63/128", "1/2"), ("17/32", "137/256")), (("31/64", "63/128"), ("137/256", "69/128")),
    (("63/128", "1/2"), ("137/256", "69/128")), (("15/32", "61/128"), ("69/128", "139/256")),
    (("61/128", "31/64"), ("69/128", "139/256")), (("15/32", "61/128"), ("139/256", "35/64")),
    (("61/128", "31/64"), ("139/256", "35/64")), (("31/64", "63/128"), ("69/128", "139/256")),
    (("63/128", "1/2"), ("69/128", "139/256")), (("31/64", "63/128"), ("139/256", "35/64")),
    (("63/128", "1/2"), ("139/256", "35/64")), (("7/16", "57/128"), ("35/64", "141/256")),
    (("57/128", "29/64"), ("35/64", "141/256")), (("7/16", "57/128"), ("141/256", "71/128")),
    (("57/128", "29/64"), ("141/256", "71/128")), (("29/64", "59/128"), ("35/64", "141/256")),
    (("59/128", "15/32"), ("35/64", "141/256")), (("29/64", "59/128"), ("141/256", "71/128")),
    (("59/128", "15/32"), ("141/256", "71/128")), (("7/16", "57/128"), ("71/128", "143/256")),
    (("57/128", "29/64"), ("71/128", "143/256")), (("7/16", "57/128"), ("143/256", "9/16")),
    (("57/128", "29/64"), ("143/256", "9/16")), (("29/64", "59/128"), ("71/128", "143/256")),
    (("59/128", "15/32"), ("71/128", "143/256")), (("29/64", "59/128"), ("143/256", "9/16")),
    (("59/128", "15/32"), ("143/256", "9/16")), (("15/32", "61/128"), ("35/64", "141/256")),
    (("61/128", "31/64"), ("35/64", "141/256")), (("15/32", "61/128"), ("141/256", "71/128")),
    (("61/128", "31/64"), ("141/256", "71/128")), (("31/64", "63/128"), ("35/64", "141/256")),
    (("63/128", "1/2"), ("35/64", "141/256")), (("31/64", "63/128"), ("141/256", "71/128")),
    (("63/128", "1/2"), ("141/256", "71/128")), (("15/32", "61/128"), ("71/128", "143/256")),
    (("61/128", "31/64"), ("71/128", "143/256")), (("15/32", "61/128"), ("143/256", "9/16")),
    (("61/128", "31/64"), ("143/256", "9/16")), (("31/64", "63/128"), ("71/128", "143/256")),
    (("63/128", "1/2"), ("71/128", "143/256")), (("31/64", "63/128"), ("143/256", "9/16")),
    (("63/128", "1/2"), ("143/256", "9/16")), (("1/4", "33/128"), ("9/16", "145/256")), (("33/128", "17/64"), ("9/16", "145/256")),
    (("1/4", "33/128"), ("145/256", "73/128")), (("33/128", "17/64"), ("145/256", "73/128")),
    (("17/64", "35/128"), ("9/16", "145/256")), (("35/128", "9/32"), ("9/16", "145/256")),
    (("17/64", "35/128"), ("145/256", "73/128")), (("35/128", "9/32"), ("145/256", "73/128")),
    (("1/4", "33/128"), ("73/128", "147/256")), (("33/128", "17/64"), ("73/128", "147/256")),
    (("1/4", "33/128"), ("147/256", "37/64")), (("33/128", "17/64"), ("147/256", "37/64")),
    (("17/64", "35/128"), ("73/128", "147/256")), (("35/128", "9/32"), ("73/128", "147/256")),
    (("17/64", "35/128"), ("147/256", "37/64")), (("35/128", "9/32"), ("147/256", "37/64")),
    (("9/32", "37/128"), ("9/16", "145/256")), (("37/128", "19/64"), ("9/16", "145/256")),
    (("9/32", "37/128"), ("145/256", "73/128")), (("37/128", "19/64"), ("145/256", "73/128")),
    (("19/64", "39/128"), ("9/16", "145/256")), (("39/128", "5/16"), ("9/16", "145/256")),
    (("19/64", "39/128"), ("145/256", "73/128")), (("39/128", "5/16"), ("145/256", "73/128")),
    (("9/32", "37/128"), ("73/128", "147/256")), (("37/128", "19/64"), ("73/128", "147/256")),
    (("9/32", "37/128"), ("147/256", "37/64")), (("37/128", "19/64"), ("147/256", "37/64")),
    (("19/64", "39/128"), ("73/128", "147/256")), (("39/128", "5/16"), ("73/128", "147/256")),
    (("19/64", "39/128"), ("147/256", "37/64")), (("39/128", "5/16"), ("147/256", "37/64")),
    (("1/4", "33/128"), ("37/64", "149/256")), (("33/128", "17/64"), ("37/64", "149/256")),
    (("1/4", "65/256"), ("149/256", "299/512")), (("65/256", "33/128"), ("149/256", "299/512")),
    (("1/4", "65/256"), ("299/512", "75/128")), (("65/256", "33/128"), ("299/512", "75/128")),
    (("33/128", "67/256"), ("149/256", "299/512")), (("67/256", "17/64"), ("149/256", "299/512")),
    (("33/128", "67/256"), ("299/512", "75/128")), (("67/256", "17/64"), ("299/512", "75/128")),
    (("17/64", "35/128"), ("37/64", "149/256")), (("35/128", "9/32"), ("37/64", "149/256")),
    (("17/64", "35/128"), ("149/256", "75/128")), (("35/128", "9/32"), ("149/256", "75/128")),
    (("1/4", "65/256"), ("75/128", "301/512")), (("65/256", "33/128"), ("75/128", "301/512")),
    (("1/4", "65/256"), ("301/512", "151/256")), (("65/256", "33/128"), ("301/512", "151/256")),
    (("33/128", "67/256"), ("75/128", "301/512")), (("67/256", "17/64"), ("75/128", "301/512")),
    (("33/128", "67/256"), ("301/512", "151/256")), (("67/256", "17/64"), ("301/512", "151/256")),
    (("1/4", "65/256"), ("151/256", "303/512")), (("65/256", "33/128"), ("151/256", "303/512")),
    (("1/4", "65/256"), ("303/512", "19/32")), (("65/256", "33/128"), ("303/512", "19/32")),
    (("33/128", "67/256"), ("151/256", "303/512")), (("67/256", "17/64"), ("151/256", "303/512")),
    (("33/128", "67/256"), ("303/512", "19/32")), (("67/256", "17/64"), ("303/512", "19/32")),
    (("17/64", "69/256"), ("75/128", "301/512")), (("69/256", "35/128"), ("75/128", "301/512")),
    (("17/64", "69/256"), ("301/512", "151/256")), (("69/256", "35/128"), ("301/512", "151/256")),
    (("35/128", "71/256"), ("75/128", "301/512")), (("71/256", "9/32"), ("75/128", "301/512")),
    (("35/128", "71/256"), ("301/512", "151/256")), (("71/256", "9/32"), ("301/512", "151/256")),
    (("17/64", "69/256"), ("151/256", "303/512")), (("69/256", "35/128"), ("151/256", "303/512")),
    (("17/64", "69/256"), ("303/512", "19/32")), (("69/256", "35/128"), ("303/512", "19/32")),
    (("35/128", "71/256"), ("151/256", "303/512")), (("71/256", "9/32"), ("151/256", "303/512")),
    (("35/128", "71/256"), ("303/512", "19/32")), (("71/256", "9/32"), ("303/512", "19/32")),
    (("9/32", "37/128"), ("37/64", "149/256")), (("37/128", "19/64"), ("37/64", "149/256")),
    (("9/32", "37/128"), ("149/256", "75/128")), (("37/128", "19/64"), ("149/256", "75/128")),
    (("19/64", "39/128"), ("37/64", "149/256")), (("39/128", "5/16"), ("37/64", "149/256")),
    (("19/64", "39/128"), ("149/256", "75/128")), (("39/128", "5/16"), ("149/256", "75/128")),
    (("9/32", "37/128"), ("75/128", "151/256")), (("37/128", "19/64"), ("75/128", "151/256")),
    (("9/32", "73/256"), ("151/256", "303/512")), (("73/256", "37/128"), ("151/256", "303/512")),
    (("9/32", "73/256"), ("303/512", "19/32")), (("73/256", "37/128"), ("303/512", "19/32")),
    (("37/128", "75/256"), ("151/256", "303/512")), (("75/256", "19/64"), ("151/256", "303/512")),
    (("37/128", "75/256"), ("303/512", "19/32")), (("75/256", "19/64"), ("303/512", "19/32")),
    (("19/64", "39/128"), ("75/128", "151/256")), (("39/128", "5/16"), ("75/128", "151/256")),
    (("19/64", "39/128"), ("151/256", "19/32")), (("39/128", "5/16"), ("151/256", "19/32")),
    (("5/16", "41/128"), ("9/16", "145/256")), (("41/128", "21/64"), ("9/16", "145/256")),
    (("5/16", "41/128"), ("145/256", "73/128")), (("41/128", "21/64"), ("145/256", "73/128")),
    (("21/64", "43/128"), ("9/16", "145/256")), (("43/128", "11/32"), ("9/16", "145/256")),
    (("21/64", "43/128"), ("145/256", "73/128")), (("43/128", "11/32"), ("145/256", "73/128")),
    (("5/16", "41/128"), ("73/128", "147/256")), (("41/128", "21/64"), ("73/128", "147/256")),
    (("5/16", "41/128"), ("147/256", "37/64")), (("41/128", "21/64"), ("147/256", "37/64")),
    (("21/64", "43/128"), ("73/128", "147/256")), (("43/128", "11/32"), ("73/128", "147/256")),
    (("21/64", "43/128"), ("147/256", "37/64")), (("43/128", "11/32"), ("147/256", "37/64")),
    (("11/32", "45/128"), ("9/16", "145/256")), (("45/128", "23/64"), ("9/16", "145/256")),
    (("11/32", "45/128"), ("145/256", "73/128")), (("45/128", "23/64"), ("145/256", "73/128")),
    (("23/64", "47/128"), ("9/16", "145/256")), (("47/128", "3/8"), ("9/16", "145/256")),
    (("23/64", "47/128"), ("145/256", "73/128")), (("47/128", "3/8"), ("145/256", "73/128")),
    (("11/32", "45/128"), ("73/128", "147/256")), (("45/128", "23/64"), ("73/128", "147/256")),
    (("11/32", "45/128"), ("147/256", "37/64")), (("45/128", "23/64"), ("147/256", "37/64")),
    (("23/64", "47/128"), ("73/128", "147/256")), (("47/128", "3/8"), ("73/128", "147/256")),
    (("23/64", "47/128"), ("147/256", "37/64")), (("47/128", "3/8"), ("147/256", "37/64")),
    (("5/16", "41/128"), ("37/64", "149/256")), (("41/128", "21/64"), ("37/64", "149/256")),
    (("5/16", "41/128"), ("149/256", "75/128")), (("41/128", "21/64"), ("149/256", "75/128")),
    (("21/64", "43/128"), ("37/64", "149/256")), (("43/128", "11/32"), ("37/64", "149/256")),
    (("21/64", "43/128"), ("149/256", "75/128")), (("43/128", "11/32"), ("149/256", "75/128")),
    (("5/16", "41/128"), ("75/128", "151/256")), (("41/128", "21/64"), ("75/128", "151/256")),
    (("5/16", "41/128"), ("151/256", "19/32")), (("41/128", "21/64"), ("151/256", "19/32")),
    (("21/64", "43/128"), ("75/128", "151/256")), (("43/128", "11/32"), ("75/128", "151/256")),
    (("21/64", "43/128"), ("151/256", "19/32")), (("43/128", "11/32"), ("151/256", "19/32")),
    (("11/32", "45/128"), ("37/64", "149/256")), (("45/128", "23/64"), ("37/64", "149/256")),
    (("11/32", "45/128"), ("149/256", "75/128")), (("45/128", "23/64"), ("149/256", "75/128")),
    (("23/64", "47/128"), ("37/64", "149/256")), (("47/128", "3/8"), ("37/64", "149/256")),
    (("23/64", "47/128"), ("149/256", "75/128")), (("47/128", "3/8"), ("149/256", "75/128")),
    (("11/32", "45/128"), ("75/128", "151/256")), (("45/128", "23/64"), ("75/128", "151/256")),
    (("11/32", "45/128"), ("151/256", "19/32")), (("45/128", "23/64"), ("151/256", "19/32")),
    (("23/64", "47/128"), ("75/128", "151/256")), (("47/128", "3/8"), ("75/128", "151/256")),
    (("23/64", "47/128"), ("151/256", "19/32")), (("47/128", "3/8"), ("151/256", "19/32")),
    (("1/4", "65/256"), ("19/32", "305/512")), (("65/256", "33/128"), ("19/32", "305/512")),
    (("1/4", "65/256"), ("305/512", "153/256")), (("65/256", "33/128"), ("305/512", "153/256")),
    (("33/128", "67/256"), ("19/32", "305/512")), (("67/256", "17/64"), ("19/32", "305/512")),
    (("33/128", "67/256"), ("305/512", "153/256")), (("67/256", "17/64"), ("305/512", "153/256")),
    (("1/4", "65/256"), ("153/256", "307/512")), (("65/256", "33/128"), ("153/256", "307/512")),
    (("1/4", "65/256"), ("307/512", "77/128")), (("65/256", "33/128"), ("307/512", "77/128")),
    (("33/128", "67/256"), ("153/256", "307/512")), (("67/256", "17/64"), ("153/256", "307/512")),
    (("33/128", "67/256"), ("307/512", "77/128")), (("67/256", "17/64"), ("307/512", "77/128")),
    (("17/64", "69/256"), ("19/32", "305/512")), (("69/256", "35/128"), ("19/32", "305/512")),
    (("17/64", "69/256"), ("305/512", "153/256")), (("69/256", "35/128"), ("305/512", "153/256")),
    (("35/128", "71/256"), ("19/32", "305/512")), (("71/256", "9/32"), ("19/32", "305/512")),
    (("35/128", "71/256"), ("305/512", "153/256")), (("71/256", "9/32"), ("305/512", "153/256")),
    (("17/64", "69/256"), ("153/256", "307/512")), (("69/256", "35/128"), ("153/256", "307/512")),
    (("17/64", "69/256"), ("307/512", "77/128")), (("69/256", "35/128"), ("307/512", "77/128")),
    (("35/128", "71/256"), ("153/256", "307/512")), (("71/256", "9/32"), ("153/256", "307/512")),
    (("35/128", "71/256"), ("307/512", "77/128")), (("71/256", "9/32"), ("307/512", "77/128")),
    (("1/4", "65/256"), ("77/128", "309/512")), (("65/256", "33/128"), ("77/128", "309/512")),
    (("1/4", "65/256"), ("309/512", "155/256")), (("65/256", "33/128"), ("309/512", "155/256")),
    (("33/128", "67/256"), ("77/128", "309/512")), (("67/256", "17/64"), ("77/128", "309/512")),
    (("33/128", "67/256"), ("309/512", "155/256")), (("67/256", "17/64"), ("309/512", "155/256")),
    (("1/4", "65/256"), ("155/256", "311/512")), (("65/256", "33/128"), ("155/256", "311/512")),
    (("1/4", "65/256"), ("311/512", "39/64")), (("65/256", "33/128"), ("311/512", "39/64")),
    (("33/128", "67/256"), ("155/256", "311/512")), (("67/256", "17/64"), ("155/256", "311/512")),
    (("33/128", "67/256"), ("311/512", "39/64")), (("67/256", "17/64"), ("311/512", "39/64")),
    (("17/64", "69/256"), ("77/128", "309/512")), (("69/256", "35/128"), ("77/128", "309/512")),
    (("17/64", "69/256"), ("309/512", "155/256")), (("69/256", "35/128"), ("309/512", "155/256")),
    (("35/128", "71/256"), ("77/128", "309/512")), (("71/256", "9/32"), ("77/128", "309/512")),
    (("35/128", "71/256"), ("309/512", "155/256")), (("71/256", "9/32"), ("309/512", "155/256")),
    (("17/64", "69/256"), ("155/256", "311/512")), (("69/256", "35/128"), ("155/256", "311/512")),
    (("17/64", "69/256"), ("311/512", "39/64")), (("69/256", "35/128"), ("311/512", "39/64")),
    (("35/128", "71/256"), ("155/256", "311/512")), (("71/256", "9/32"), ("155/256", "311/512")),
    (("35/128", "71/256"), ("311/512", "39/64")), (("71/256", "9/32"), ("311/512", "39/64")),
    (("9/32", "73/256"), ("19/32", "305/512")), (("73/256", "37/128"), ("19/32", "305/512")),
    (("9/32", "73/256"), ("305/512", "153/256")), (("73/256", "37/128"), ("305/512", "153/256")),
    (("37/128", "75/256"), ("19/32", "305/512")), (("75/256", "19/64"), ("19/32", "305/512")),
    (("37/128", "75/256"), ("305/512", "153/256")), (("75/256", "19/64"), ("305/512", "153/256")),
    (("9/32", "73/256"), ("153/256", "307/512")), (("73/256", "37/128"), ("153/256", "307/512")),
    (("9/32", "73/256"), ("307/512", "77/128")), (("73/256", "37/128"), ("307/512", "77/128")),
    (("37/128", "75/256"), ("153/256", "307/512")), (("75/256", "19/64"), ("153/256", "307/512")),
    (("37/128", "75/256"), ("307/512", "77/128")), (("75/256", "19/64"), ("307/512", "77/128")),
    (("19/64", "77/256"), ("19/32", "305/512")), (("77/256", "39/128"), ("19/32", "305/512")),
    (("19/64", "77/256"), ("305/512", "153/256")), (("77/256", "39/128"), ("305/512", "153/256")),
    (("39/128", "5/16"), ("19/32", "153/256")), (("19/64", "77/256"), ("153/256", "307/512")),
    (("77/256", "39/128"), ("153/256", "307/512")), (("19/64", "77/256"), ("307/512", "77/128")),
    (("77/256", "39/128"), ("307/512", "77/128")), (("39/128", "79/256"), ("153/256", "307/512")),
    (("79/256", "5/16"), ("153/256", "307/512")), (("39/128", "79/256"), ("307/512", "77/128")),
    (("79/256", "5/16"), ("307/512", "77/128")), (("9/32", "73/256"), ("77/128", "309/512")),
    (("73/256", "37/128"), ("77/128", "309/512")), (("9/32", "73/256"), ("309/512", "155/256")),
    (("73/256", "37/128"), ("309/512", "155/256")), (("37/128", "75/256"), ("77/128", "309/512")),
    (("75/256", "19/64"), ("77/128", "309/512")), (("37/128", "75/256"), ("309/512", "155/256")),
    (("75/256", "19/64"), ("309/512", "155/256")), (("9/32", "73/256"), ("155/256", "311/512")),
    (("73/256", "37/128"), ("155/256", "311/512")), (("9/32", "73/256"), ("311/512", "39/64")),
    (("73/256", "37/128"), ("311/512", "39/64")), (("37/128", "75/256"), ("155/256", "311/512")),
    (("75/256", "19/64"), ("155/256", "311/512")), (("37/128", "75/256"), ("311/512", "39/64")),
    (("75/256", "19/64"), ("311/512", "39/64")), (("19/64", "77/256"), ("77/128", "309/512")),
    (("77/256", "39/128"), ("77/128", "309/512")), (("19/64", "77/256"), ("309/512", "155/256")),
    (("77/256", "39/128"), ("309/512", "155/256")), (("39/128", "79/256"), ("77/128", "309/512")),
    (("79/256", "5/16"), ("77/128", "309/512")), (("39/128", "79/256"), ("309/512", "155/256")),
    (("79/256", "5/16"), ("309/512", "155/256")), (("19/64", "77/256"), ("155/256", "311/512")),
    (("77/256", "39/128"), ("155/256", "311/512")), (("19/64", "77/256"), ("311/512", "39/64")),
    (("77/256", "39/128"), ("311/512", "39/64")), (("39/128", "79/256"), ("155/256", "311/512")),
    (("79/256", "5/16"), ("155/256", "311/512")), (("39/128", "79/256"), ("311/512", "39/64")),
    (("79/256", "5/16"), ("311/512", "39/64")), (("1/4", "65/256"), ("39/64", "313/512")),
    (("65/256", "33/128"), ("39/64", "313/512")), (("1/4", "65/256"), ("313/512", "157/256")),
    (("65/256", "33/128"), ("313/512", "157/256")), (("33/128", "67/256"), ("39/64", "313/512")),
    (("67/256", "17/64"), ("39/64", "313/512")), (("33/128", "67/256"), ("313/512", "157/256")),
    (("67/256", "17/64"), ("313/512", "157/256")), (("1/4", "65/256"), ("157/256", "315/512")),
    (("65/256", "33/128"), ("157/256", "315/512")), (("1/4", "129/512"), ("315/512", "631/1024")),
    (("129/512", "65/256"), ("315/512", "631/1024")), (("1/4", "129/512"), ("631/1024", "79/128")),
    (("129/512", "65/256"), ("631/1024", "79/128")), (("65/256", "131/512"), ("315/512", "631/1024")),
    (("131/512", "33/128"), ("315/512", "631/1024")), (("65/256", "131/512"), ("631/1024", "79/128")),
    (("131/512", "33/128"), ("631/1024", "79/128")), (("33/128", "67/256"), ("157/256", "315/512")),
    (("67/256", "17/64"), ("157/256", "315/512")), (("33/128", "67/256"), ("315/512", "79/128")),
    (("67/256", "17/64"), ("315/512", "79/128")), (("17/64", "69/256"), ("39/64", "313/512")),
    (("69/256", "35/128"), ("39/64", "313/512")), (("17/64", "69/256"), ("313/512", "157/256")),
    (("69/256", "35/128"), ("313/512", "157/256")), (("35/128", "71/256"), ("39/64", "313/512")),
    (("71/256", "9/32"), ("39/64", "313/512")), (("35/128", "71/256"), ("313/512", "157/256")),
    (("71/256", "9/32"), ("313/512", "157/256")), (("17/64", "69/256"), ("157/256", "315/512")),
    (("69/256", "35/128"), ("157/256", "315/512")), (("17/64", "69/256"), ("315/512", "79/128")),
    (("69/256", "35/128"), ("315/512", "79/128")), (("35/128", "71/256"), ("157/256", "315/512")),
    (("71/256", "9/32"), ("157/256", "315/512")), (("35/128", "71/256"), ("315/512", "79/128")),
    (("71/256", "9/32"), ("315/512", "79/128")), (("1/4", "129/512"), ("79/128", "633/1024")),
    (("129/512", "65/256"), ("79/128", "633/1024")), (("1/4", "129/512"), ("633/1024", "317/512")),
    (("129/512", "65/256"), ("633/1024", "317/512")), (("65/256", "131/512"), ("79/128", "633/1024")),
    (("131/512", "33/128"), ("79/128", "633/1024")), (("65/256", "131/512"), ("633/1024", "317/512")),
    (("131/512", "33/128"), ("633/1024", "317/512")), (("1/4", "129/512"), ("317/512", "635/1024")),
    (("129/512", "65/256"), ("317/512", "635/1024")), (("1/4", "129/512"), ("635/1024", "159/256")),
    (("129/512", "65/256"), ("635/1024", "159/256")), (("65/256", "131/512"), ("317/512", "635/1024")),
    (("131/512", "33/128"), ("317/512", "635/1024")), (("65/256", "131/512"), ("635/1024", "159/256")),
    (("131/512", "33/128"), ("635/1024", "159/256")), (("33/128", "133/512"), ("79/128", "633/1024")),
    (("133/512", "67/256"), ("79/128", "633/1024")), (("33/128", "133/512"), ("633/1024", "317/512")),
    (("133/512", "67/256"), ("633/1024", "317/512")), (("67/256", "17/64"), ("79/128", "317/512")),
    (("33/128", "133/512"), ("317/512", "635/1024")), (("133/512", "67/256"), ("317/512", "635/1024")),
    (("33/128", "133/512"), ("635/1024", "159/256")), (("133/512", "67/256"), ("635/1024", "159/256")),
    (("67/256", "135/512"), ("317/512", "635/1024")), (("135/512", "17/64"), ("317/512", "635/1024")),
    (("67/256", "135/512"), ("635/1024", "159/256")), (("135/512", "17/64"), ("635/1024", "159/256")),
    (("1/4", "129/512"), ("159/256", "637/1024")), (("129/512", "65/256"), ("159/256", "637/1024")),
    (("1/4", "129/512"), ("637/1024", "319/512")), (("129/512", "65/256"), ("637/1024", "319/512")),
    (("65/256", "131/512"), ("159/256", "637/1024")), (("131/512", "33/128"), ("159/256", "637/1024")),
    (("65/256", "131/512"), ("637/1024", "319/512")), (("131/512", "33/128"), ("637/1024", "319/512")),
    (("1/4", "129/512"), ("319/512", "639/1024")), (("129/512", "65/256"), ("319/512", "639/1024")),
    (("1/4", "129/512"), ("639/1024", "5/8")), (("129/512", "65/256"), ("639/1024", "5/8")),
    (("65/256", "131/512"), ("319/512", "639/1024")), (("131/512", "33/128"), ("319/512", "639/1024")),
    (("65/256", "131/512"), ("639/1024", "5/8")), (("131/512", "33/128"), ("639/1024", "5/8")),
    (("33/128", "133/512"), ("159/256", "637/1024")), (("133/512", "67/256"), ("159/256", "637/1024")),
    (("33/128", "133/512"), ("637/1024", "319/512")), (("133/512", "67/256"), ("637/1024", "319/512")),
    (("67/256", "135/512"), ("159/256", "637/1024")), (("135/512", "17/64"), ("159/256", "637/1024")),
    (("67/256", "135/512"), ("637/1024", "319/512")), (("135/512", "17/64"), ("637/1024", "319/512")),
    (("33/128", "133/512"), ("319/512", "639/1024")), (("133/512", "67/256"), ("319/512", "639/1024")),
    (("33/128", "133/512"), ("639/1024", "5/8")), (("133/512", "67/256"), ("639/1024", "5/8")),
    (("67/256", "135/512"), ("319/512", "639/1024")), (("135/512", "17/64"), ("319/512", "639/1024")),
    (("67/256", "135/512"), ("639/1024", "5/8")), (("135/512", "17/64"), ("639/1024", "5/8")),
    (("17/64", "69/256"), ("79/128", "317/512")), (("69/256", "35/128"), ("79/128", "317/512")),
    (("17/64", "137/512"), ("317/512", "635/1024")), (("137/512", "69/256"), ("317/512", "635/1024")),
    (("17/64", "137/512"), ("635/1024", "159/256")), (("137/512", "69/256"), ("635/1024", "159/256")),
    (("69/256", "35/128"), ("317/512", "159/256")), (("35/128", "71/256"), ("79/128", "317/512")),
    (("71/256", "9/32"), ("79/128", "317/512")), (("35/128", "71/256"), ("317/512", "159/256")),
    (("71/256", "9/32"), ("317/512", "159/256")), (("17/64", "137/512"), ("159/256", "637/1024")),
    (("137/512", "69/256"), ("159/256", "637/1024")), (("17/64", "137/512"), ("637/1024", "319/512")),
    (("137/512", "69/256"), ("637/1024", "319/512")), (("69/256", "139/512"), ("159/256", "637/1024")),
    (("139/512", "35/128"), ("159/256", "637/1024")), (("69/256", "139/512"), ("637/1024", "319/512")),
    (("139/512", "35/128"), ("637/1024", "319/512")), (("17/64", "137/512"), ("319/512", "639/1024")),
    (("137/512", "69/256"), ("319/512", "639/1024")), (("17/64", "137/512"), ("639/1024", "5/8")),
    (("137/512", "69/256"), ("639/1024", "5/8")), (("69/256", "139/512"), ("319/512", "639/1024")),
    (("139/512", "35/128"), ("319/512", "639/1024")), (("69/256", "139/512"), ("639/1024", "5/8")),
    (("139/512", "35/128"), ("639/1024", "5/8")), (("35/128", "71/256"), ("159/256", "319/512")),
    (("71/256", "9/32"), ("159/256", "319/512")), (("35/128", "141/512"), ("319/512", "639/1024")),
    (("141/512", "71/256"), ("319/512", "639/1024")), (("35/128", "141/512"), ("639/1024", "5/8")),
    (("141/512", "71/256"), ("639/1024", "5/8")), (("71/256", "9/32"), ("319/512", "5/8")),
    (("9/32", "73/256"), ("39/64", "313/512")), (("73/256", "37/128"), ("39/64", "313/512")),
    (("9/32", "73/256"), ("313/512", "157/256")), (("73/256", "37/128"), ("313/512", "157/256")),
    (("37/128", "75/256"), ("39/64", "313/512")), (("75/256", "19/64"), ("39/64", "313/512")),
    (("37/128", "75/256"), ("313/512", "157/256")), (("75/256", "19/64"), ("313/512", "157/256")),
    (("9/32", "73/256"), ("157/256", "315/512")), (("73/256", "37/128"), ("157/256", "315/512")),
    (("9/32", "73/256"), ("315/512", "79/128")), (("73/256", "37/128"), ("315/512", "79/128")),
    (("37/128", "75/256"), ("157/256", "315/512")), (("75/256", "19/64"), ("157/256", "315/512")),
    (("37/128", "75/256"), ("315/512", "79/128")), (("75/256", "19/64"), ("315/512", "79/128")),
    (("19/64", "77/256"), ("39/64", "313/512")), (("77/256", "39/128"), ("39/64", "313/512")),
    (("19/64", "77/256"), ("313/512", "157/256")), (("77/256", "39/128"), ("313/512", "157/256")),
    (("39/128", "79/256"), ("39/64", "313/512")), (("79/256", "5/16"), ("39/64", "313/512")),
    (("39/128", "79/256"), ("313/512", "157/256")), (("79/256", "5/16"), ("313/512", "157/256")),
    (("19/64", "77/256"), ("157/256", "315/512")), (("77/256", "39/128"), ("157/256", "315/512")),
    (("19/64", "77/256"), ("315/512", "79/128")), (("77/256", "39/128"), ("315/512", "79/128")),
    (("39/128", "79/256"), ("157/256", "315/512")), (("79/256", "5/16"), ("157/256", "315/512")),
    (("39/128", "79/256"), ("315/512", "79/128")), (("79/256", "5/16"), ("315/512", "79/128")),
    (("9/32", "73/256"), ("79/128", "317/512")), (("73/256", "37/128"), ("79/128", "317/512")),
    (("9/32", "73/256"), ("317/512", "159/256")), (("73/256", "37/128"), ("317/512", "159/256")),
    (("37/128", "75/256"), ("79/128", "317/512")), (("75/256", "19/64"), ("79/128", "317/512")),
    (("37/128", "75/256"), ("317/512", "159/256")), (("75/256", "19/64"), ("317/512", "159/256")),
    (("9/32", "73/256"), ("159/256", "319/512")), (("73/256", "37/128"), ("159/256", "319/512")),
    (("9/32", "73/256"), ("319/512", "5/8")), (("73/256", "37/128"), ("319/512", "5/8")),
    (("37/128", "75/256"), ("159/256", "319/512")), (("75/256", "19/64"), ("159/256", "319/512")),
    (("37/128", "75/256"), ("319/512", "5/8")), (("75/256", "19/64"), ("319/512", "5/8")),
    (("19/64", "77/256"), ("79/128", "317/512")), (("77/256", "39/128"), ("79/128", "317/512")),
    (("19/64", "77/256"), ("317/512", "159/256")), (("77/256", "39/128"), ("317/512", "159/256")),
    (("39/128", "79/256"), ("79/128", "317/512")), (("79/256", "5/16"), ("79/128", "317/512")),
    (("39/128", "79/256"), ("317/512", "159/256")), (("79/256", "5/16"), ("317/512", "159/256")),
    (("19/64", "77/256"), ("159/256", "319/512")), (("77/256", "39/128"), ("159/256", "319/512")),
    (("19/64", "77/256"), ("319/512", "5/8")), (("77/256", "39/128"), ("319/512", "5/8")),
    (("39/128", "79/256"), ("159/256", "319/512")), (("79/256", "5/16"), ("159/256", "319/512")),
    (("39/128", "79/256"), ("319/512", "5/8")), (("79/256", "5/16"), ("319/512", "5/8")),
    (("5/16", "41/128"), ("19/32", "153/256")), (("41/128", "21/64"), ("19/32", "153/256")),
    (("5/16", "41/128"), ("153/256", "77/128")), (("41/128", "21/64"), ("153/256", "77/128")),
    (("21/64", "43/128"), ("19/32", "153/256")), (("43/128", "11/32"), ("19/32", "153/256")),
    (("21/64", "43/128"), ("153/256", "77/128")), (("43/128", "11/32"), ("153/256", "77/128")),
    (("5/16", "81/256"), ("77/128", "309/512")), (("81/256", "41/128"), ("77/128", "309/512")),
    (("5/16", "81/256"), ("309/512", "155/256")), (("81/256", "41/128"), ("309/512", "155/256")),
    (("41/128", "21/64"), ("77/128", "155/256")), (("5/16", "81/256"), ("155/256", "311/512")),
    (("81/256", "41/128"), ("155/256", "311/512")), (("5/16", "81/256"), ("311/512", "39/64")),
    (("81/256", "41/128"), ("311/512", "39/64")), (("41/128", "83/256"), ("155/256", "311/512")),
    (("83/256", "21/64"), ("155/256", "311/512")), (("41/128", "83/256"), ("311/512", "39/64")),
    (("83/256", "21/64"), ("311/512", "39/64")), (("21/64", "43/128"), ("77/128", "155/256")),
    (("43/128", "11/32"), ("77/128", "155/256")), (("21/64", "43/128"), ("155/256", "39/64")),
    (("43/128", "11/32"), ("155/256", "39/64")), (("11/32", "45/128"), ("19/32", "153/256")),
    (("45/128", "23/64"), ("19/32", "153/256")), (("11/32", "45/128"), ("153/256", "77/128")),
    (("45/128", "23/64"), ("153/256", "77/128")), (("23/64", "47/128"), ("19/32", "153/256")),
    (("47/128", "3/8"), ("19/32", "153/256")), (("23/64", "47/128"), ("153/256", "77/128")),
    (("47/128", "3/8"), ("153/256", "77/128")), (("11/32", "45/128"), ("77/128", "155/256")),
    (("45/128", "23/64"), ("77/128", "155/256")), (("11/32", "45/128"), ("155/256", "39/64")),
    (("45/128", "23/64"), ("155/256", "39/64")), (("23/64", "47/128"), ("77/128", "155/256")),
    (("47/128", "3/8"), ("77/128", "155/256")), (("23/64", "47/128"), ("155/256", "39/64")),
    (("47/128", "3/8"), ("155/256", "39/64")), (("5/16", "81/256"), ("39/64", "313/512")),
    (("81/256", "41/128"), ("39/64", "313/512")), (("5/16", "81/256"), ("313/512", "157/256")),
    (("81/256", "41/128"), ("313/512", "157/256")), (("41/128", "83/256"), ("39/64", "313/512")),
    (("83/256", "21/64"), ("39/64", "313/512")), (("41/128", "83/256"), ("313/512", "157/256")),
    (("83/256", "21/64"), ("313/512", "157/256")), (("5/16", "81/256"), ("157/256", "315/512")),
    (("81/256", "41/128"), ("157/256", "315/512")), (("5/16", "81/256"), ("315/512", "79/128")),
    (("81/256", "41/128"), ("315/512", "79/128")), (("41/128", "83/256"), ("157/256", "315/512")),
    (("83/256", "21/64"), ("157/256", "315/512")), (("41/128", "83/256"), ("315/512", "79/128")),
    (("83/256", "21/64"), ("315/512", "79/128")), (("21/64", "85/256"), ("39/64", "313/512")),
    (("85/256", "43/128"), ("39/64", "313/512")), (("21/64", "85/256"), ("313/512", "157/256")),
    (("85/256", "43/128"), ("313/512", "157/256")), (("43/128", "11/32"), ("39/64", "157/256")),
    (("21/64", "85/256"), ("157/256", "315/512")), (("85/256", "43/128"), ("157/256", "315/512")),
    (("21/64", "85/256"), ("315/512", "79/128")), (("85/256", "43/128"), ("315/512", "79/128")),
    (("43/128", "87/256"), ("157/256", "315/512")), (("87/256", "11/32"), ("157/256", "315/512")),
    (("43/128", "87/256"), ("315/512", "79/128")), (("87/256", "11/32"), ("315/512", "79/128")),
    (("5/16", "81/256"), ("79/128", "317/512")), (("81/256", "41/128"), ("79/128", "317/512")),
    (("5/16", "81/256"), ("317/512", "159/256")), (("81/256", "41/128"), ("317/512", "159/256")),
    (("41/128", "83/256"), ("79/128", "317/512")), (("83/256", "21/64"), ("79/128", "317/512")),
    (("41/128", "83/256"), ("317/512", "159/256")), (("83/256", "21/64"), ("317/512", "159/256")),
    (("5/16", "81/256"), ("159/256", "319/512")), (("81/256", "41/128"), ("159/256", "319/512")),
    (("5/16", "81/256"), ("319/512", "5/8")), (("81/256", "41/128"), ("319/512", "5/8")),
    (("41/128", "83/256"), ("159/256", "319/512")), (("83/256", "21/64"), ("159/256", "319/512")),
    (("41/128", "83/256"), ("319/512", "5/8")), (("83/256", "21/64"), ("319/512", "5/8")),
    (("21/64", "85/256"), ("79/128", "317/512")), (("85/256", "43/128"), ("79/128", "317/512")),
    (("21/64", "85/256"), ("317/512", "159/256")), (("85/256", "43/128"), ("317/512", "159/256")),
    (("43/128", "87/256"), ("79/128", "317/512")), (("87/256", "11/32"), ("79/128", "317/512")),
    (("43/128", "87/256"), ("317/512", "159/256")), (("87/256", "11/32"), ("317/512", "159/256")),
    (("21/64", "85/256"), ("159/256", "319/512")), (("85/256", "43/128"), ("159/256", "319/512")),
    (("21/64", "85/256"), ("319/512", "5/8")), (("85/256", "43/128"), ("319/512", "5/8")),
    (("43/128", "87/256"), ("159/256", "319/512")), (("87/256", "11/32"), ("159/256", "319/512")),
    (("43/128", "87/256"), ("319/512", "5/8")), (("87/256", "11/32"), ("319/512", "5/8")),
    (("11/32", "45/128"), ("39/64", "157/256")), (("45/128", "23/64"), ("39/64", "157/256")),
    (("11/32", "45/128"), ("157/256", "79/128")), (("45/128", "23/64"), ("157/256", "79/128")),
    (("23/64", "47/128"), ("39/64", "157/256")), (("47/128", "3/8"), ("39/64", "157/256")),
    (("23/64", "47/128"), ("157/256", "79/128")), (("47/128", "3/8"), ("157/256", "79/128")),
    (("11/32", "45/128"), ("79/128", "159/256")), (("45/128", "23/64"), ("79/128", "159/256")),
    (("11/32", "89/256"), ("159/256", "319/512")), (("89/256", "45/128"), ("159/256", "319/512")),
    (("11/32", "89/256"), ("319/512", "5/8")), (("89/256", "45/128"), ("319/512", "5/8")),
    (("45/128", "23/64"), ("159/256", "5/8")), (("23/64", "47/128"), ("79/128", "159/256")),
    (("47/128", "3/8"), ("79/128", "159/256")), (("23/64", "47/128"), ("159/256", "5/8")),
    (("47/128", "3/8"), ("159/256", "5/8")), (("3/8", "49/128"), ("9/16", "145/256")), (("49/128", "25/64"), ("9/16", "145/256")),
    (("3/8", "49/128"), ("145/256", "73/128")), (("49/128", "25/64"), ("145/256", "73/128")),
    (("25/64", "51/128"), ("9/16", "145/256")), (("51/128", "13/32"), ("9/16", "145/256")),
    (("25/64", "51/128"), ("145/256", "73/128")), (("51/128", "13/32"), ("145/256", "73/128")),
    (("3/8", "49/128"), ("73/128", "147/256")), (("49/128", "25/64"), ("73/128", "147/256")),
    (("3/8", "49/128"), ("147/256", "37/64")), (("49/128", "25/64"), ("147/256", "37/64")),
    (("25/64", "51/128"), ("73/128", "147/256")), (("51/128", "13/32"), ("73/128", "147/256")),
    (("25/64", "51/128"), ("147/256", "37/64")), (("51/128", "13/32"), ("147/256", "37/64")),
    (("13/32", "53/128"), ("9/16", "145/256")), (("53/128", "27/64"), ("9/16", "145/256")),
    (("13/32", "53/128"), ("145/256", "73/128")), (("53/128", "27/64"), ("145/256", "73/128")),
    (("27/64", "55/128"), ("9/16", "145/256")), (("55/128", "7/16"), ("9/16", "145/256")),
    (("27/64", "55/128"), ("145/256", "73/128")), (("55/128", "7/16"), ("145/256", "73/128")),
    (("13/32", "53/128"), ("73/128", "147/256")), (("53/128", "27/64"), ("73/128", "147/256")),
    (("13/32", "53/128"), ("147/256", "37/64")), (("53/128", "27/64"), ("147/256", "37/64")),
    (("27/64", "55/128"), ("73/128", "147/256")), (("55/128", "7/16"), ("73/128", "147/256")),
    (("27/64", "55/128"), ("147/256", "37/64")), (("55/128", "7/16"), ("147/256", "37/64")),
    (("3/8", "49/128"), ("37/64", "149/256")), (("49/128", "25/64"), ("37/64", "149/256")),
    (("3/8", "49/128"), ("149/256", "75/128")), (("49/128", "25/64"), ("149/256", "75/128")),
    (("25/64", "51/128"), ("37/64", "149/256")), (("51/128", "13/32"), ("37/64", "149/256")),
    (("25/64", "51/128"), ("149/256", "75/128")), (("51/128", "13/32"), ("149/256", "75/128")),
    (("3/8", "49/128"), ("75/128", "151/256")), (("49/128", "25/64"), ("75/128", "151/256")),
    (("3/8", "49/128"), ("151/256", "19/32")), (("49/128", "25/64"), ("151/256", "19/32")),
    (("25/64", "51/128"), ("75/128", "151/256")), (("51/128", "13/32"), ("75/128", "151/256")),
    (("25/64", "51/128"), ("151/256", "19/32")), (("51/128", "13/32"), ("151/256", "19/32")),
    (("13/32", "53/128"), ("37/64", "149/256")), (("53/128", "27/64"), ("37/64", "149/256")),
    (("13/32", "53/128"), ("149/256", "75/128")), (("53/128", "27/64"), ("149/256", "75/128")),
    (("27/64", "55/128"), ("37/64", "149/256")), (("55/128", "7/16"), ("37/64", "149/256")),
    (("27/64", "55/128"), ("149/256", "75/128")), (("55/128", "7/16"), ("149/256", "75/128")),
    (("13/32", "53/128"), ("75/128", "151/256")), (("53/128", "27/64"), ("75/128", "151/256")),
    (("13/32", "53/128"), ("151/256", "19/32")), (("53/128", "27/64"), ("151/256", "19/32")),
    (("27/64", "55/128"), ("75/128", "151/256")), (("55/128", "7/16"), ("75/128", "151/256")),
    (("27/64", "55/128"), ("151/256", "19/32")), (("55/128", "7/16"), ("151/256", "19/32")),
    (("7/16", "57/128"), ("9/16", "145/256")), (("57/128", "29/64"), ("9/16", "145/256")),
    (("7/16", "57/128"), ("145/256", "73/128")), (("57/128", "29/64"), ("145/256", "73/128")),
    (("29/64", "59/128"), ("9/16", "145/256")), (("59/128", "15/32"), ("9/16", "145/256")),
    (("29/64", "59/128"), ("145/256", "73/128")), (("59/128", "15/32"), ("145/256", "73/128")),
    (("7/16", "57/128"), ("73/128", "147/256")), (("57/128", "29/64"), ("73/128", "147/256")),
    (("7/16", "57/128"), ("147/256", "37/64")), (("57/128", "29/64"), ("147/256", "37/64")),
    (("29/64", "59/128"), ("73/128", "147/256")), (("59/128", "15/32"), ("73/128", "147/256")),
    (("29/64", "59/128"), ("147/256", "37/64")), (("59/128", "15/32"), ("147/256", "37/64")),
    (("15/32", "61/128"), ("9/16", "145/256")), (("61/128", "31/64"), ("9/16", "145/256")),
    (("15/32", "61/128"), ("145/256", "73/128")), (("61/128", "31/64"), ("145/256", "73/128")),
    (("31/64", "63/128"), ("9/16", "145/256")), (("63/128", "1/2"), ("9/16", "145/256")),
    (("31/64", "63/128"), ("145/256", "73/128")), (("63/128", "1/2"), ("145/256", "73/128")),
    (("15/32", "61/128"), ("73/128", "147/256")), (("61/128", "31/64"), ("73/128", "147/256")),
    (("15/32", "61/128"), ("147/256", "37/64")), (("61/128", "31/64"), ("147/256", "37/64")),
    (("31/64", "63/128"), ("73/128", "147/256")), (("63/128", "1/2"), ("73/128", "147/256")),
    (("31/64", "63/128"), ("147/256", "37/64")), (("63/128", "1/2"), ("147/256", "37/64")),
    (("7/16", "57/128"), ("37/64", "149/256")), (("57/128", "29/64"), ("37/64", "149/256")),
    (("7/16", "57/128"), ("149/256", "75/128")), (("57/128", "29/64"), ("149/256", "75/128")),
    (("29/64", "59/128"), ("37/64", "149/256")), (("59/128", "15/32"), ("37/64", "149/256")),
    (("29/64", "59/128"), ("149/256", "75/128")), (("59/128", "15/32"), ("149/256", "75/128")),
    (("7/16", "57/128"), ("75/128", "151/256")), (("57/128", "29/64"), ("75/128", "151/256")),
    (("7/16", "57/128"), ("151/256", "19/32")), (("57/128", "29/64"), ("151/256", "19/32")),
    (("29/64", "59/128"), ("75/128", "151/256")), (("59/128", "15/32"), ("75/128", "151/256")),
    (("29/64", "59/128"), ("151/256", "19/32")), (("59/128", "15/32"), ("151/256", "19/32")),
    (("15/32", "61/128"), ("37/64", "149/256")), (("61/128", "31/64"), ("37/64", "149/256")),
    (("15/32", "61/128"), ("149/256", "75/128")), (("61/128", "31/64"), ("149/256", "75/128")),
    (("31/64", "63/128"), ("37/64", "149/256")), (("63/128", "1/2"), ("37/64", "149/256")),
    (("31/64", "63/128"), ("149/256", "75/128")), (("63/128", "1/2"), ("149/256", "75/128")),
    (("15/32", "61/128"), ("75/128", "151/256")), (("61/128", "31/64"), ("75/128", "151/256")),
    (("15/32", "61/128"), ("151/256", "19/32")), (("61/128", "31/64"), ("151/256", "19/32")),
    (("31/64", "63/128"), ("75/128", "151/256")), (("63/128", "1/2"), ("75/128", "151/256")),
    (("31/64", "63/128"), ("151/256", "19/32")), (("63/128", "1/2"), ("151/256", "19/32")),
    (("3/8", "49/128"), ("19/32", "153/256")), (("49/128", "25/64"), ("19/32", "153/256")),
    (("3/8", "49/128"), ("153/256", "77/128")), (("49/128", "25/64"), ("153/256", "77/128")),
    (("25/64", "51/128"), ("19/32", "153/256")), (("51/128", "13/32"), ("19/32", "153/256")),
    (("25/64", "51/128"), ("153/256", "77/128")), (("51/128", "13/32"), ("153/256", "77/128")),
    (("3/8", "49/128"), ("77/128", "155/256")), (("49/128", "25/64"), ("77/128", "155/256")),
    (("3/8", "49/128"), ("155/256", "39/64")), (("49/128", "25/64"), ("155/256", "39/64")),
    (("25/64", "51/128"), ("77/128", "155/256")), (("51/128", "13/32"), ("77/128", "155/256")),
    (("25/64", "51/128"), ("155/256", "39/64")), (("51/128", "13/32"), ("155/256", "39/64")),
    (("13/32", "53/128"), ("19/32", "153/256")), (("53/128", "27/64"), ("19/32", "153/256")),
    (("13/32", "53/128"), ("153/256", "77/128")), (("53/128", "27/64"), ("153/256", "77/128")),
    (("27/64", "55/128"), ("19/32", "153/256")), (("55/128", "7/16"), ("19/32", "153/256")),
    (("27/64", "55/128"), ("153/256", "77/128")), (("55/128", "7/16"), ("153/256", "77/128")),
    (("13/32", "53/128"), ("77/128", "155/256")), (("53/128", "27/64"), ("77/128", "155/256")),
    (("13/32", "53/128"), ("155/256", "39/64")), (("53/128", "27/64"), ("155/256", "39/64")),
    (("27/64", "55/128"), ("77/128", "155/256")), (("55/128", "7/16"), ("77/128", "155/256")),
    (("27/64", "55/128"), ("155/256", "39/64")), (("55/128", "7/16"), ("155/256", "39/64")),
    (("3/8", "49/128"), ("39/64", "157/256")), (("49/128", "25/64"), ("39/64", "157/256")),
    (("3/8", "49/128"), ("157/256", "79/128")), (("49/128", "25/64"), ("157/256", "79/128")),
    (("25/64", "51/128"), ("39/64", "157/256")), (("51/128", "13/32"), ("39/64", "157/256")),
    (("25/64", "51/128"), ("157/256", "79/128")), (("51/128", "13/32"), ("157/256", "79/128")),
    (("3/8", "49/128"), ("79/128", "159/256")), (("49/128", "25/64"), ("79/128", "159/256")),
    (("3/8", "49/128"), ("159/256", "5/8")), (("49/128", "25/64"), ("159/256", "5/8")), (("25/64", "51/128"), ("79/128", "159/256")),
    (("51/128", "13/32"), ("79/128", "159/256")), (("25/64", "51/128"), ("159/256", "5/8")),
    (("51/128", "13/32"), ("159/256", "5/8")), (("13/32", "53/128"), ("39/64", "157/256")),
    (("53/128", "27/64"), ("39/64", "157/256")), (("13/32", "53/128"), ("157/256", "79/128")),
    (("53/128", "27/64"), ("157/256", "79/128")), (("27/64", "55/128"), ("39/64", "157/256")),
    (("55/128", "7/16"), ("39/64", "157/256")), (("27/64", "55/128"), ("157/256", "79/128")),
    (("55/128", "7/16"), ("157/256", "79/128")), (("13/32", "53/128"), ("79/128", "159/256")),
    (("53/128", "27/64"), ("79/128", "159/256")), (("13/32", "53/128"), ("159/256", "5/8")),
    (("53/128", "27/64"), ("159/256", "5/8")), (("27/64", "55/128"), ("79/128", "159/256")),
    (("55/128", "7/16"), ("79/128", "159/256")), (("27/64", "55/128"), ("159/256", "5/8")),
    (("55/128", "7/16"), ("159/256", "5/8")), (("7/16", "57/128"), ("19/32", "153/256")),
    (("57/128", "29/64"), ("19/32", "153/256")), (("7/16", "57/128"), ("153/256", "77/128")),
    (("57/128", "29/64"), ("153/256", "77/128")), (("29/64", "59/128"), ("19/32", "153/256")),
    (("59/128", "15/32"), ("19/32", "153/256")), (("29/64", "59/128"), ("153/256", "77/128")),
    (("59/128", "15/32"), ("153/256", "77/128")), (("7/16", "57/128"), ("77/128", "155/256")),
    (("57/128", "29/64"), ("77/128", "155/256")), (("7/16", "57/128"), ("155/256", "39/64")),
    (("57/128", "29/64"), ("155/256", "39/64")), (("29/64", "59/128"), ("77/128", "155/256")),
    (("59/128", "15/32"), ("77/128", "155/256")), (("29/64", "59/128"), ("155/256", "39/64")),
    (("59/128", "15/32"), ("155/256", "39/64")), (("15/32", "61/128"), ("19/32", "153/256")),
    (("61/128", "31/64"), ("19/32", "153/256")), (("15/32", "61/128"), ("153/256", "77/128")),
    (("61/128", "31/64"), ("153/256", "77/128")), (("31/64", "63/128"), ("19/32", "153/256")),
    (("63/128", "1/2"), ("19/32", "153/256")), (("31/64", "63/128"), ("153/256", "77/128")),
    (("63/128", "1/2"), ("153/256", "77/128")), (("15/32", "61/128"), ("77/128", "155/256")),
    (("61/128", "31/64"), ("77/128", "155/256")), (("15/32", "61/128"), ("155/256", "39/64")),
    (("61/128", "31/64"), ("155/256", "39/64")), (("31/64", "63/128"), ("77/128", "155/256")),
    (("63/128", "1/2"), ("77/128", "155/256")), (("31/64", "63/128"), ("155/256", "39/64")),
    (("63/128", "1/2"), ("155/256", "39/64")), (("7/16", "57/128"), ("39/64", "157/256")),
    (("57/128", "29/64"), ("39/64", "157/256")), (("7/16", "57/128"), ("157/256", "79/128")),
    (("57/128", "29/64"), ("157/256", "79/128")), (("29/64", "59/128"), ("39/64", "157/256")),
    (("59/128", "15/32"), ("39/64", "157/256")), (("29/64", "59/128"), ("157/256", "79/128")),
    (("59/128", "15/32"), ("157/256", "79/128")), (("7/16", "57/128"), ("79/128", "159/256")),
    (("57/128", "29/64"), ("79/128", "159/256")), (("7/16", "57/128"), ("159/256", "5/8")),
    (("57/128", "29/64"), ("159/256", "5/8")), (("29/64", "59/128"), ("79/128", "159/256")),
    (("59/128", "15/32"), ("79/128", "159/256")), (("29/64", "59/128"), ("159/256", "5/8")),
    (("59/128", "15/32"), ("159/256", "5/8")), (("15/32", "61/128"), ("39/64", "157/256")),
    (("61/128", "31/64"), ("39/64", "157/256")), (("15/32", "61/128"), ("157/256", "79/128")),
    (("61/128", "31/64"), ("157/256", "79/128")), (("31/64", "63/128"), ("39/64", "157/256")),
    (("63/128", "1/2"), ("39/64", "157/256")), (("31/64", "63/128"), ("157/256", "79/128")),
    (("63/128", "1/2"), ("157/256", "79/128")), (("15/32", "61/128"), ("79/128", "159/256")),
    (("61/128", "31/64"), ("79/128", "159/256")), (("15/32", "61/128"), ("159/256", "5/8")),
    (("61/128", "31/64"), ("159/256", "5/8")), (("31/64", "63/128"), ("79/128", "159/256")),
    (("63/128", "1/2"), ("79/128", "159/256")), (("31/64", "63/128"), ("159/256", "5/8")),
    (("63/128", "1/2"), ("159/256", "5/8"))]

# h_QJ_2 [display (3.14)] 
# 2959 rectangles, min. val = [1.98336255228864e-7 +/- 1.29e-22]
h_QJ_2 = [(("1/4", "65/256"), ("5/8", "323/512")), (("65/256", "33/128"), ("5/8", "323/512")),
    (("1/4", "65/256"), ("323/512", "163/256")), (("65/256", "33/128"), ("323/512", "163/256")),
    (("33/128", "67/256"), ("5/8", "323/512")), (("67/256", "17/64"), ("5/8", "323/512")),
    (("33/128", "67/256"), ("323/512", "163/256")), (("67/256", "17/64"), ("323/512", "163/256")),
    (("1/4", "65/256"), ("163/256", "329/512")), (("65/256", "33/128"), ("163/256", "329/512")),
    (("1/4", "65/256"), ("329/512", "83/128")), (("65/256", "33/128"), ("329/512", "83/128")),
    (("33/128", "67/256"), ("163/256", "329/512")), (("67/256", "17/64"), ("163/256", "329/512")),
    (("33/128", "67/256"), ("329/512", "83/128")), (("67/256", "17/64"), ("329/512", "83/128")),
    (("17/64", "69/256"), ("5/8", "323/512")), (("69/256", "35/128"), ("5/8", "323/512")),
    (("17/64", "69/256"), ("323/512", "163/256")), (("69/256", "35/128"), ("323/512", "163/256")),
    (("35/128", "71/256"), ("5/8", "323/512")), (("71/256", "9/32"), ("5/8", "323/512")),
    (("35/128", "71/256"), ("323/512", "163/256")), (("71/256", "9/32"), ("323/512", "163/256")),
    (("17/64", "69/256"), ("163/256", "329/512")), (("69/256", "35/128"), ("163/256", "329/512")),
    (("17/64", "69/256"), ("329/512", "83/128")), (("69/256", "35/128"), ("329/512", "83/128")),
    (("35/128", "71/256"), ("163/256", "329/512")), (("71/256", "9/32"), ("163/256", "329/512")),
    (("35/128", "71/256"), ("329/512", "83/128")), (("71/256", "9/32"), ("329/512", "83/128")),
    (("1/4", "65/256"), ("83/128", "335/512")), (("65/256", "33/128"), ("83/128", "335/512")),
    (("1/4", "65/256"), ("335/512", "169/256")), (("65/256", "33/128"), ("335/512", "169/256")),
    (("33/128", "67/256"), ("83/128", "335/512")), (("67/256", "17/64"), ("83/128", "335/512")),
    (("33/128", "67/256"), ("335/512", "169/256")), (("67/256", "17/64"), ("335/512", "169/256")),
    (("1/4", "65/256"), ("169/256", "341/512")), (("65/256", "33/128"), ("169/256", "341/512")),
    (("1/4", "65/256"), ("341/512", "43/64")), (("65/256", "33/128"), ("341/512", "43/64")),
    (("33/128", "67/256"), ("169/256", "341/512")), (("67/256", "17/64"), ("169/256", "341/512")),
    (("33/128", "67/256"), ("341/512", "43/64")), (("67/256", "17/64"), ("341/512", "43/64")),
    (("17/64", "69/256"), ("83/128", "335/512")), (("69/256", "35/128"), ("83/128", "335/512")),
    (("17/64", "69/256"), ("335/512", "169/256")), (("69/256", "35/128"), ("335/512", "169/256")),
    (("35/128", "71/256"), ("83/128", "335/512")), (("71/256", "9/32"), ("83/128", "335/512")),
    (("35/128", "71/256"), ("335/512", "169/256")), (("71/256", "9/32"), ("335/512", "169/256")),
    (("17/64", "69/256"), ("169/256", "341/512")), (("69/256", "35/128"), ("169/256", "341/512")),
    (("17/64", "69/256"), ("341/512", "43/64")), (("69/256", "35/128"), ("341/512", "43/64")),
    (("35/128", "71/256"), ("169/256", "341/512")), (("71/256", "9/32"), ("169/256", "341/512")),
    (("35/128", "71/256"), ("341/512", "43/64")), (("71/256", "9/32"), ("341/512", "43/64")),
    (("9/32", "73/256"), ("5/8", "323/512")), (("73/256", "37/128"), ("5/8", "323/512")),
    (("9/32", "73/256"), ("323/512", "163/256")), (("73/256", "37/128"), ("323/512", "163/256")),
    (("37/128", "75/256"), ("5/8", "323/512")), (("75/256", "19/64"), ("5/8", "323/512")),
    (("37/128", "75/256"), ("323/512", "163/256")), (("75/256", "19/64"), ("323/512", "163/256")),
    (("9/32", "73/256"), ("163/256", "329/512")), (("73/256", "37/128"), ("163/256", "329/512")),
    (("9/32", "73/256"), ("329/512", "83/128")), (("73/256", "37/128"), ("329/512", "83/128")),
    (("37/128", "75/256"), ("163/256", "329/512")), (("75/256", "19/64"), ("163/256", "329/512")),
    (("37/128", "75/256"), ("329/512", "83/128")), (("75/256", "19/64"), ("329/512", "83/128")),
    (("19/64", "77/256"), ("5/8", "323/512")), (("77/256", "39/128"), ("5/8", "323/512")),
    (("19/64", "77/256"), ("323/512", "163/256")), (("77/256", "39/128"), ("323/512", "163/256")),
    (("39/128", "79/256"), ("5/8", "323/512")), (("79/256", "5/16"), ("5/8", "323/512")),
    (("39/128", "79/256"), ("323/512", "163/256")), (("79/256", "5/16"), ("323/512", "163/256")),
    (("19/64", "77/256"), ("163/256", "329/512")), (("77/256", "39/128"), ("163/256", "329/512")),
    (("19/64", "77/256"), ("329/512", "83/128")), (("77/256", "39/128"), ("329/512", "83/128")),
    (("39/128", "79/256"), ("163/256", "329/512")), (("79/256", "5/16"), ("163/256", "329/512")),
    (("39/128", "79/256"), ("329/512", "83/128")), (("79/256", "5/16"), ("329/512", "83/128")),
    (("9/32", "73/256"), ("83/128", "335/512")), (("73/256", "37/128"), ("83/128", "335/512")),
    (("9/32", "73/256"), ("335/512", "169/256")), (("73/256", "37/128"), ("335/512", "169/256")),
    (("37/128", "75/256"), ("83/128", "335/512")), (("75/256", "19/64"), ("83/128", "335/512")),
    (("37/128", "75/256"), ("335/512", "169/256")), (("75/256", "19/64"), ("335/512", "169/256")),
    (("9/32", "73/256"), ("169/256", "341/512")), (("73/256", "37/128"), ("169/256", "341/512")),
    (("9/32", "73/256"), ("341/512", "43/64")), (("73/256", "37/128"), ("341/512", "43/64")),
    (("37/128", "75/256"), ("169/256", "341/512")), (("75/256", "19/64"), ("169/256", "341/512")),
    (("37/128", "75/256"), ("341/512", "43/64")), (("75/256", "19/64"), ("341/512", "43/64")),
    (("19/64", "77/256"), ("83/128", "335/512")), (("77/256", "39/128"), ("83/128", "335/512")),
    (("19/64", "77/256"), ("335/512", "169/256")), (("77/256", "39/128"), ("335/512", "169/256")),
    (("39/128", "79/256"), ("83/128", "335/512")), (("79/256", "5/16"), ("83/128", "335/512")),
    (("39/128", "79/256"), ("335/512", "169/256")), (("79/256", "5/16"), ("335/512", "169/256")),
    (("19/64", "77/256"), ("169/256", "341/512")), (("77/256", "39/128"), ("169/256", "341/512")),
    (("19/64", "77/256"), ("341/512", "43/64")), (("77/256", "39/128"), ("341/512", "43/64")),
    (("39/128", "79/256"), ("169/256", "341/512")), (("79/256", "5/16"), ("169/256", "341/512")),
    (("39/128", "79/256"), ("341/512", "43/64")), (("79/256", "5/16"), ("341/512", "43/64")),
    (("1/4", "65/256"), ("43/64", "347/512")), (("65/256", "33/128"), ("43/64", "347/512")),
    (("1/4", "129/512"), ("347/512", "697/1024")), (("129/512", "65/256"), ("347/512", "697/1024")),
    (("1/4", "129/512"), ("697/1024", "175/256")), (("129/512", "65/256"), ("697/1024", "175/256")),
    (("65/256", "33/128"), ("347/512", "175/256")), (("33/128", "67/256"), ("43/64", "347/512")),
    (("67/256", "17/64"), ("43/64", "347/512")), (("33/128", "67/256"), ("347/512", "175/256")),
    (("67/256", "17/64"), ("347/512", "175/256")), (("1/4", "129/512"), ("175/256", "703/1024")),
    (("129/512", "65/256"), ("175/256", "703/1024")), (("1/4", "129/512"), ("703/1024", "353/512")),
    (("129/512", "65/256"), ("703/1024", "353/512")), (("65/256", "131/512"), ("175/256", "703/1024")),
    (("131/512", "33/128"), ("175/256", "703/1024")), (("65/256", "131/512"), ("703/1024", "353/512")),
    (("131/512", "33/128"), ("703/1024", "353/512")), (("1/4", "129/512"), ("353/512", "709/1024")),
    (("129/512", "65/256"), ("353/512", "709/1024")), (("1/4", "129/512"), ("709/1024", "89/128")),
    (("129/512", "65/256"), ("709/1024", "89/128")), (("65/256", "131/512"), ("353/512", "709/1024")),
    (("131/512", "33/128"), ("353/512", "709/1024")), (("65/256", "131/512"), ("709/1024", "89/128")),
    (("131/512", "33/128"), ("709/1024", "89/128")), (("33/128", "67/256"), ("175/256", "353/512")),
    (("67/256", "17/64"), ("175/256", "353/512")), (("33/128", "67/256"), ("353/512", "89/128")),
    (("67/256", "17/64"), ("353/512", "89/128")), (("17/64", "69/256"), ("43/64", "347/512")),
    (("69/256", "35/128"), ("43/64", "347/512")), (("17/64", "69/256"), ("347/512", "175/256")),
    (("69/256", "35/128"), ("347/512", "175/256")), (("35/128", "71/256"), ("43/64", "347/512")),
    (("71/256", "9/32"), ("43/64", "347/512")), (("35/128", "71/256"), ("347/512", "175/256")),
    (("71/256", "9/32"), ("347/512", "175/256")), (("17/64", "69/256"), ("175/256", "353/512")),
    (("69/256", "35/128"), ("175/256", "353/512")), (("17/64", "69/256"), ("353/512", "89/128")),
    (("69/256", "35/128"), ("353/512", "89/128")), (("35/128", "71/256"), ("175/256", "353/512")),
    (("71/256", "9/32"), ("175/256", "353/512")), (("35/128", "71/256"), ("353/512", "89/128")),
    (("71/256", "9/32"), ("353/512", "89/128")), (("1/4", "129/512"), ("89/128", "715/1024")),
    (("129/512", "65/256"), ("89/128", "715/1024")), (("1/4", "129/512"), ("715/1024", "359/512")),
    (("129/512", "65/256"), ("715/1024", "359/512")), (("65/256", "131/512"), ("89/128", "715/1024")),
    (("131/512", "33/128"), ("89/128", "715/1024")), (("65/256", "131/512"), ("715/1024", "359/512")),
    (("131/512", "33/128"), ("715/1024", "359/512")), (("1/4", "129/512"), ("359/512", "721/1024")),
    (("129/512", "65/256"), ("359/512", "721/1024")), (("1/4", "129/512"), ("721/1024", "181/256")),
    (("129/512", "65/256"), ("721/1024", "181/256")), (("65/256", "131/512"), ("359/512", "721/1024")),
    (("131/512", "33/128"), ("359/512", "721/1024")), (("65/256", "131/512"), ("721/1024", "181/256")),
    (("131/512", "33/128"), ("721/1024", "181/256")), (("33/128", "133/512"), ("89/128", "715/1024")),
    (("133/512", "67/256"), ("89/128", "715/1024")), (("33/128", "133/512"), ("715/1024", "359/512")),
    (("133/512", "67/256"), ("715/1024", "359/512")), (("67/256", "17/64"), ("89/128", "359/512")),
    (("33/128", "133/512"), ("359/512", "721/1024")), (("133/512", "67/256"), ("359/512", "721/1024")),
    (("33/128", "133/512"), ("721/1024", "181/256")), (("133/512", "67/256"), ("721/1024", "181/256")),
    (("67/256", "17/64"), ("359/512", "181/256")), (("1/4", "129/512"), ("181/256", "727/1024")),
    (("129/512", "65/256"), ("181/256", "727/1024")), (("1/4", "129/512"), ("727/1024", "365/512")),
    (("129/512", "65/256"), ("727/1024", "365/512")), (("65/256", "131/512"), ("181/256", "727/1024")),
    (("131/512", "33/128"), ("181/256", "727/1024")), (("65/256", "131/512"), ("727/1024", "365/512")),
    (("131/512", "33/128"), ("727/1024", "365/512")), (("1/4", "129/512"), ("365/512", "733/1024")),
    (("129/512", "65/256"), ("365/512", "733/1024")), (("1/4", "129/512"), ("733/1024", "23/32")),
    (("129/512", "65/256"), ("733/1024", "23/32")), (("65/256", "131/512"), ("365/512", "733/1024")),
    (("131/512", "33/128"), ("365/512", "733/1024")), (("65/256", "131/512"), ("733/1024", "23/32")),
    (("131/512", "33/128"), ("733/1024", "23/32")), (("33/128", "133/512"), ("181/256", "727/1024")),
    (("133/512", "67/256"), ("181/256", "727/1024")), (("33/128", "133/512"), ("727/1024", "365/512")),
    (("133/512", "67/256"), ("727/1024", "365/512")), (("67/256", "17/64"), ("181/256", "365/512")),
    (("33/128", "133/512"), ("365/512", "733/1024")), (("133/512", "67/256"), ("365/512", "733/1024")),
    (("33/128", "133/512"), ("733/1024", "23/32")), (("133/512", "67/256"), ("733/1024", "23/32")),
    (("67/256", "17/64"), ("365/512", "23/32")), (("17/64", "69/256"), ("89/128", "359/512")),
    (("69/256", "35/128"), ("89/128", "359/512")), (("17/64", "69/256"), ("359/512", "181/256")),
    (("69/256", "35/128"), ("359/512", "181/256")), (("35/128", "71/256"), ("89/128", "359/512")),
    (("71/256", "9/32"), ("89/128", "359/512")), (("35/128", "71/256"), ("359/512", "181/256")),
    (("71/256", "9/32"), ("359/512", "181/256")), (("17/64", "69/256"), ("181/256", "365/512")),
    (("69/256", "35/128"), ("181/256", "365/512")), (("17/64", "69/256"), ("365/512", "23/32")),
    (("69/256", "35/128"), ("365/512", "23/32")), (("35/128", "71/256"), ("181/256", "365/512")),
    (("71/256", "9/32"), ("181/256", "365/512")), (("35/128", "71/256"), ("365/512", "23/32")),
    (("71/256", "9/32"), ("365/512", "23/32")), (("9/32", "73/256"), ("43/64", "347/512")),
    (("73/256", "37/128"), ("43/64", "347/512")), (("9/32", "73/256"), ("347/512", "175/256")),
    (("73/256", "37/128"), ("347/512", "175/256")), (("37/128", "75/256"), ("43/64", "347/512")),
    (("75/256", "19/64"), ("43/64", "347/512")), (("37/128", "75/256"), ("347/512", "175/256")),
    (("75/256", "19/64"), ("347/512", "175/256")), (("9/32", "73/256"), ("175/256", "353/512")),
    (("73/256", "37/128"), ("175/256", "353/512")), (("9/32", "73/256"), ("353/512", "89/128")),
    (("73/256", "37/128"), ("353/512", "89/128")), (("37/128", "75/256"), ("175/256", "353/512")),
    (("75/256", "19/64"), ("175/256", "353/512")), (("37/128", "75/256"), ("353/512", "89/128")),
    (("75/256", "19/64"), ("353/512", "89/128")), (("19/64", "77/256"), ("43/64", "347/512")),
    (("77/256", "39/128"), ("43/64", "347/512")), (("19/64", "77/256"), ("347/512", "175/256")),
    (("77/256", "39/128"), ("347/512", "175/256")), (("39/128", "79/256"), ("43/64", "347/512")),
    (("79/256", "5/16"), ("43/64", "347/512")), (("39/128", "79/256"), ("347/512", "175/256")),
    (("79/256", "5/16"), ("347/512", "175/256")), (("19/64", "77/256"), ("175/256", "353/512")),
    (("77/256", "39/128"), ("175/256", "353/512")), (("19/64", "77/256"), ("353/512", "89/128")),
    (("77/256", "39/128"), ("353/512", "89/128")), (("39/128", "79/256"), ("175/256", "353/512")),
    (("79/256", "5/16"), ("175/256", "353/512")), (("39/128", "79/256"), ("353/512", "89/128")),
    (("79/256", "5/16"), ("353/512", "89/128")), (("9/32", "73/256"), ("89/128", "359/512")),
    (("73/256", "37/128"), ("89/128", "359/512")), (("9/32", "73/256"), ("359/512", "181/256")),
    (("73/256", "37/128"), ("359/512", "181/256")), (("37/128", "75/256"), ("89/128", "359/512")),
    (("75/256", "19/64"), ("89/128", "359/512")), (("37/128", "75/256"), ("359/512", "181/256")),
    (("75/256", "19/64"), ("359/512", "181/256")), (("9/32", "73/256"), ("181/256", "365/512")),
    (("73/256", "37/128"), ("181/256", "365/512")), (("9/32", "73/256"), ("365/512", "23/32")),
    (("73/256", "37/128"), ("365/512", "23/32")), (("37/128", "75/256"), ("181/256", "365/512")),
    (("75/256", "19/64"), ("181/256", "365/512")), (("37/128", "75/256"), ("365/512", "23/32")),
    (("75/256", "19/64"), ("365/512", "23/32")), (("19/64", "77/256"), ("89/128", "359/512")),
    (("77/256", "39/128"), ("89/128", "359/512")), (("19/64", "77/256"), ("359/512", "181/256")),
    (("77/256", "39/128"), ("359/512", "181/256")), (("39/128", "79/256"), ("89/128", "359/512")),
    (("79/256", "5/16"), ("89/128", "359/512")), (("39/128", "79/256"), ("359/512", "181/256")),
    (("79/256", "5/16"), ("359/512", "181/256")), (("19/64", "77/256"), ("181/256", "365/512")),
    (("77/256", "39/128"), ("181/256", "365/512")), (("19/64", "77/256"), ("365/512", "23/32")),
    (("77/256", "39/128"), ("365/512", "23/32")), (("39/128", "79/256"), ("181/256", "365/512")),
    (("79/256", "5/16"), ("181/256", "365/512")), (("39/128", "79/256"), ("365/512", "23/32")),
    (("79/256", "5/16"), ("365/512", "23/32")), (("5/16", "81/256"), ("5/8", "323/512")),
    (("81/256", "41/128"), ("5/8", "323/512")), (("5/16", "81/256"), ("323/512", "163/256")),
    (("81/256", "41/128"), ("323/512", "163/256")), (("41/128", "83/256"), ("5/8", "323/512")),
    (("83/256", "21/64"), ("5/8", "323/512")), (("41/128", "83/256"), ("323/512", "163/256")),
    (("83/256", "21/64"), ("323/512", "163/256")), (("5/16", "81/256"), ("163/256", "329/512")),
    (("81/256", "41/128"), ("163/256", "329/512")), (("5/16", "81/256"), ("329/512", "83/128")),
    (("81/256", "41/128"), ("329/512", "83/128")), (("41/128", "83/256"), ("163/256", "329/512")),
    (("83/256", "21/64"), ("163/256", "329/512")), (("41/128", "83/256"), ("329/512", "83/128")),
    (("83/256", "21/64"), ("329/512", "83/128")), (("21/64", "85/256"), ("5/8", "323/512")),
    (("85/256", "43/128"), ("5/8", "323/512")), (("21/64", "85/256"), ("323/512", "163/256")),
    (("85/256", "43/128"), ("323/512", "163/256")), (("43/128", "87/256"), ("5/8", "323/512")),
    (("87/256", "11/32"), ("5/8", "323/512")), (("43/128", "87/256"), ("323/512", "163/256")),
    (("87/256", "11/32"), ("323/512", "163/256")), (("21/64", "85/256"), ("163/256", "329/512")),
    (("85/256", "43/128"), ("163/256", "329/512")), (("21/64", "85/256"), ("329/512", "83/128")),
    (("85/256", "43/128"), ("329/512", "83/128")), (("43/128", "87/256"), ("163/256", "329/512")),
    (("87/256", "11/32"), ("163/256", "329/512")), (("43/128", "87/256"), ("329/512", "83/128")),
    (("87/256", "11/32"), ("329/512", "83/128")), (("5/16", "81/256"), ("83/128", "335/512")),
    (("81/256", "41/128"), ("83/128", "335/512")), (("5/16", "81/256"), ("335/512", "169/256")),
    (("81/256", "41/128"), ("335/512", "169/256")), (("41/128", "83/256"), ("83/128", "335/512")),
    (("83/256", "21/64"), ("83/128", "335/512")), (("41/128", "83/256"), ("335/512", "169/256")),
    (("83/256", "21/64"), ("335/512", "169/256")), (("5/16", "81/256"), ("169/256", "341/512")),
    (("81/256", "41/128"), ("169/256", "341/512")), (("5/16", "81/256"), ("341/512", "43/64")),
    (("81/256", "41/128"), ("341/512", "43/64")), (("41/128", "83/256"), ("169/256", "341/512")),
    (("83/256", "21/64"), ("169/256", "341/512")), (("41/128", "83/256"), ("341/512", "43/64")),
    (("83/256", "21/64"), ("341/512", "43/64")), (("21/64", "85/256"), ("83/128", "335/512")),
    (("85/256", "43/128"), ("83/128", "335/512")), (("21/64", "85/256"), ("335/512", "169/256")),
    (("85/256", "43/128"), ("335/512", "169/256")), (("43/128", "87/256"), ("83/128", "335/512")),
    (("87/256", "11/32"), ("83/128", "335/512")), (("43/128", "87/256"), ("335/512", "169/256")),
    (("87/256", "11/32"), ("335/512", "169/256")), (("21/64", "85/256"), ("169/256", "341/512")),
    (("85/256", "43/128"), ("169/256", "341/512")), (("21/64", "85/256"), ("341/512", "43/64")),
    (("85/256", "43/128"), ("341/512", "43/64")), (("43/128", "87/256"), ("169/256", "341/512")),
    (("87/256", "11/32"), ("169/256", "341/512")), (("43/128", "87/256"), ("341/512", "43/64")),
    (("87/256", "11/32"), ("341/512", "43/64")), (("11/32", "89/256"), ("5/8", "323/512")),
    (("89/256", "45/128"), ("5/8", "323/512")), (("11/32", "89/256"), ("323/512", "163/256")),
    (("89/256", "45/128"), ("323/512", "163/256")), (("45/128", "91/256"), ("5/8", "323/512")),
    (("91/256", "23/64"), ("5/8", "323/512")), (("45/128", "91/256"), ("323/512", "163/256")),
    (("91/256", "23/64"), ("323/512", "163/256")), (("11/32", "89/256"), ("163/256", "329/512")),
    (("89/256", "45/128"), ("163/256", "329/512")), (("11/32", "89/256"), ("329/512", "83/128")),
    (("89/256", "45/128"), ("329/512", "83/128")), (("45/128", "91/256"), ("163/256", "329/512")),
    (("91/256", "23/64"), ("163/256", "329/512")), (("45/128", "91/256"), ("329/512", "83/128")),
    (("91/256", "23/64"), ("329/512", "83/128")), (("23/64", "93/256"), ("5/8", "323/512")),
    (("93/256", "47/128"), ("5/8", "323/512")), (("23/64", "93/256"), ("323/512", "163/256")),
    (("93/256", "47/128"), ("323/512", "163/256")), (("47/128", "95/256"), ("5/8", "323/512")),
    (("95/256", "3/8"), ("5/8", "323/512")), (("47/128", "95/256"), ("323/512", "163/256")),
    (("95/256", "3/8"), ("323/512", "163/256")), (("23/64", "93/256"), ("163/256", "329/512")),
    (("93/256", "47/128"), ("163/256", "329/512")), (("23/64", "93/256"), ("329/512", "83/128")),
    (("93/256", "47/128"), ("329/512", "83/128")), (("47/128", "95/256"), ("163/256", "329/512")),
    (("95/256", "3/8"), ("163/256", "329/512")), (("47/128", "95/256"), ("329/512", "83/128")),
    (("95/256", "3/8"), ("329/512", "83/128")), (("11/32", "89/256"), ("83/128", "335/512")),
    (("89/256", "45/128"), ("83/128", "335/512")), (("11/32", "89/256"), ("335/512", "169/256")),
    (("89/256", "45/128"), ("335/512", "169/256")), (("45/128", "91/256"), ("83/128", "335/512")),
    (("91/256", "23/64"), ("83/128", "335/512")), (("45/128", "91/256"), ("335/512", "169/256")),
    (("91/256", "23/64"), ("335/512", "169/256")), (("11/32", "89/256"), ("169/256", "341/512")),
    (("89/256", "45/128"), ("169/256", "341/512")), (("11/32", "89/256"), ("341/512", "43/64")),
    (("89/256", "45/128"), ("341/512", "43/64")), (("45/128", "91/256"), ("169/256", "341/512")),
    (("91/256", "23/64"), ("169/256", "341/512")), (("45/128", "91/256"), ("341/512", "43/64")),
    (("91/256", "23/64"), ("341/512", "43/64")), (("23/64", "93/256"), ("83/128", "335/512")),
    (("93/256", "47/128"), ("83/128", "335/512")), (("23/64", "93/256"), ("335/512", "169/256")),
    (("93/256", "47/128"), ("335/512", "169/256")), (("47/128", "95/256"), ("83/128", "335/512")),
    (("95/256", "3/8"), ("83/128", "335/512")), (("47/128", "95/256"), ("335/512", "169/256")),
    (("95/256", "3/8"), ("335/512", "169/256")), (("23/64", "93/256"), ("169/256", "341/512")),
    (("93/256", "47/128"), ("169/256", "341/512")), (("23/64", "93/256"), ("341/512", "43/64")),
    (("93/256", "47/128"), ("341/512", "43/64")), (("47/128", "95/256"), ("169/256", "341/512")),
    (("95/256", "3/8"), ("169/256", "341/512")), (("47/128", "95/256"), ("341/512", "43/64")),
    (("95/256", "3/8"), ("341/512", "43/64")), (("5/16", "81/256"), ("43/64", "347/512")),
    (("81/256", "41/128"), ("43/64", "347/512")), (("5/16", "81/256"), ("347/512", "175/256")),
    (("81/256", "41/128"), ("347/512", "175/256")), (("41/128", "83/256"), ("43/64", "347/512")),
    (("83/256", "21/64"), ("43/64", "347/512")), (("41/128", "83/256"), ("347/512", "175/256")),
    (("83/256", "21/64"), ("347/512", "175/256")), (("5/16", "81/256"), ("175/256", "353/512")),
    (("81/256", "41/128"), ("175/256", "353/512")), (("5/16", "81/256"), ("353/512", "89/128")),
    (("81/256", "41/128"), ("353/512", "89/128")), (("41/128", "83/256"), ("175/256", "353/512")),
    (("83/256", "21/64"), ("175/256", "353/512")), (("41/128", "83/256"), ("353/512", "89/128")),
    (("83/256", "21/64"), ("353/512", "89/128")), (("21/64", "85/256"), ("43/64", "347/512")),
    (("85/256", "43/128"), ("43/64", "347/512")), (("21/64", "85/256"), ("347/512", "175/256")),
    (("85/256", "43/128"), ("347/512", "175/256")), (("43/128", "87/256"), ("43/64", "347/512")),
    (("87/256", "11/32"), ("43/64", "347/512")), (("43/128", "87/256"), ("347/512", "175/256")),
    (("87/256", "11/32"), ("347/512", "175/256")), (("21/64", "85/256"), ("175/256", "353/512")),
    (("85/256", "43/128"), ("175/256", "353/512")), (("21/64", "85/256"), ("353/512", "89/128")),
    (("85/256", "43/128"), ("353/512", "89/128")), (("43/128", "87/256"), ("175/256", "353/512")),
    (("87/256", "11/32"), ("175/256", "353/512")), (("43/128", "87/256"), ("353/512", "89/128")),
    (("87/256", "11/32"), ("353/512", "89/128")), (("5/16", "81/256"), ("89/128", "359/512")),
    (("81/256", "41/128"), ("89/128", "359/512")), (("5/16", "81/256"), ("359/512", "181/256")),
    (("81/256", "41/128"), ("359/512", "181/256")), (("41/128", "83/256"), ("89/128", "359/512")),
    (("83/256", "21/64"), ("89/128", "359/512")), (("41/128", "83/256"), ("359/512", "181/256")),
    (("83/256", "21/64"), ("359/512", "181/256")), (("5/16", "81/256"), ("181/256", "365/512")),
    (("81/256", "41/128"), ("181/256", "365/512")), (("5/16", "81/256"), ("365/512", "23/32")),
    (("81/256", "41/128"), ("365/512", "23/32")), (("41/128", "83/256"), ("181/256", "365/512")),
    (("83/256", "21/64"), ("181/256", "365/512")), (("41/128", "83/256"), ("365/512", "23/32")),
    (("83/256", "21/64"), ("365/512", "23/32")), (("21/64", "85/256"), ("89/128", "359/512")),
    (("85/256", "43/128"), ("89/128", "359/512")), (("21/64", "85/256"), ("359/512", "181/256")),
    (("85/256", "43/128"), ("359/512", "181/256")), (("43/128", "87/256"), ("89/128", "359/512")),
    (("87/256", "11/32"), ("89/128", "359/512")), (("43/128", "87/256"), ("359/512", "181/256")),
    (("87/256", "11/32"), ("359/512", "181/256")), (("21/64", "85/256"), ("181/256", "365/512")),
    (("85/256", "43/128"), ("181/256", "365/512")), (("21/64", "85/256"), ("365/512", "23/32")),
    (("85/256", "43/128"), ("365/512", "23/32")), (("43/128", "87/256"), ("181/256", "365/512")),
    (("87/256", "11/32"), ("181/256", "365/512")), (("43/128", "87/256"), ("365/512", "23/32")),
    (("87/256", "11/32"), ("365/512", "23/32")), (("11/32", "89/256"), ("43/64", "347/512")),
    (("89/256", "45/128"), ("43/64", "347/512")), (("11/32", "89/256"), ("347/512", "175/256")),
    (("89/256", "45/128"), ("347/512", "175/256")), (("45/128", "91/256"), ("43/64", "347/512")),
    (("91/256", "23/64"), ("43/64", "347/512")), (("45/128", "91/256"), ("347/512", "175/256")),
    (("91/256", "23/64"), ("347/512", "175/256")), (("11/32", "89/256"), ("175/256", "353/512")),
    (("89/256", "45/128"), ("175/256", "353/512")), (("11/32", "89/256"), ("353/512", "89/128")),
    (("89/256", "45/128"), ("353/512", "89/128")), (("45/128", "91/256"), ("175/256", "353/512")),
    (("91/256", "23/64"), ("175/256", "353/512")), (("45/128", "91/256"), ("353/512", "89/128")),
    (("91/256", "23/64"), ("353/512", "89/128")), (("23/64", "93/256"), ("43/64", "347/512")),
    (("93/256", "47/128"), ("43/64", "347/512")), (("23/64", "93/256"), ("347/512", "175/256")),
    (("93/256", "47/128"), ("347/512", "175/256")), (("47/128", "95/256"), ("43/64", "347/512")),
    (("95/256", "3/8"), ("43/64", "347/512")), (("47/128", "95/256"), ("347/512", "175/256")),
    (("95/256", "3/8"), ("347/512", "175/256")), (("23/64", "93/256"), ("175/256", "353/512")),
    (("93/256", "47/128"), ("175/256", "353/512")), (("23/64", "93/256"), ("353/512", "89/128")),
    (("93/256", "47/128"), ("353/512", "89/128")), (("47/128", "95/256"), ("175/256", "353/512")),
    (("95/256", "3/8"), ("175/256", "353/512")), (("47/128", "95/256"), ("353/512", "89/128")),
    (("95/256", "3/8"), ("353/512", "89/128")), (("11/32", "89/256"), ("89/128", "359/512")),
    (("89/256", "45/128"), ("89/128", "359/512")), (("11/32", "89/256"), ("359/512", "181/256")),
    (("89/256", "45/128"), ("359/512", "181/256")), (("45/128", "91/256"), ("89/128", "359/512")),
    (("91/256", "23/64"), ("89/128", "359/512")), (("45/128", "91/256"), ("359/512", "181/256")),
    (("91/256", "23/64"), ("359/512", "181/256")), (("11/32", "89/256"), ("181/256", "365/512")),
    (("89/256", "45/128"), ("181/256", "365/512")), (("11/32", "89/256"), ("365/512", "23/32")),
    (("89/256", "45/128"), ("365/512", "23/32")), (("45/128", "91/256"), ("181/256", "365/512")),
    (("91/256", "23/64"), ("181/256", "365/512")), (("45/128", "91/256"), ("365/512", "23/32")),
    (("91/256", "23/64"), ("365/512", "23/32")), (("23/64", "93/256"), ("89/128", "359/512")),
    (("93/256", "47/128"), ("89/128", "359/512")), (("23/64", "93/256"), ("359/512", "181/256")),
    (("93/256", "47/128"), ("359/512", "181/256")), (("47/128", "95/256"), ("89/128", "359/512")),
    (("95/256", "3/8"), ("89/128", "359/512")), (("47/128", "95/256"), ("359/512", "181/256")),
    (("95/256", "3/8"), ("359/512", "181/256")), (("23/64", "93/256"), ("181/256", "365/512")),
    (("93/256", "47/128"), ("181/256", "365/512")), (("23/64", "93/256"), ("365/512", "23/32")),
    (("93/256", "47/128"), ("365/512", "23/32")), (("47/128", "95/256"), ("181/256", "365/512")),
    (("95/256", "3/8"), ("181/256", "365/512")), (("47/128", "95/256"), ("365/512", "23/32")),
    (("95/256", "3/8"), ("365/512", "23/32")), (("1/4", "129/512"), ("23/32", "739/1024")),
    (("129/512", "65/256"), ("23/32", "739/1024")), (("1/4", "129/512"), ("739/1024", "371/512")),
    (("129/512", "65/256"), ("739/1024", "371/512")), (("65/256", "131/512"), ("23/32", "739/1024")),
    (("131/512", "33/128"), ("23/32", "739/1024")), (("65/256", "131/512"), ("739/1024", "371/512")),
    (("131/512", "33/128"), ("739/1024", "371/512")), (("1/4", "129/512"), ("371/512", "745/1024")),
    (("129/512", "65/256"), ("371/512", "745/1024")), (("1/4", "129/512"), ("745/1024", "187/256")),
    (("129/512", "65/256"), ("745/1024", "187/256")), (("65/256", "131/512"), ("371/512", "745/1024")),
    (("131/512", "33/128"), ("371/512", "745/1024")), (("65/256", "131/512"), ("745/1024", "187/256")),
    (("131/512", "33/128"), ("745/1024", "187/256")), (("33/128", "133/512"), ("23/32", "739/1024")),
    (("133/512", "67/256"), ("23/32", "739/1024")), (("33/128", "133/512"), ("739/1024", "371/512")),
    (("133/512", "67/256"), ("739/1024", "371/512")), (("67/256", "17/64"), ("23/32", "371/512")),
    (("33/128", "67/256"), ("371/512", "187/256")), (("67/256", "17/64"), ("371/512", "187/256")),
    (("1/4", "129/512"), ("187/256", "751/1024")), (("129/512", "65/256"), ("187/256", "751/1024")),
    (("1/4", "129/512"), ("751/1024", "377/512")), (("129/512", "65/256"), ("751/1024", "377/512")),
    (("65/256", "131/512"), ("187/256", "751/1024")), (("131/512", "33/128"), ("187/256", "751/1024")),
    (("65/256", "131/512"), ("751/1024", "377/512")), (("131/512", "33/128"), ("751/1024", "377/512")),
    (("1/4", "129/512"), ("377/512", "757/1024")), (("129/512", "65/256"), ("377/512", "757/1024")),
    (("1/4", "129/512"), ("757/1024", "95/128")), (("129/512", "65/256"), ("757/1024", "95/128")),
    (("65/256", "33/128"), ("377/512", "95/128")), (("33/128", "67/256"), ("187/256", "377/512")),
    (("67/256", "17/64"), ("187/256", "377/512")), (("33/128", "67/256"), ("377/512", "95/128")),
    (("67/256", "17/64"), ("377/512", "95/128")), (("17/64", "69/256"), ("23/32", "371/512")),
    (("69/256", "35/128"), ("23/32", "371/512")), (("17/64", "69/256"), ("371/512", "187/256")),
    (("69/256", "35/128"), ("371/512", "187/256")), (("35/128", "71/256"), ("23/32", "371/512")),
    (("71/256", "9/32"), ("23/32", "371/512")), (("35/128", "71/256"), ("371/512", "187/256")),
    (("71/256", "9/32"), ("371/512", "187/256")), (("17/64", "69/256"), ("187/256", "377/512")),
    (("69/256", "35/128"), ("187/256", "377/512")), (("17/64", "69/256"), ("377/512", "95/128")),
    (("69/256", "35/128"), ("377/512", "95/128")), (("35/128", "71/256"), ("187/256", "377/512")),
    (("71/256", "9/32"), ("187/256", "377/512")), (("35/128", "71/256"), ("377/512", "95/128")),
    (("71/256", "9/32"), ("377/512", "95/128")), (("1/4", "129/512"), ("95/128", "763/1024")),
    (("129/512", "65/256"), ("95/128", "763/1024")), (("1/4", "129/512"), ("763/1024", "383/512")),
    (("129/512", "65/256"), ("763/1024", "383/512")), (("65/256", "33/128"), ("95/128", "383/512")),
    (("1/4", "65/256"), ("383/512", "193/256")), (("65/256", "33/128"), ("383/512", "193/256")),
    (("33/128", "67/256"), ("95/128", "383/512")), (("67/256", "17/64"), ("95/128", "383/512")),
    (("33/128", "67/256"), ("383/512", "193/256")), (("67/256", "17/64"), ("383/512", "193/256")),
    (("1/4", "65/256"), ("193/256", "389/512")), (("65/256", "33/128"), ("193/256", "389/512")),
    (("1/4", "65/256"), ("389/512", "49/64")), (("65/256", "33/128"), ("389/512", "49/64")),
    (("33/128", "67/256"), ("193/256", "389/512")), (("67/256", "17/64"), ("193/256", "389/512")),
    (("33/128", "67/256"), ("389/512", "49/64")), (("67/256", "17/64"), ("389/512", "49/64")),
    (("17/64", "69/256"), ("95/128", "383/512")), (("69/256", "35/128"), ("95/128", "383/512")),
    (("17/64", "69/256"), ("383/512", "193/256")), (("69/256", "35/128"), ("383/512", "193/256")),
    (("35/128", "71/256"), ("95/128", "383/512")), (("71/256", "9/32"), ("95/128", "383/512")),
    (("35/128", "71/256"), ("383/512", "193/256")), (("71/256", "9/32"), ("383/512", "193/256")),
    (("17/64", "69/256"), ("193/256", "389/512")), (("69/256", "35/128"), ("193/256", "389/512")),
    (("17/64", "69/256"), ("389/512", "49/64")), (("69/256", "35/128"), ("389/512", "49/64")),
    (("35/128", "71/256"), ("193/256", "389/512")), (("71/256", "9/32"), ("193/256", "389/512")),
    (("35/128", "71/256"), ("389/512", "49/64")), (("71/256", "9/32"), ("389/512", "49/64")),
    (("9/32", "73/256"), ("23/32", "371/512")), (("73/256", "37/128"), ("23/32", "371/512")),
    (("9/32", "73/256"), ("371/512", "187/256")), (("73/256", "37/128"), ("371/512", "187/256")),
    (("37/128", "75/256"), ("23/32", "371/512")), (("75/256", "19/64"), ("23/32", "371/512")),
    (("37/128", "75/256"), ("371/512", "187/256")), (("75/256", "19/64"), ("371/512", "187/256")),
    (("9/32", "73/256"), ("187/256", "377/512")), (("73/256", "37/128"), ("187/256", "377/512")),
    (("9/32", "73/256"), ("377/512", "95/128")), (("73/256", "37/128"), ("377/512", "95/128")),
    (("37/128", "75/256"), ("187/256", "377/512")), (("75/256", "19/64"), ("187/256", "377/512")),
    (("37/128", "75/256"), ("377/512", "95/128")), (("75/256", "19/64"), ("377/512", "95/128")),
    (("19/64", "77/256"), ("23/32", "371/512")), (("77/256", "39/128"), ("23/32", "371/512")),
    (("19/64", "77/256"), ("371/512", "187/256")), (("77/256", "39/128"), ("371/512", "187/256")),
    (("39/128", "79/256"), ("23/32", "371/512")), (("79/256", "5/16"), ("23/32", "371/512")),
    (("39/128", "79/256"), ("371/512", "187/256")), (("79/256", "5/16"), ("371/512", "187/256")),
    (("19/64", "77/256"), ("187/256", "377/512")), (("77/256", "39/128"), ("187/256", "377/512")),
    (("19/64", "77/256"), ("377/512", "95/128")), (("77/256", "39/128"), ("377/512", "95/128")),
    (("39/128", "79/256"), ("187/256", "377/512")), (("79/256", "5/16"), ("187/256", "377/512")),
    (("39/128", "79/256"), ("377/512", "95/128")), (("79/256", "5/16"), ("377/512", "95/128")),
    (("9/32", "73/256"), ("95/128", "383/512")), (("73/256", "37/128"), ("95/128", "383/512")),
    (("9/32", "73/256"), ("383/512", "193/256")), (("73/256", "37/128"), ("383/512", "193/256")),
    (("37/128", "75/256"), ("95/128", "383/512")), (("75/256", "19/64"), ("95/128", "383/512")),
    (("37/128", "75/256"), ("383/512", "193/256")), (("75/256", "19/64"), ("383/512", "193/256")),
    (("9/32", "73/256"), ("193/256", "389/512")), (("73/256", "37/128"), ("193/256", "389/512")),
    (("9/32", "73/256"), ("389/512", "49/64")), (("73/256", "37/128"), ("389/512", "49/64")),
    (("37/128", "75/256"), ("193/256", "389/512")), (("75/256", "19/64"), ("193/256", "389/512")),
    (("37/128", "75/256"), ("389/512", "49/64")), (("75/256", "19/64"), ("389/512", "49/64")),
    (("19/64", "77/256"), ("95/128", "383/512")), (("77/256", "39/128"), ("95/128", "383/512")),
    (("19/64", "77/256"), ("383/512", "193/256")), (("77/256", "39/128"), ("383/512", "193/256")),
    (("39/128", "79/256"), ("95/128", "383/512")), (("79/256", "5/16"), ("95/128", "383/512")),
    (("39/128", "79/256"), ("383/512", "193/256")), (("79/256", "5/16"), ("383/512", "193/256")),
    (("19/64", "77/256"), ("193/256", "389/512")), (("77/256", "39/128"), ("193/256", "389/512")),
    (("19/64", "77/256"), ("389/512", "49/64")), (("77/256", "39/128"), ("389/512", "49/64")),
    (("39/128", "79/256"), ("193/256", "389/512")), (("79/256", "5/16"), ("193/256", "389/512")),
    (("39/128", "79/256"), ("389/512", "49/64")), (("79/256", "5/16"), ("389/512", "49/64")),
    (("1/4", "65/256"), ("49/64", "395/512")), (("65/256", "33/128"), ("49/64", "395/512")),
    (("1/4", "65/256"), ("395/512", "199/256")), (("65/256", "33/128"), ("395/512", "199/256")),
    (("33/128", "67/256"), ("49/64", "395/512")), (("67/256", "17/64"), ("49/64", "395/512")),
    (("33/128", "67/256"), ("395/512", "199/256")), (("67/256", "17/64"), ("395/512", "199/256")),
    (("1/4", "65/256"), ("199/256", "401/512")), (("65/256", "33/128"), ("199/256", "401/512")),
    (("1/4", "65/256"), ("401/512", "101/128")), (("65/256", "33/128"), ("401/512", "101/128")),
    (("33/128", "67/256"), ("199/256", "401/512")), (("67/256", "17/64"), ("199/256", "401/512")),
    (("33/128", "67/256"), ("401/512", "101/128")), (("67/256", "17/64"), ("401/512", "101/128")),
    (("17/64", "69/256"), ("49/64", "395/512")), (("69/256", "35/128"), ("49/64", "395/512")),
    (("17/64", "69/256"), ("395/512", "199/256")), (("69/256", "35/128"), ("395/512", "199/256")),
    (("35/128", "71/256"), ("49/64", "395/512")), (("71/256", "9/32"), ("49/64", "395/512")),
    (("35/128", "71/256"), ("395/512", "199/256")), (("71/256", "9/32"), ("395/512", "199/256")),
    (("17/64", "69/256"), ("199/256", "401/512")), (("69/256", "35/128"), ("199/256", "401/512")),
    (("17/64", "69/256"), ("401/512", "101/128")), (("69/256", "35/128"), ("401/512", "101/128")),
    (("35/128", "71/256"), ("199/256", "401/512")), (("71/256", "9/32"), ("199/256", "401/512")),
    (("35/128", "71/256"), ("401/512", "101/128")), (("71/256", "9/32"), ("401/512", "101/128")),
    (("1/4", "65/256"), ("101/128", "407/512")), (("65/256", "33/128"), ("101/128", "407/512")),
    (("1/4", "65/256"), ("407/512", "205/256")), (("65/256", "33/128"), ("407/512", "205/256")),
    (("33/128", "67/256"), ("101/128", "407/512")), (("67/256", "17/64"), ("101/128", "407/512")),
    (("33/128", "67/256"), ("407/512", "205/256")), (("67/256", "17/64"), ("407/512", "205/256")),
    (("1/4", "65/256"), ("205/256", "413/512")), (("65/256", "33/128"), ("205/256", "413/512")),
    (("1/4", "65/256"), ("413/512", "13/16")), (("65/256", "33/128"), ("413/512", "13/16")),
    (("33/128", "67/256"), ("205/256", "413/512")), (("67/256", "17/64"), ("205/256", "413/512")),
    (("33/128", "67/256"), ("413/512", "13/16")), (("67/256", "17/64"), ("413/512", "13/16")),
    (("17/64", "69/256"), ("101/128", "407/512")), (("69/256", "35/128"), ("101/128", "407/512")),
    (("17/64", "69/256"), ("407/512", "205/256")), (("69/256", "35/128"), ("407/512", "205/256")),
    (("35/128", "71/256"), ("101/128", "407/512")), (("71/256", "9/32"), ("101/128", "407/512")),
    (("35/128", "71/256"), ("407/512", "205/256")), (("71/256", "9/32"), ("407/512", "205/256")),
    (("17/64", "69/256"), ("205/256", "413/512")), (("69/256", "35/128"), ("205/256", "413/512")),
    (("17/64", "69/256"), ("413/512", "13/16")), (("69/256", "35/128"), ("413/512", "13/16")),
    (("35/128", "9/32"), ("205/256", "13/16")), (("9/32", "73/256"), ("49/64", "395/512")),
    (("73/256", "37/128"), ("49/64", "395/512")), (("9/32", "73/256"), ("395/512", "199/256")),
    (("73/256", "37/128"), ("395/512", "199/256")), (("37/128", "75/256"), ("49/64", "395/512")),
    (("75/256", "19/64"), ("49/64", "395/512")), (("37/128", "75/256"), ("395/512", "199/256")),
    (("75/256", "19/64"), ("395/512", "199/256")), (("9/32", "73/256"), ("199/256", "401/512")),
    (("73/256", "37/128"), ("199/256", "401/512")), (("9/32", "73/256"), ("401/512", "101/128")),
    (("73/256", "37/128"), ("401/512", "101/128")), (("37/128", "75/256"), ("199/256", "401/512")),
    (("75/256", "19/64"), ("199/256", "401/512")), (("37/128", "75/256"), ("401/512", "101/128")),
    (("75/256", "19/64"), ("401/512", "101/128")), (("19/64", "77/256"), ("49/64", "395/512")),
    (("77/256", "39/128"), ("49/64", "395/512")), (("19/64", "77/256"), ("395/512", "199/256")),
    (("77/256", "39/128"), ("395/512", "199/256")), (("39/128", "79/256"), ("49/64", "395/512")),
    (("79/256", "5/16"), ("49/64", "395/512")), (("39/128", "79/256"), ("395/512", "199/256")),
    (("79/256", "5/16"), ("395/512", "199/256")), (("19/64", "39/128"), ("199/256", "101/128")),
    (("39/128", "5/16"), ("199/256", "101/128")), (("9/32", "37/128"), ("101/128", "205/256")),
    (("37/128", "19/64"), ("101/128", "205/256")), (("9/32", "37/128"), ("205/256", "13/16")),
    (("37/128", "19/64"), ("205/256", "13/16")), (("19/64", "39/128"), ("101/128", "205/256")),
    (("39/128", "5/16"), ("101/128", "205/256")), (("19/64", "39/128"), ("205/256", "13/16")),
    (("39/128", "5/16"), ("205/256", "13/16")), (("5/16", "81/256"), ("23/32", "371/512")),
    (("81/256", "41/128"), ("23/32", "371/512")), (("5/16", "81/256"), ("371/512", "187/256")),
    (("81/256", "41/128"), ("371/512", "187/256")), (("41/128", "83/256"), ("23/32", "371/512")),
    (("83/256", "21/64"), ("23/32", "371/512")), (("41/128", "83/256"), ("371/512", "187/256")),
    (("83/256", "21/64"), ("371/512", "187/256")), (("5/16", "81/256"), ("187/256", "377/512")),
    (("81/256", "41/128"), ("187/256", "377/512")), (("5/16", "81/256"), ("377/512", "95/128")),
    (("81/256", "41/128"), ("377/512", "95/128")), (("41/128", "83/256"), ("187/256", "377/512")),
    (("83/256", "21/64"), ("187/256", "377/512")), (("41/128", "83/256"), ("377/512", "95/128")),
    (("83/256", "21/64"), ("377/512", "95/128")), (("21/64", "85/256"), ("23/32", "371/512")),
    (("85/256", "43/128"), ("23/32", "371/512")), (("21/64", "85/256"), ("371/512", "187/256")),
    (("85/256", "43/128"), ("371/512", "187/256")), (("43/128", "87/256"), ("23/32", "371/512")),
    (("87/256", "11/32"), ("23/32", "371/512")), (("43/128", "87/256"), ("371/512", "187/256")),
    (("87/256", "11/32"), ("371/512", "187/256")), (("21/64", "85/256"), ("187/256", "377/512")),
    (("85/256", "43/128"), ("187/256", "377/512")), (("21/64", "85/256"), ("377/512", "95/128")),
    (("85/256", "43/128"), ("377/512", "95/128")), (("43/128", "87/256"), ("187/256", "377/512")),
    (("87/256", "11/32"), ("187/256", "377/512")), (("43/128", "87/256"), ("377/512", "95/128")),
    (("87/256", "11/32"), ("377/512", "95/128")), (("5/16", "81/256"), ("95/128", "383/512")),
    (("81/256", "41/128"), ("95/128", "383/512")), (("5/16", "81/256"), ("383/512", "193/256")),
    (("81/256", "41/128"), ("383/512", "193/256")), (("41/128", "83/256"), ("95/128", "383/512")),
    (("83/256", "21/64"), ("95/128", "383/512")), (("41/128", "83/256"), ("383/512", "193/256")),
    (("83/256", "21/64"), ("383/512", "193/256")), (("5/16", "81/256"), ("193/256", "389/512")),
    (("81/256", "41/128"), ("193/256", "389/512")), (("5/16", "81/256"), ("389/512", "49/64")),
    (("81/256", "41/128"), ("389/512", "49/64")), (("41/128", "83/256"), ("193/256", "389/512")),
    (("83/256", "21/64"), ("193/256", "389/512")), (("41/128", "83/256"), ("389/512", "49/64")),
    (("83/256", "21/64"), ("389/512", "49/64")), (("21/64", "85/256"), ("95/128", "383/512")),
    (("85/256", "43/128"), ("95/128", "383/512")), (("21/64", "85/256"), ("383/512", "193/256")),
    (("85/256", "43/128"), ("383/512", "193/256")), (("43/128", "87/256"), ("95/128", "383/512")),
    (("87/256", "11/32"), ("95/128", "383/512")), (("43/128", "87/256"), ("383/512", "193/256")),
    (("87/256", "11/32"), ("383/512", "193/256")), (("21/64", "85/256"), ("193/256", "389/512")),
    (("85/256", "43/128"), ("193/256", "389/512")), (("21/64", "85/256"), ("389/512", "49/64")),
    (("85/256", "43/128"), ("389/512", "49/64")), (("43/128", "11/32"), ("193/256", "49/64")),
    (("11/32", "89/256"), ("23/32", "371/512")), (("89/256", "45/128"), ("23/32", "371/512")),
    (("11/32", "89/256"), ("371/512", "187/256")), (("89/256", "45/128"), ("371/512", "187/256")),
    (("45/128", "91/256"), ("23/32", "371/512")), (("91/256", "23/64"), ("23/32", "371/512")),
    (("45/128", "91/256"), ("371/512", "187/256")), (("91/256", "23/64"), ("371/512", "187/256")),
    (("11/32", "89/256"), ("187/256", "377/512")), (("89/256", "45/128"), ("187/256", "377/512")),
    (("11/32", "89/256"), ("377/512", "95/128")), (("89/256", "45/128"), ("377/512", "95/128")),
    (("45/128", "91/256"), ("187/256", "377/512")), (("91/256", "23/64"), ("187/256", "377/512")),
    (("45/128", "91/256"), ("377/512", "95/128")), (("91/256", "23/64"), ("377/512", "95/128")),
    (("23/64", "93/256"), ("23/32", "371/512")), (("93/256", "47/128"), ("23/32", "371/512")),
    (("23/64", "93/256"), ("371/512", "187/256")), (("93/256", "47/128"), ("371/512", "187/256")),
    (("47/128", "95/256"), ("23/32", "371/512")), (("95/256", "3/8"), ("23/32", "371/512")),
    (("47/128", "95/256"), ("371/512", "187/256")), (("95/256", "3/8"), ("371/512", "187/256")),
    (("23/64", "93/256"), ("187/256", "377/512")), (("93/256", "47/128"), ("187/256", "377/512")),
    (("23/64", "93/256"), ("377/512", "95/128")), (("93/256", "47/128"), ("377/512", "95/128")),
    (("47/128", "95/256"), ("187/256", "377/512")), (("95/256", "3/8"), ("187/256", "377/512")),
    (("47/128", "95/256"), ("377/512", "95/128")), (("95/256", "3/8"), ("377/512", "95/128")),
    (("11/32", "89/256"), ("95/128", "383/512")), (("89/256", "45/128"), ("95/128", "383/512")),
    (("11/32", "89/256"), ("383/512", "193/256")), (("89/256", "45/128"), ("383/512", "193/256")),
    (("45/128", "91/256"), ("95/128", "383/512")), (("91/256", "23/64"), ("95/128", "383/512")),
    (("45/128", "91/256"), ("383/512", "193/256")), (("91/256", "23/64"), ("383/512", "193/256")),
    (("11/32", "45/128"), ("193/256", "49/64")), (("45/128", "23/64"), ("193/256", "49/64")),
    (("23/64", "93/256"), ("95/128", "383/512")), (("93/256", "47/128"), ("95/128", "383/512")),
    (("23/64", "93/256"), ("383/512", "193/256")), (("93/256", "47/128"), ("383/512", "193/256")),
    (("47/128", "95/256"), ("95/128", "383/512")), (("95/256", "3/8"), ("95/128", "383/512")),
    (("47/128", "95/256"), ("383/512", "193/256")), (("95/256", "3/8"), ("383/512", "193/256")),
    (("23/64", "47/128"), ("193/256", "49/64")), (("47/128", "3/8"), ("193/256", "49/64")),
    (("5/16", "81/256"), ("49/64", "395/512")), (("81/256", "41/128"), ("49/64", "395/512")),
    (("5/16", "81/256"), ("395/512", "199/256")), (("81/256", "41/128"), ("395/512", "199/256")),
    (("41/128", "21/64"), ("49/64", "199/256")), (("5/16", "41/128"), ("199/256", "101/128")),
    (("41/128", "21/64"), ("199/256", "101/128")), (("21/64", "43/128"), ("49/64", "199/256")),
    (("43/128", "11/32"), ("49/64", "199/256")), (("21/64", "43/128"), ("199/256", "101/128")),
    (("43/128", "11/32"), ("199/256", "101/128")), (("5/16", "41/128"), ("101/128", "205/256")),
    (("41/128", "21/64"), ("101/128", "205/256")), (("5/16", "41/128"), ("205/256", "13/16")),
    (("41/128", "21/64"), ("205/256", "13/16")), (("21/64", "43/128"), ("101/128", "205/256")),
    (("43/128", "11/32"), ("101/128", "205/256")), (("21/64", "43/128"), ("205/256", "13/16")),
    (("43/128", "11/32"), ("205/256", "13/16")), (("11/32", "45/128"), ("49/64", "199/256")),
    (("45/128", "23/64"), ("49/64", "199/256")), (("11/32", "45/128"), ("199/256", "101/128")),
    (("45/128", "23/64"), ("199/256", "101/128")), (("23/64", "47/128"), ("49/64", "199/256")),
    (("47/128", "3/8"), ("49/64", "199/256")), (("23/64", "47/128"), ("199/256", "101/128")),
    (("47/128", "3/8"), ("199/256", "101/128")), (("11/32", "45/128"), ("101/128", "205/256")),
    (("45/128", "23/64"), ("101/128", "205/256")), (("11/32", "45/128"), ("205/256", "13/16")),
    (("45/128", "23/64"), ("205/256", "13/16")), (("23/64", "47/128"), ("101/128", "205/256")),
    (("47/128", "3/8"), ("101/128", "205/256")), (("23/64", "47/128"), ("205/256", "13/16")),
    (("47/128", "3/8"), ("205/256", "13/16")), (("3/8", "97/256"), ("5/8", "323/512")), (("97/256", "49/128"), ("5/8", "323/512")),
    (("3/8", "97/256"), ("323/512", "163/256")), (("97/256", "49/128"), ("323/512", "163/256")),
    (("49/128", "99/256"), ("5/8", "323/512")), (("99/256", "25/64"), ("5/8", "323/512")),
    (("49/128", "99/256"), ("323/512", "163/256")), (("99/256", "25/64"), ("323/512", "163/256")),
    (("3/8", "97/256"), ("163/256", "329/512")), (("97/256", "49/128"), ("163/256", "329/512")),
    (("3/8", "97/256"), ("329/512", "83/128")), (("97/256", "49/128"), ("329/512", "83/128")),
    (("49/128", "99/256"), ("163/256", "329/512")), (("99/256", "25/64"), ("163/256", "329/512")),
    (("49/128", "99/256"), ("329/512", "83/128")), (("99/256", "25/64"), ("329/512", "83/128")),
    (("25/64", "101/256"), ("5/8", "323/512")), (("101/256", "51/128"), ("5/8", "323/512")),
    (("25/64", "101/256"), ("323/512", "163/256")), (("101/256", "51/128"), ("323/512", "163/256")),
    (("51/128", "103/256"), ("5/8", "323/512")), (("103/256", "13/32"), ("5/8", "323/512")),
    (("51/128", "103/256"), ("323/512", "163/256")), (("103/256", "13/32"), ("323/512", "163/256")),
    (("25/64", "101/256"), ("163/256", "329/512")), (("101/256", "51/128"), ("163/256", "329/512")),
    (("25/64", "101/256"), ("329/512", "83/128")), (("101/256", "51/128"), ("329/512", "83/128")),
    (("51/128", "103/256"), ("163/256", "329/512")), (("103/256", "13/32"), ("163/256", "329/512")),
    (("51/128", "103/256"), ("329/512", "83/128")), (("103/256", "13/32"), ("329/512", "83/128")),
    (("3/8", "97/256"), ("83/128", "335/512")), (("97/256", "49/128"), ("83/128", "335/512")),
    (("3/8", "97/256"), ("335/512", "169/256")), (("97/256", "49/128"), ("335/512", "169/256")),
    (("49/128", "99/256"), ("83/128", "335/512")), (("99/256", "25/64"), ("83/128", "335/512")),
    (("49/128", "99/256"), ("335/512", "169/256")), (("99/256", "25/64"), ("335/512", "169/256")),
    (("3/8", "97/256"), ("169/256", "341/512")), (("97/256", "49/128"), ("169/256", "341/512")),
    (("3/8", "97/256"), ("341/512", "43/64")), (("97/256", "49/128"), ("341/512", "43/64")),
    (("49/128", "99/256"), ("169/256", "341/512")), (("99/256", "25/64"), ("169/256", "341/512")),
    (("49/128", "99/256"), ("341/512", "43/64")), (("99/256", "25/64"), ("341/512", "43/64")),
    (("25/64", "101/256"), ("83/128", "335/512")), (("101/256", "51/128"), ("83/128", "335/512")),
    (("25/64", "101/256"), ("335/512", "169/256")), (("101/256", "51/128"), ("335/512", "169/256")),
    (("51/128", "103/256"), ("83/128", "335/512")), (("103/256", "13/32"), ("83/128", "335/512")),
    (("51/128", "103/256"), ("335/512", "169/256")), (("103/256", "13/32"), ("335/512", "169/256")),
    (("25/64", "101/256"), ("169/256", "341/512")), (("101/256", "51/128"), ("169/256", "341/512")),
    (("25/64", "101/256"), ("341/512", "43/64")), (("101/256", "51/128"), ("341/512", "43/64")),
    (("51/128", "103/256"), ("169/256", "341/512")), (("103/256", "13/32"), ("169/256", "341/512")),
    (("51/128", "103/256"), ("341/512", "43/64")), (("103/256", "13/32"), ("341/512", "43/64")),
    (("13/32", "105/256"), ("5/8", "323/512")), (("105/256", "53/128"), ("5/8", "323/512")),
    (("13/32", "105/256"), ("323/512", "163/256")), (("105/256", "53/128"), ("323/512", "163/256")),
    (("53/128", "107/256"), ("5/8", "323/512")), (("107/256", "27/64"), ("5/8", "323/512")),
    (("53/128", "107/256"), ("323/512", "163/256")), (("107/256", "27/64"), ("323/512", "163/256")),
    (("13/32", "105/256"), ("163/256", "329/512")), (("105/256", "53/128"), ("163/256", "329/512")),
    (("13/32", "105/256"), ("329/512", "83/128")), (("105/256", "53/128"), ("329/512", "83/128")),
    (("53/128", "107/256"), ("163/256", "329/512")), (("107/256", "27/64"), ("163/256", "329/512")),
    (("53/128", "107/256"), ("329/512", "83/128")), (("107/256", "27/64"), ("329/512", "83/128")),
    (("27/64", "109/256"), ("5/8", "323/512")), (("109/256", "55/128"), ("5/8", "323/512")),
    (("27/64", "109/256"), ("323/512", "163/256")), (("109/256", "55/128"), ("323/512", "163/256")),
    (("55/128", "111/256"), ("5/8", "323/512")), (("111/256", "7/16"), ("5/8", "323/512")),
    (("55/128", "111/256"), ("323/512", "163/256")), (("111/256", "7/16"), ("323/512", "163/256")),
    (("27/64", "109/256"), ("163/256", "329/512")), (("109/256", "55/128"), ("163/256", "329/512")),
    (("27/64", "109/256"), ("329/512", "83/128")), (("109/256", "55/128"), ("329/512", "83/128")),
    (("55/128", "111/256"), ("163/256", "329/512")), (("111/256", "7/16"), ("163/256", "329/512")),
    (("55/128", "111/256"), ("329/512", "83/128")), (("111/256", "7/16"), ("329/512", "83/128")),
    (("13/32", "105/256"), ("83/128", "335/512")), (("105/256", "53/128"), ("83/128", "335/512")),
    (("13/32", "105/256"), ("335/512", "169/256")), (("105/256", "53/128"), ("335/512", "169/256")),
    (("53/128", "107/256"), ("83/128", "335/512")), (("107/256", "27/64"), ("83/128", "335/512")),
    (("53/128", "107/256"), ("335/512", "169/256")), (("107/256", "27/64"), ("335/512", "169/256")),
    (("13/32", "105/256"), ("169/256", "341/512")), (("105/256", "53/128"), ("169/256", "341/512")),
    (("13/32", "105/256"), ("341/512", "43/64")), (("105/256", "53/128"), ("341/512", "43/64")),
    (("53/128", "107/256"), ("169/256", "341/512")), (("107/256", "27/64"), ("169/256", "341/512")),
    (("53/128", "107/256"), ("341/512", "43/64")), (("107/256", "27/64"), ("341/512", "43/64")),
    (("27/64", "109/256"), ("83/128", "335/512")), (("109/256", "55/128"), ("83/128", "335/512")),
    (("27/64", "109/256"), ("335/512", "169/256")), (("109/256", "55/128"), ("335/512", "169/256")),
    (("55/128", "111/256"), ("83/128", "335/512")), (("111/256", "7/16"), ("83/128", "335/512")),
    (("55/128", "111/256"), ("335/512", "169/256")), (("111/256", "7/16"), ("335/512", "169/256")),
    (("27/64", "109/256"), ("169/256", "341/512")), (("109/256", "55/128"), ("169/256", "341/512")),
    (("27/64", "109/256"), ("341/512", "43/64")), (("109/256", "55/128"), ("341/512", "43/64")),
    (("55/128", "111/256"), ("169/256", "341/512")), (("111/256", "7/16"), ("169/256", "341/512")),
    (("55/128", "111/256"), ("341/512", "43/64")), (("111/256", "7/16"), ("341/512", "43/64")),
    (("3/8", "97/256"), ("43/64", "347/512")), (("97/256", "49/128"), ("43/64", "347/512")),
    (("3/8", "97/256"), ("347/512", "175/256")), (("97/256", "49/128"), ("347/512", "175/256")),
    (("49/128", "99/256"), ("43/64", "347/512")), (("99/256", "25/64"), ("43/64", "347/512")),
    (("49/128", "99/256"), ("347/512", "175/256")), (("99/256", "25/64"), ("347/512", "175/256")),
    (("3/8", "97/256"), ("175/256", "353/512")), (("97/256", "49/128"), ("175/256", "353/512")),
    (("3/8", "97/256"), ("353/512", "89/128")), (("97/256", "49/128"), ("353/512", "89/128")),
    (("49/128", "99/256"), ("175/256", "353/512")), (("99/256", "25/64"), ("175/256", "353/512")),
    (("49/128", "99/256"), ("353/512", "89/128")), (("99/256", "25/64"), ("353/512", "89/128")),
    (("25/64", "101/256"), ("43/64", "347/512")), (("101/256", "51/128"), ("43/64", "347/512")),
    (("25/64", "101/256"), ("347/512", "175/256")), (("101/256", "51/128"), ("347/512", "175/256")),
    (("51/128", "103/256"), ("43/64", "347/512")), (("103/256", "13/32"), ("43/64", "347/512")),
    (("51/128", "103/256"), ("347/512", "175/256")), (("103/256", "13/32"), ("347/512", "175/256")),
    (("25/64", "101/256"), ("175/256", "353/512")), (("101/256", "51/128"), ("175/256", "353/512")),
    (("25/64", "101/256"), ("353/512", "89/128")), (("101/256", "51/128"), ("353/512", "89/128")),
    (("51/128", "103/256"), ("175/256", "353/512")), (("103/256", "13/32"), ("175/256", "353/512")),
    (("51/128", "103/256"), ("353/512", "89/128")), (("103/256", "13/32"), ("353/512", "89/128")),
    (("3/8", "97/256"), ("89/128", "359/512")), (("97/256", "49/128"), ("89/128", "359/512")),
    (("3/8", "97/256"), ("359/512", "181/256")), (("97/256", "49/128"), ("359/512", "181/256")),
    (("49/128", "99/256"), ("89/128", "359/512")), (("99/256", "25/64"), ("89/128", "359/512")),
    (("49/128", "99/256"), ("359/512", "181/256")), (("99/256", "25/64"), ("359/512", "181/256")),
    (("3/8", "97/256"), ("181/256", "365/512")), (("97/256", "49/128"), ("181/256", "365/512")),
    (("3/8", "97/256"), ("365/512", "23/32")), (("97/256", "49/128"), ("365/512", "23/32")),
    (("49/128", "99/256"), ("181/256", "365/512")), (("99/256", "25/64"), ("181/256", "365/512")),
    (("49/128", "99/256"), ("365/512", "23/32")), (("99/256", "25/64"), ("365/512", "23/32")),
    (("25/64", "101/256"), ("89/128", "359/512")), (("101/256", "51/128"), ("89/128", "359/512")),
    (("25/64", "101/256"), ("359/512", "181/256")), (("101/256", "51/128"), ("359/512", "181/256")),
    (("51/128", "103/256"), ("89/128", "359/512")), (("103/256", "13/32"), ("89/128", "359/512")),
    (("51/128", "103/256"), ("359/512", "181/256")), (("103/256", "13/32"), ("359/512", "181/256")),
    (("25/64", "101/256"), ("181/256", "365/512")), (("101/256", "51/128"), ("181/256", "365/512")),
    (("25/64", "101/256"), ("365/512", "23/32")), (("101/256", "51/128"), ("365/512", "23/32")),
    (("51/128", "103/256"), ("181/256", "365/512")), (("103/256", "13/32"), ("181/256", "365/512")),
    (("51/128", "103/256"), ("365/512", "23/32")), (("103/256", "13/32"), ("365/512", "23/32")),
    (("13/32", "105/256"), ("43/64", "347/512")), (("105/256", "53/128"), ("43/64", "347/512")),
    (("13/32", "105/256"), ("347/512", "175/256")), (("105/256", "53/128"), ("347/512", "175/256")),
    (("53/128", "107/256"), ("43/64", "347/512")), (("107/256", "27/64"), ("43/64", "347/512")),
    (("53/128", "107/256"), ("347/512", "175/256")), (("107/256", "27/64"), ("347/512", "175/256")),
    (("13/32", "105/256"), ("175/256", "353/512")), (("105/256", "53/128"), ("175/256", "353/512")),
    (("13/32", "105/256"), ("353/512", "89/128")), (("105/256", "53/128"), ("353/512", "89/128")),
    (("53/128", "107/256"), ("175/256", "353/512")), (("107/256", "27/64"), ("175/256", "353/512")),
    (("53/128", "107/256"), ("353/512", "89/128")), (("107/256", "27/64"), ("353/512", "89/128")),
    (("27/64", "109/256"), ("43/64", "347/512")), (("109/256", "55/128"), ("43/64", "347/512")),
    (("27/64", "109/256"), ("347/512", "175/256")), (("109/256", "55/128"), ("347/512", "175/256")),
    (("55/128", "111/256"), ("43/64", "347/512")), (("111/256", "7/16"), ("43/64", "347/512")),
    (("55/128", "111/256"), ("347/512", "175/256")), (("111/256", "7/16"), ("347/512", "175/256")),
    (("27/64", "109/256"), ("175/256", "353/512")), (("109/256", "55/128"), ("175/256", "353/512")),
    (("27/64", "109/256"), ("353/512", "89/128")), (("109/256", "55/128"), ("353/512", "89/128")),
    (("55/128", "111/256"), ("175/256", "353/512")), (("111/256", "7/16"), ("175/256", "353/512")),
    (("55/128", "111/256"), ("353/512", "89/128")), (("111/256", "7/16"), ("353/512", "89/128")),
    (("13/32", "105/256"), ("89/128", "359/512")), (("105/256", "53/128"), ("89/128", "359/512")),
    (("13/32", "105/256"), ("359/512", "181/256")), (("105/256", "53/128"), ("359/512", "181/256")),
    (("53/128", "107/256"), ("89/128", "359/512")), (("107/256", "27/64"), ("89/128", "359/512")),
    (("53/128", "107/256"), ("359/512", "181/256")), (("107/256", "27/64"), ("359/512", "181/256")),
    (("13/32", "105/256"), ("181/256", "365/512")), (("105/256", "53/128"), ("181/256", "365/512")),
    (("13/32", "105/256"), ("365/512", "23/32")), (("105/256", "53/128"), ("365/512", "23/32")),
    (("53/128", "107/256"), ("181/256", "365/512")), (("107/256", "27/64"), ("181/256", "365/512")),
    (("53/128", "107/256"), ("365/512", "23/32")), (("107/256", "27/64"), ("365/512", "23/32")),
    (("27/64", "109/256"), ("89/128", "359/512")), (("109/256", "55/128"), ("89/128", "359/512")),
    (("27/64", "109/256"), ("359/512", "181/256")), (("109/256", "55/128"), ("359/512", "181/256")),
    (("55/128", "111/256"), ("89/128", "359/512")), (("111/256", "7/16"), ("89/128", "359/512")),
    (("55/128", "111/256"), ("359/512", "181/256")), (("111/256", "7/16"), ("359/512", "181/256")),
    (("27/64", "109/256"), ("181/256", "365/512")), (("109/256", "55/128"), ("181/256", "365/512")),
    (("27/64", "109/256"), ("365/512", "23/32")), (("109/256", "55/128"), ("365/512", "23/32")),
    (("55/128", "111/256"), ("181/256", "365/512")), (("111/256", "7/16"), ("181/256", "365/512")),
    (("55/128", "111/256"), ("365/512", "23/32")), (("111/256", "7/16"), ("365/512", "23/32")),
    (("7/16", "113/256"), ("5/8", "323/512")), (("113/256", "57/128"), ("5/8", "323/512")),
    (("7/16", "113/256"), ("323/512", "163/256")), (("113/256", "57/128"), ("323/512", "163/256")),
    (("57/128", "115/256"), ("5/8", "323/512")), (("115/256", "29/64"), ("5/8", "323/512")),
    (("57/128", "115/256"), ("323/512", "163/256")), (("115/256", "29/64"), ("323/512", "163/256")),
    (("7/16", "113/256"), ("163/256", "329/512")), (("113/256", "57/128"), ("163/256", "329/512")),
    (("7/16", "113/256"), ("329/512", "83/128")), (("113/256", "57/128"), ("329/512", "83/128")),
    (("57/128", "115/256"), ("163/256", "329/512")), (("115/256", "29/64"), ("163/256", "329/512")),
    (("57/128", "115/256"), ("329/512", "83/128")), (("115/256", "29/64"), ("329/512", "83/128")),
    (("29/64", "117/256"), ("5/8", "323/512")), (("117/256", "59/128"), ("5/8", "323/512")),
    (("29/64", "117/256"), ("323/512", "163/256")), (("117/256", "59/128"), ("323/512", "163/256")),
    (("59/128", "119/256"), ("5/8", "323/512")), (("119/256", "239/512"), ("5/8", "643/1024")),
    (("239/512", "15/32"), ("5/8", "643/1024")), (("119/256", "239/512"), ("643/1024", "323/512")),
    (("239/512", "15/32"), ("643/1024", "323/512")), (("59/128", "119/256"), ("323/512", "163/256")),
    (("119/256", "239/512"), ("323/512", "649/1024")), (("239/512", "15/32"), ("323/512", "649/1024")),
    (("119/256", "239/512"), ("649/1024", "163/256")), (("239/512", "15/32"), ("649/1024", "163/256")),
    (("29/64", "117/256"), ("163/256", "329/512")), (("117/256", "59/128"), ("163/256", "329/512")),
    (("29/64", "117/256"), ("329/512", "83/128")), (("117/256", "59/128"), ("329/512", "83/128")),
    (("59/128", "237/512"), ("163/256", "655/1024")), (("237/512", "119/256"), ("163/256", "655/1024")),
    (("59/128", "237/512"), ("655/1024", "329/512")), (("237/512", "119/256"), ("655/1024", "329/512")),
    (("119/256", "239/512"), ("163/256", "655/1024")), (("239/512", "15/32"), ("163/256", "655/1024")),
    (("119/256", "239/512"), ("655/1024", "329/512")), (("239/512", "15/32"), ("655/1024", "329/512")),
    (("59/128", "237/512"), ("329/512", "661/1024")), (("237/512", "119/256"), ("329/512", "661/1024")),
    (("59/128", "237/512"), ("661/1024", "83/128")), (("237/512", "119/256"), ("661/1024", "83/128")),
    (("119/256", "239/512"), ("329/512", "661/1024")), (("239/512", "15/32"), ("329/512", "661/1024")),
    (("119/256", "239/512"), ("661/1024", "83/128")), (("239/512", "15/32"), ("661/1024", "83/128")),
    (("7/16", "113/256"), ("83/128", "335/512")), (("113/256", "57/128"), ("83/128", "335/512")),
    (("7/16", "113/256"), ("335/512", "169/256")), (("113/256", "57/128"), ("335/512", "169/256")),
    (("57/128", "115/256"), ("83/128", "335/512")), (("115/256", "29/64"), ("83/128", "335/512")),
    (("57/128", "115/256"), ("335/512", "169/256")), (("115/256", "29/64"), ("335/512", "169/256")),
    (("7/16", "113/256"), ("169/256", "341/512")), (("113/256", "57/128"), ("169/256", "341/512")),
    (("7/16", "113/256"), ("341/512", "43/64")), (("113/256", "57/128"), ("341/512", "43/64")),
    (("57/128", "115/256"), ("169/256", "341/512")), (("115/256", "29/64"), ("169/256", "341/512")),
    (("57/128", "115/256"), ("341/512", "43/64")), (("115/256", "29/64"), ("341/512", "43/64")),
    (("29/64", "117/256"), ("83/128", "335/512")), (("117/256", "59/128"), ("83/128", "335/512")),
    (("29/64", "117/256"), ("335/512", "169/256")), (("117/256", "59/128"), ("335/512", "169/256")),
    (("59/128", "237/512"), ("83/128", "667/1024")), (("237/512", "119/256"), ("83/128", "667/1024")),
    (("59/128", "237/512"), ("667/1024", "335/512")), (("237/512", "119/256"), ("667/1024", "335/512")),
    (("119/256", "239/512"), ("83/128", "667/1024")), (("239/512", "15/32"), ("83/128", "667/1024")),
    (("119/256", "239/512"), ("667/1024", "335/512")), (("239/512", "15/32"), ("667/1024", "335/512")),
    (("59/128", "237/512"), ("335/512", "673/1024")), (("237/512", "119/256"), ("335/512", "673/1024")),
    (("59/128", "237/512"), ("673/1024", "169/256")), (("237/512", "119/256"), ("673/1024", "169/256")),
    (("119/256", "239/512"), ("335/512", "673/1024")), (("239/512", "15/32"), ("335/512", "673/1024")),
    (("119/256", "239/512"), ("673/1024", "169/256")), (("239/512", "15/32"), ("673/1024", "169/256")),
    (("29/64", "117/256"), ("169/256", "341/512")), (("117/256", "59/128"), ("169/256", "341/512")),
    (("29/64", "117/256"), ("341/512", "43/64")), (("117/256", "59/128"), ("341/512", "43/64")),
    (("59/128", "237/512"), ("169/256", "679/1024")), (("237/512", "119/256"), ("169/256", "679/1024")),
    (("59/128", "237/512"), ("679/1024", "341/512")), (("237/512", "119/256"), ("679/1024", "341/512")),
    (("119/256", "239/512"), ("169/256", "679/1024")), (("239/512", "15/32"), ("169/256", "679/1024")),
    (("119/256", "239/512"), ("679/1024", "341/512")), (("239/512", "15/32"), ("679/1024", "341/512")),
    (("59/128", "237/512"), ("341/512", "685/1024")), (("237/512", "119/256"), ("341/512", "685/1024")),
    (("59/128", "237/512"), ("685/1024", "43/64")), (("237/512", "119/256"), ("685/1024", "43/64")),
    (("119/256", "239/512"), ("341/512", "685/1024")), (("239/512", "15/32"), ("341/512", "685/1024")),
    (("119/256", "239/512"), ("685/1024", "43/64")), (("239/512", "15/32"), ("685/1024", "43/64")),
    (("15/32", "241/512"), ("5/8", "643/1024")), (("241/512", "121/256"), ("5/8", "643/1024")),
    (("15/32", "241/512"), ("643/1024", "323/512")), (("241/512", "121/256"), ("643/1024", "323/512")),
    (("121/256", "243/512"), ("5/8", "643/1024")), (("243/512", "61/128"), ("5/8", "643/1024")),
    (("121/256", "243/512"), ("643/1024", "323/512")), (("243/512", "61/128"), ("643/1024", "323/512")),
    (("15/32", "241/512"), ("323/512", "649/1024")), (("241/512", "121/256"), ("323/512", "649/1024")),
    (("15/32", "241/512"), ("649/1024", "163/256")), (("241/512", "121/256"), ("649/1024", "163/256")),
    (("121/256", "243/512"), ("323/512", "649/1024")), (("243/512", "61/128"), ("323/512", "649/1024")),
    (("121/256", "243/512"), ("649/1024", "163/256")), (("243/512", "61/128"), ("649/1024", "163/256")),
    (("61/128", "245/512"), ("5/8", "643/1024")), (("245/512", "123/256"), ("5/8", "643/1024")),
    (("61/128", "245/512"), ("643/1024", "323/512")), (("245/512", "123/256"), ("643/1024", "323/512")),
    (("123/256", "247/512"), ("5/8", "643/1024")), (("247/512", "31/64"), ("5/8", "643/1024")),
    (("123/256", "247/512"), ("643/1024", "323/512")), (("247/512", "31/64"), ("643/1024", "323/512")),
    (("61/128", "245/512"), ("323/512", "649/1024")), (("245/512", "123/256"), ("323/512", "649/1024")),
    (("61/128", "245/512"), ("649/1024", "163/256")), (("245/512", "123/256"), ("649/1024", "163/256")),
    (("123/256", "247/512"), ("323/512", "649/1024")), (("247/512", "31/64"), ("323/512", "649/1024")),
    (("123/256", "247/512"), ("649/1024", "163/256")), (("247/512", "31/64"), ("649/1024", "163/256")),
    (("15/32", "241/512"), ("163/256", "655/1024")), (("241/512", "121/256"), ("163/256", "655/1024")),
    (("15/32", "241/512"), ("655/1024", "329/512")), (("241/512", "121/256"), ("655/1024", "329/512")),
    (("121/256", "243/512"), ("163/256", "655/1024")), (("243/512", "61/128"), ("163/256", "655/1024")),
    (("121/256", "243/512"), ("655/1024", "329/512")), (("243/512", "61/128"), ("655/1024", "329/512")),
    (("15/32", "241/512"), ("329/512", "661/1024")), (("241/512", "121/256"), ("329/512", "661/1024")),
    (("15/32", "241/512"), ("661/1024", "83/128")), (("241/512", "121/256"), ("661/1024", "83/128")),
    (("121/256", "243/512"), ("329/512", "661/1024")), (("243/512", "61/128"), ("329/512", "661/1024")),
    (("121/256", "243/512"), ("661/1024", "83/128")), (("243/512", "61/128"), ("661/1024", "83/128")),
    (("61/128", "245/512"), ("163/256", "655/1024")), (("245/512", "123/256"), ("163/256", "655/1024")),
    (("61/128", "245/512"), ("655/1024", "329/512")), (("245/512", "123/256"), ("655/1024", "329/512")),
    (("123/256", "247/512"), ("163/256", "655/1024")), (("247/512", "31/64"), ("163/256", "655/1024")),
    (("123/256", "247/512"), ("655/1024", "329/512")), (("247/512", "31/64"), ("655/1024", "329/512")),
    (("61/128", "245/512"), ("329/512", "661/1024")), (("245/512", "123/256"), ("329/512", "661/1024")),
    (("61/128", "245/512"), ("661/1024", "83/128")), (("245/512", "123/256"), ("661/1024", "83/128")),
    (("123/256", "247/512"), ("329/512", "661/1024")), (("247/512", "31/64"), ("329/512", "661/1024")),
    (("123/256", "247/512"), ("661/1024", "83/128")), (("247/512", "31/64"), ("661/1024", "83/128")),
    (("31/64", "249/512"), ("5/8", "643/1024")), (("249/512", "125/256"), ("5/8", "643/1024")),
    (("31/64", "249/512"), ("643/1024", "323/512")), (("249/512", "125/256"), ("643/1024", "323/512")),
    (("125/256", "501/1024"), ("5/8", "1283/2048")), (("501/1024", "251/512"), ("5/8", "1283/2048")),
    (("125/256", "501/1024"), ("1283/2048", "643/1024")), (("501/1024", "251/512"), ("1283/2048", "643/1024")),
    (("251/512", "503/1024"), ("5/8", "1283/2048")), (("503/1024", "63/128"), ("5/8", "1283/2048")),
    (("251/512", "503/1024"), ("1283/2048", "643/1024")), (("503/1024", "63/128"), ("1283/2048", "643/1024")),
    (("125/256", "501/1024"), ("643/1024", "1289/2048")), (("501/1024", "251/512"), ("643/1024", "1289/2048")),
    (("125/256", "501/1024"), ("1289/2048", "323/512")), (("501/1024", "251/512"), ("1289/2048", "323/512")),
    (("251/512", "503/1024"), ("643/1024", "1289/2048")), (("503/1024", "63/128"), ("643/1024", "1289/2048")),
    (("251/512", "503/1024"), ("1289/2048", "323/512")), (("503/1024", "63/128"), ("1289/2048", "323/512")),
    (("31/64", "249/512"), ("323/512", "649/1024")), (("249/512", "125/256"), ("323/512", "649/1024")),
    (("31/64", "249/512"), ("649/1024", "163/256")), (("249/512", "125/256"), ("649/1024", "163/256")),
    (("125/256", "501/1024"), ("323/512", "1295/2048")), (("501/1024", "251/512"), ("323/512", "1295/2048")),
    (("125/256", "501/1024"), ("1295/2048", "649/1024")), (("501/1024", "251/512"), ("1295/2048", "649/1024")),
    (("251/512", "503/1024"), ("323/512", "1295/2048")), (("503/1024", "63/128"), ("323/512", "1295/2048")),
    (("251/512", "503/1024"), ("1295/2048", "649/1024")), (("503/1024", "63/128"), ("1295/2048", "649/1024")),
    (("125/256", "501/1024"), ("649/1024", "1301/2048")), (("501/1024", "251/512"), ("649/1024", "1301/2048")),
    (("125/256", "501/1024"), ("1301/2048", "163/256")), (("501/1024", "251/512"), ("1301/2048", "163/256")),
    (("251/512", "503/1024"), ("649/1024", "1301/2048")), (("503/1024", "63/128"), ("649/1024", "1301/2048")),
    (("251/512", "503/1024"), ("1301/2048", "163/256")), (("503/1024", "63/128"), ("1301/2048", "163/256")),
    (("63/128", "505/1024"), ("5/8", "1283/2048")), (("505/1024", "253/512"), ("5/8", "1283/2048")),
    (("63/128", "505/1024"), ("1283/2048", "643/1024")), (("505/1024", "253/512"), ("1283/2048", "643/1024")),
    (("253/512", "507/1024"), ("5/8", "1283/2048")), (("507/1024", "127/256"), ("5/8", "1283/2048")),
    (("253/512", "507/1024"), ("1283/2048", "643/1024")), (("507/1024", "127/256"), ("1283/2048", "643/1024")),
    (("63/128", "505/1024"), ("643/1024", "1289/2048")), (("505/1024", "253/512"), ("643/1024", "1289/2048")),
    (("63/128", "505/1024"), ("1289/2048", "323/512")), (("505/1024", "253/512"), ("1289/2048", "323/512")),
    (("253/512", "507/1024"), ("643/1024", "1289/2048")), (("507/1024", "127/256"), ("643/1024", "1289/2048")),
    (("253/512", "507/1024"), ("1289/2048", "323/512")), (("507/1024", "127/256"), ("1289/2048", "323/512")),
    (("127/256", "509/1024"), ("5/8", "1283/2048")), (("509/1024", "255/512"), ("5/8", "1283/2048")),
    (("127/256", "509/1024"), ("1283/2048", "643/1024")), (("509/1024", "255/512"), ("1283/2048", "643/1024")),
    (("255/512", "1021/2048"), ("5/8", "2563/4096")), (("1021/2048", "511/1024"), ("5/8", "2563/4096")),
    (("255/512", "1021/2048"), ("2563/4096", "1283/2048")), (("1021/2048", "511/1024"), ("2563/4096", "1283/2048")),
    (("511/1024", "1023/2048"), ("5/8", "2563/4096")), (("1023/2048", "1/2"), ("5/8", "2563/4096")),
    (("511/1024", "1023/2048"), ("2563/4096", "1283/2048")), (("1023/2048", "1/2"), ("2563/4096", "1283/2048")),
    (("255/512", "1021/2048"), ("1283/2048", "2569/4096")), (("1021/2048", "511/1024"), ("1283/2048", "2569/4096")),
    (("255/512", "1021/2048"), ("2569/4096", "643/1024")), (("1021/2048", "511/1024"), ("2569/4096", "643/1024")),
    (("511/1024", "1023/2048"), ("1283/2048", "2569/4096")), (("1023/2048", "1/2"), ("1283/2048", "2569/4096")),
    (("511/1024", "1023/2048"), ("2569/4096", "643/1024")), (("1023/2048", "1/2"), ("2569/4096", "643/1024")),
    (("127/256", "509/1024"), ("643/1024", "1289/2048")), (("509/1024", "255/512"), ("643/1024", "1289/2048")),
    (("127/256", "509/1024"), ("1289/2048", "323/512")), (("509/1024", "255/512"), ("1289/2048", "323/512")),
    (("255/512", "1021/2048"), ("643/1024", "2575/4096")), (("1021/2048", "511/1024"), ("643/1024", "2575/4096")),
    (("255/512", "1021/2048"), ("2575/4096", "1289/2048")), (("1021/2048", "511/1024"), ("2575/4096", "1289/2048")),
    (("511/1024", "1023/2048"), ("643/1024", "2575/4096")), (("1023/2048", "1/2"), ("643/1024", "2575/4096")),
    (("511/1024", "1023/2048"), ("2575/4096", "1289/2048")), (("1023/2048", "1/2"), ("2575/4096", "1289/2048")),
    (("255/512", "1021/2048"), ("1289/2048", "2581/4096")), (("1021/2048", "511/1024"), ("1289/2048", "2581/4096")),
    (("255/512", "1021/2048"), ("2581/4096", "323/512")), (("1021/2048", "511/1024"), ("2581/4096", "323/512")),
    (("511/1024", "1023/2048"), ("1289/2048", "2581/4096")), (("1023/2048", "1/2"), ("1289/2048", "2581/4096")),
    (("511/1024", "1023/2048"), ("2581/4096", "323/512")), (("1023/2048", "1/2"), ("2581/4096", "323/512")),
    (("63/128", "505/1024"), ("323/512", "1295/2048")), (("505/1024", "253/512"), ("323/512", "1295/2048")),
    (("63/128", "505/1024"), ("1295/2048", "649/1024")), (("505/1024", "253/512"), ("1295/2048", "649/1024")),
    (("253/512", "507/1024"), ("323/512", "1295/2048")), (("507/1024", "127/256"), ("323/512", "1295/2048")),
    (("253/512", "507/1024"), ("1295/2048", "649/1024")), (("507/1024", "127/256"), ("1295/2048", "649/1024")),
    (("63/128", "505/1024"), ("649/1024", "1301/2048")), (("505/1024", "253/512"), ("649/1024", "1301/2048")),
    (("63/128", "505/1024"), ("1301/2048", "163/256")), (("505/1024", "253/512"), ("1301/2048", "163/256")),
    (("253/512", "507/1024"), ("649/1024", "1301/2048")), (("507/1024", "127/256"), ("649/1024", "1301/2048")),
    (("253/512", "507/1024"), ("1301/2048", "163/256")), (("507/1024", "127/256"), ("1301/2048", "163/256")),
    (("127/256", "509/1024"), ("323/512", "1295/2048")), (("509/1024", "255/512"), ("323/512", "1295/2048")),
    (("127/256", "509/1024"), ("1295/2048", "649/1024")), (("509/1024", "255/512"), ("1295/2048", "649/1024")),
    (("255/512", "1021/2048"), ("323/512", "2587/4096")), (("1021/2048", "511/1024"), ("323/512", "2587/4096")),
    (("255/512", "1021/2048"), ("2587/4096", "1295/2048")), (("1021/2048", "511/1024"), ("2587/4096", "1295/2048")),
    (("511/1024", "1023/2048"), ("323/512", "2587/4096")), (("1023/2048", "1/2"), ("323/512", "2587/4096")),
    (("511/1024", "1023/2048"), ("2587/4096", "1295/2048")), (("1023/2048", "1/2"), ("2587/4096", "1295/2048")),
    (("255/512", "1021/2048"), ("1295/2048", "2593/4096")), (("1021/2048", "511/1024"), ("1295/2048", "2593/4096")),
    (("255/512", "1021/2048"), ("2593/4096", "649/1024")), (("1021/2048", "511/1024"), ("2593/4096", "649/1024")),
    (("511/1024", "1023/2048"), ("1295/2048", "2593/4096")), (("1023/2048", "1/2"), ("1295/2048", "2593/4096")),
    (("511/1024", "1023/2048"), ("2593/4096", "649/1024")), (("1023/2048", "1/2"), ("2593/4096", "649/1024")),
    (("127/256", "509/1024"), ("649/1024", "1301/2048")), (("509/1024", "255/512"), ("649/1024", "1301/2048")),
    (("127/256", "509/1024"), ("1301/2048", "163/256")), (("509/1024", "255/512"), ("1301/2048", "163/256")),
    (("255/512", "511/1024"), ("649/1024", "1301/2048")), (("511/1024", "1023/2048"), ("649/1024", "2599/4096")),
    (("1023/2048", "1/2"), ("649/1024", "2599/4096")), (("511/1024", "1023/2048"), ("2599/4096", "1301/2048")),
    (("1023/2048", "1/2"), ("2599/4096", "1301/2048")), (("255/512", "511/1024"), ("1301/2048", "163/256")),
    (("511/1024", "1023/2048"), ("1301/2048", "2605/4096")), (("1023/2048", "1/2"), ("1301/2048", "2605/4096")),
    (("511/1024", "1023/2048"), ("2605/4096", "163/256")), (("1023/2048", "1/2"), ("2605/4096", "163/256")),
    (("31/64", "249/512"), ("163/256", "655/1024")), (("249/512", "125/256"), ("163/256", "655/1024")),
    (("31/64", "249/512"), ("655/1024", "329/512")), (("249/512", "125/256"), ("655/1024", "329/512")),
    (("125/256", "501/1024"), ("163/256", "1307/2048")), (("501/1024", "251/512"), ("163/256", "1307/2048")),
    (("125/256", "501/1024"), ("1307/2048", "655/1024")), (("501/1024", "251/512"), ("1307/2048", "655/1024")),
    (("251/512", "503/1024"), ("163/256", "1307/2048")), (("503/1024", "63/128"), ("163/256", "1307/2048")),
    (("251/512", "503/1024"), ("1307/2048", "655/1024")), (("503/1024", "63/128"), ("1307/2048", "655/1024")),
    (("125/256", "501/1024"), ("655/1024", "1313/2048")), (("501/1024", "251/512"), ("655/1024", "1313/2048")),
    (("125/256", "501/1024"), ("1313/2048", "329/512")), (("501/1024", "251/512"), ("1313/2048", "329/512")),
    (("251/512", "503/1024"), ("655/1024", "1313/2048")), (("503/1024", "63/128"), ("655/1024", "1313/2048")),
    (("251/512", "503/1024"), ("1313/2048", "329/512")), (("503/1024", "63/128"), ("1313/2048", "329/512")),
    (("31/64", "249/512"), ("329/512", "661/1024")), (("249/512", "125/256"), ("329/512", "661/1024")),
    (("31/64", "249/512"), ("661/1024", "83/128")), (("249/512", "125/256"), ("661/1024", "83/128")),
    (("125/256", "501/1024"), ("329/512", "1319/2048")), (("501/1024", "251/512"), ("329/512", "1319/2048")),
    (("125/256", "501/1024"), ("1319/2048", "661/1024")), (("501/1024", "251/512"), ("1319/2048", "661/1024")),
    (("251/512", "503/1024"), ("329/512", "1319/2048")), (("503/1024", "63/128"), ("329/512", "1319/2048")),
    (("251/512", "503/1024"), ("1319/2048", "661/1024")), (("503/1024", "63/128"), ("1319/2048", "661/1024")),
    (("125/256", "501/1024"), ("661/1024", "1325/2048")), (("501/1024", "251/512"), ("661/1024", "1325/2048")),
    (("125/256", "501/1024"), ("1325/2048", "83/128")), (("501/1024", "251/512"), ("1325/2048", "83/128")),
    (("251/512", "503/1024"), ("661/1024", "1325/2048")), (("503/1024", "63/128"), ("661/1024", "1325/2048")),
    (("251/512", "503/1024"), ("1325/2048", "83/128")), (("503/1024", "63/128"), ("1325/2048", "83/128")),
    (("63/128", "505/1024"), ("163/256", "1307/2048")), (("505/1024", "253/512"), ("163/256", "1307/2048")),
    (("63/128", "505/1024"), ("1307/2048", "655/1024")), (("505/1024", "253/512"), ("1307/2048", "655/1024")),
    (("253/512", "507/1024"), ("163/256", "1307/2048")), (("507/1024", "127/256"), ("163/256", "1307/2048")),
    (("253/512", "507/1024"), ("1307/2048", "655/1024")), (("507/1024", "127/256"), ("1307/2048", "655/1024")),
    (("63/128", "505/1024"), ("655/1024", "1313/2048")), (("505/1024", "253/512"), ("655/1024", "1313/2048")),
    (("63/128", "505/1024"), ("1313/2048", "329/512")), (("505/1024", "253/512"), ("1313/2048", "329/512")),
    (("253/512", "507/1024"), ("655/1024", "1313/2048")), (("507/1024", "127/256"), ("655/1024", "1313/2048")),
    (("253/512", "507/1024"), ("1313/2048", "329/512")), (("507/1024", "127/256"), ("1313/2048", "329/512")),
    (("127/256", "509/1024"), ("163/256", "1307/2048")), (("509/1024", "255/512"), ("163/256", "1307/2048")),
    (("127/256", "509/1024"), ("1307/2048", "655/1024")), (("509/1024", "255/512"), ("1307/2048", "655/1024")),
    (("255/512", "511/1024"), ("163/256", "1307/2048")), (("511/1024", "1023/2048"), ("163/256", "2611/4096")),
    (("1023/2048", "1/2"), ("163/256", "2611/4096")), (("511/1024", "1023/2048"), ("2611/4096", "1307/2048")),
    (("1023/2048", "1/2"), ("2611/4096", "1307/2048")), (("255/512", "511/1024"), ("1307/2048", "655/1024")),
    (("511/1024", "1023/2048"), ("1307/2048", "2617/4096")), (("1023/2048", "1/2"), ("1307/2048", "2617/4096")),
    (("511/1024", "1023/2048"), ("2617/4096", "655/1024")), (("1023/2048", "1/2"), ("2617/4096", "655/1024")),
    (("127/256", "509/1024"), ("655/1024", "1313/2048")), (("509/1024", "255/512"), ("655/1024", "1313/2048")),
    (("127/256", "509/1024"), ("1313/2048", "329/512")), (("509/1024", "255/512"), ("1313/2048", "329/512")),
    (("255/512", "511/1024"), ("655/1024", "1313/2048")), (("511/1024", "1023/2048"), ("655/1024", "2623/4096")),
    (("1023/2048", "1/2"), ("655/1024", "2623/4096")), (("511/1024", "1023/2048"), ("2623/4096", "1313/2048")),
    (("1023/2048", "1/2"), ("2623/4096", "1313/2048")), (("255/512", "511/1024"), ("1313/2048", "329/512")),
    (("511/1024", "1/2"), ("1313/2048", "329/512")), (("63/128", "505/1024"), ("329/512", "1319/2048")),
    (("505/1024", "253/512"), ("329/512", "1319/2048")), (("63/128", "505/1024"), ("1319/2048", "661/1024")),
    (("505/1024", "253/512"), ("1319/2048", "661/1024")), (("253/512", "507/1024"), ("329/512", "1319/2048")),
    (("507/1024", "127/256"), ("329/512", "1319/2048")), (("253/512", "507/1024"), ("1319/2048", "661/1024")),
    (("507/1024", "127/256"), ("1319/2048", "661/1024")), (("63/128", "505/1024"), ("661/1024", "1325/2048")),
    (("505/1024", "253/512"), ("661/1024", "1325/2048")), (("63/128", "505/1024"), ("1325/2048", "83/128")),
    (("505/1024", "253/512"), ("1325/2048", "83/128")), (("253/512", "507/1024"), ("661/1024", "1325/2048")),
    (("507/1024", "127/256"), ("661/1024", "1325/2048")), (("253/512", "507/1024"), ("1325/2048", "83/128")),
    (("507/1024", "127/256"), ("1325/2048", "83/128")), (("127/256", "509/1024"), ("329/512", "1319/2048")),
    (("509/1024", "255/512"), ("329/512", "1319/2048")), (("127/256", "509/1024"), ("1319/2048", "661/1024")),
    (("509/1024", "255/512"), ("1319/2048", "661/1024")), (("255/512", "511/1024"), ("329/512", "1319/2048")),
    (("511/1024", "1/2"), ("329/512", "1319/2048")), (("255/512", "511/1024"), ("1319/2048", "661/1024")),
    (("511/1024", "1/2"), ("1319/2048", "661/1024")), (("127/256", "509/1024"), ("661/1024", "1325/2048")),
    (("509/1024", "255/512"), ("661/1024", "1325/2048")), (("127/256", "509/1024"), ("1325/2048", "83/128")),
    (("509/1024", "255/512"), ("1325/2048", "83/128")), (("255/512", "511/1024"), ("661/1024", "1325/2048")),
    (("511/1024", "1/2"), ("661/1024", "1325/2048")), (("255/512", "511/1024"), ("1325/2048", "83/128")),
    (("511/1024", "1/2"), ("1325/2048", "83/128")), (("15/32", "241/512"), ("83/128", "667/1024")),
    (("241/512", "121/256"), ("83/128", "667/1024")), (("15/32", "241/512"), ("667/1024", "335/512")),
    (("241/512", "121/256"), ("667/1024", "335/512")), (("121/256", "243/512"), ("83/128", "667/1024")),
    (("243/512", "61/128"), ("83/128", "667/1024")), (("121/256", "243/512"), ("667/1024", "335/512")),
    (("243/512", "61/128"), ("667/1024", "335/512")), (("15/32", "241/512"), ("335/512", "673/1024")),
    (("241/512", "121/256"), ("335/512", "673/1024")), (("15/32", "241/512"), ("673/1024", "169/256")),
    (("241/512", "121/256"), ("673/1024", "169/256")), (("121/256", "243/512"), ("335/512", "673/1024")),
    (("243/512", "61/128"), ("335/512", "673/1024")), (("121/256", "243/512"), ("673/1024", "169/256")),
    (("243/512", "61/128"), ("673/1024", "169/256")), (("61/128", "245/512"), ("83/128", "667/1024")),
    (("245/512", "123/256"), ("83/128", "667/1024")), (("61/128", "245/512"), ("667/1024", "335/512")),
    (("245/512", "123/256"), ("667/1024", "335/512")), (("123/256", "247/512"), ("83/128", "667/1024")),
    (("247/512", "31/64"), ("83/128", "667/1024")), (("123/256", "247/512"), ("667/1024", "335/512")),
    (("247/512", "31/64"), ("667/1024", "335/512")), (("61/128", "245/512"), ("335/512", "673/1024")),
    (("245/512", "123/256"), ("335/512", "673/1024")), (("61/128", "245/512"), ("673/1024", "169/256")),
    (("245/512", "123/256"), ("673/1024", "169/256")), (("123/256", "247/512"), ("335/512", "673/1024")),
    (("247/512", "31/64"), ("335/512", "673/1024")), (("123/256", "247/512"), ("673/1024", "169/256")),
    (("247/512", "31/64"), ("673/1024", "169/256")), (("15/32", "241/512"), ("169/256", "679/1024")),
    (("241/512", "121/256"), ("169/256", "679/1024")), (("15/32", "241/512"), ("679/1024", "341/512")),
    (("241/512", "121/256"), ("679/1024", "341/512")), (("121/256", "243/512"), ("169/256", "679/1024")),
    (("243/512", "61/128"), ("169/256", "679/1024")), (("121/256", "243/512"), ("679/1024", "341/512")),
    (("243/512", "61/128"), ("679/1024", "341/512")), (("15/32", "241/512"), ("341/512", "685/1024")),
    (("241/512", "121/256"), ("341/512", "685/1024")), (("15/32", "241/512"), ("685/1024", "43/64")),
    (("241/512", "121/256"), ("685/1024", "43/64")), (("121/256", "243/512"), ("341/512", "685/1024")),
    (("243/512", "61/128"), ("341/512", "685/1024")), (("121/256", "243/512"), ("685/1024", "43/64")),
    (("243/512", "61/128"), ("685/1024", "43/64")), (("61/128", "245/512"), ("169/256", "679/1024")),
    (("245/512", "123/256"), ("169/256", "679/1024")), (("61/128", "245/512"), ("679/1024", "341/512")),
    (("245/512", "123/256"), ("679/1024", "341/512")), (("123/256", "247/512"), ("169/256", "679/1024")),
    (("247/512", "31/64"), ("169/256", "679/1024")), (("123/256", "247/512"), ("679/1024", "341/512")),
    (("247/512", "31/64"), ("679/1024", "341/512")), (("61/128", "245/512"), ("341/512", "685/1024")),
    (("245/512", "123/256"), ("341/512", "685/1024")), (("61/128", "245/512"), ("685/1024", "43/64")),
    (("245/512", "123/256"), ("685/1024", "43/64")), (("123/256", "247/512"), ("341/512", "685/1024")),
    (("247/512", "31/64"), ("341/512", "685/1024")), (("123/256", "247/512"), ("685/1024", "43/64")),
    (("247/512", "31/64"), ("685/1024", "43/64")), (("31/64", "249/512"), ("83/128", "667/1024")),
    (("249/512", "125/256"), ("83/128", "667/1024")), (("31/64", "249/512"), ("667/1024", "335/512")),
    (("249/512", "125/256"), ("667/1024", "335/512")), (("125/256", "501/1024"), ("83/128", "1331/2048")),
    (("501/1024", "251/512"), ("83/128", "1331/2048")), (("125/256", "501/1024"), ("1331/2048", "667/1024")),
    (("501/1024", "251/512"), ("1331/2048", "667/1024")), (("251/512", "503/1024"), ("83/128", "1331/2048")),
    (("503/1024", "63/128"), ("83/128", "1331/2048")), (("251/512", "503/1024"), ("1331/2048", "667/1024")),
    (("503/1024", "63/128"), ("1331/2048", "667/1024")), (("125/256", "501/1024"), ("667/1024", "1337/2048")),
    (("501/1024", "251/512"), ("667/1024", "1337/2048")), (("125/256", "501/1024"), ("1337/2048", "335/512")),
    (("501/1024", "251/512"), ("1337/2048", "335/512")), (("251/512", "503/1024"), ("667/1024", "1337/2048")),
    (("503/1024", "63/128"), ("667/1024", "1337/2048")), (("251/512", "503/1024"), ("1337/2048", "335/512")),
    (("503/1024", "63/128"), ("1337/2048", "335/512")), (("31/64", "249/512"), ("335/512", "673/1024")),
    (("249/512", "125/256"), ("335/512", "673/1024")), (("31/64", "249/512"), ("673/1024", "169/256")),
    (("249/512", "125/256"), ("673/1024", "169/256")), (("125/256", "251/512"), ("335/512", "673/1024")),
    (("251/512", "503/1024"), ("335/512", "1343/2048")), (("503/1024", "63/128"), ("335/512", "1343/2048")),
    (("251/512", "503/1024"), ("1343/2048", "673/1024")), (("503/1024", "63/128"), ("1343/2048", "673/1024")),
    (("125/256", "251/512"), ("673/1024", "169/256")), (("251/512", "503/1024"), ("673/1024", "1349/2048")),
    (("503/1024", "63/128"), ("673/1024", "1349/2048")), (("251/512", "503/1024"), ("1349/2048", "169/256")),
    (("503/1024", "63/128"), ("1349/2048", "169/256")), (("63/128", "505/1024"), ("83/128", "1331/2048")),
    (("505/1024", "253/512"), ("83/128", "1331/2048")), (("63/128", "505/1024"), ("1331/2048", "667/1024")),
    (("505/1024", "253/512"), ("1331/2048", "667/1024")), (("253/512", "507/1024"), ("83/128", "1331/2048")),
    (("507/1024", "127/256"), ("83/128", "1331/2048")), (("253/512", "507/1024"), ("1331/2048", "667/1024")),
    (("507/1024", "127/256"), ("1331/2048", "667/1024")), (("63/128", "505/1024"), ("667/1024", "1337/2048")),
    (("505/1024", "253/512"), ("667/1024", "1337/2048")), (("63/128", "505/1024"), ("1337/2048", "335/512")),
    (("505/1024", "253/512"), ("1337/2048", "335/512")), (("253/512", "507/1024"), ("667/1024", "1337/2048")),
    (("507/1024", "127/256"), ("667/1024", "1337/2048")), (("253/512", "507/1024"), ("1337/2048", "335/512")),
    (("507/1024", "127/256"), ("1337/2048", "335/512")), (("127/256", "509/1024"), ("83/128", "1331/2048")),
    (("509/1024", "255/512"), ("83/128", "1331/2048")), (("127/256", "509/1024"), ("1331/2048", "667/1024")),
    (("509/1024", "255/512"), ("1331/2048", "667/1024")), (("255/512", "511/1024"), ("83/128", "1331/2048")),
    (("511/1024", "1/2"), ("83/128", "1331/2048")), (("255/512", "511/1024"), ("1331/2048", "667/1024")),
    (("511/1024", "1/2"), ("1331/2048", "667/1024")), (("127/256", "509/1024"), ("667/1024", "1337/2048")),
    (("509/1024", "255/512"), ("667/1024", "1337/2048")), (("127/256", "509/1024"), ("1337/2048", "335/512")),
    (("509/1024", "255/512"), ("1337/2048", "335/512")), (("255/512", "511/1024"), ("667/1024", "1337/2048")),
    (("511/1024", "1/2"), ("667/1024", "1337/2048")), (("255/512", "511/1024"), ("1337/2048", "335/512")),
    (("511/1024", "1/2"), ("1337/2048", "335/512")), (("63/128", "505/1024"), ("335/512", "1343/2048")),
    (("505/1024", "253/512"), ("335/512", "1343/2048")), (("63/128", "505/1024"), ("1343/2048", "673/1024")),
    (("505/1024", "253/512"), ("1343/2048", "673/1024")), (("253/512", "507/1024"), ("335/512", "1343/2048")),
    (("507/1024", "127/256"), ("335/512", "1343/2048")), (("253/512", "507/1024"), ("1343/2048", "673/1024")),
    (("507/1024", "127/256"), ("1343/2048", "673/1024")), (("63/128", "505/1024"), ("673/1024", "1349/2048")),
    (("505/1024", "253/512"), ("673/1024", "1349/2048")), (("63/128", "505/1024"), ("1349/2048", "169/256")),
    (("505/1024", "253/512"), ("1349/2048", "169/256")), (("253/512", "507/1024"), ("673/1024", "1349/2048")),
    (("507/1024", "127/256"), ("673/1024", "1349/2048")), (("253/512", "507/1024"), ("1349/2048", "169/256")),
    (("507/1024", "127/256"), ("1349/2048", "169/256")), (("127/256", "509/1024"), ("335/512", "1343/2048")),
    (("509/1024", "255/512"), ("335/512", "1343/2048")), (("127/256", "509/1024"), ("1343/2048", "673/1024")),
    (("509/1024", "255/512"), ("1343/2048", "673/1024")), (("255/512", "511/1024"), ("335/512", "1343/2048")),
    (("511/1024", "1/2"), ("335/512", "1343/2048")), (("255/512", "511/1024"), ("1343/2048", "673/1024")),
    (("511/1024", "1/2"), ("1343/2048", "673/1024")), (("127/256", "509/1024"), ("673/1024", "1349/2048")),
    (("509/1024", "255/512"), ("673/1024", "1349/2048")), (("127/256", "509/1024"), ("1349/2048", "169/256")),
    (("509/1024", "255/512"), ("1349/2048", "169/256")), (("255/512", "511/1024"), ("673/1024", "1349/2048")),
    (("511/1024", "1/2"), ("673/1024", "1349/2048")), (("255/512", "511/1024"), ("1349/2048", "169/256")),
    (("511/1024", "1/2"), ("1349/2048", "169/256")), (("31/64", "249/512"), ("169/256", "679/1024")),
    (("249/512", "125/256"), ("169/256", "679/1024")), (("31/64", "249/512"), ("679/1024", "341/512")),
    (("249/512", "125/256"), ("679/1024", "341/512")), (("125/256", "251/512"), ("169/256", "679/1024")),
    (("251/512", "503/1024"), ("169/256", "1355/2048")), (("503/1024", "63/128"), ("169/256", "1355/2048")),
    (("251/512", "503/1024"), ("1355/2048", "679/1024")), (("503/1024", "63/128"), ("1355/2048", "679/1024")),
    (("125/256", "251/512"), ("679/1024", "341/512")), (("251/512", "503/1024"), ("679/1024", "1361/2048")),
    (("503/1024", "63/128"), ("679/1024", "1361/2048")), (("251/512", "503/1024"), ("1361/2048", "341/512")),
    (("503/1024", "63/128"), ("1361/2048", "341/512")), (("31/64", "249/512"), ("341/512", "685/1024")),
    (("249/512", "125/256"), ("341/512", "685/1024")), (("31/64", "249/512"), ("685/1024", "43/64")),
    (("249/512", "125/256"), ("685/1024", "43/64")), (("125/256", "251/512"), ("341/512", "685/1024")),
    (("251/512", "503/1024"), ("341/512", "1367/2048")), (("503/1024", "63/128"), ("341/512", "1367/2048")),
    (("251/512", "503/1024"), ("1367/2048", "685/1024")), (("503/1024", "63/128"), ("1367/2048", "685/1024")),
    (("125/256", "251/512"), ("685/1024", "43/64")), (("251/512", "63/128"), ("685/1024", "43/64")),
    (("63/128", "505/1024"), ("169/256", "1355/2048")), (("505/1024", "253/512"), ("169/256", "1355/2048")),
    (("63/128", "505/1024"), ("1355/2048", "679/1024")), (("505/1024", "253/512"), ("1355/2048", "679/1024")),
    (("253/512", "507/1024"), ("169/256", "1355/2048")), (("507/1024", "127/256"), ("169/256", "1355/2048")),
    (("253/512", "507/1024"), ("1355/2048", "679/1024")), (("507/1024", "127/256"), ("1355/2048", "679/1024")),
    (("63/128", "505/1024"), ("679/1024", "1361/2048")), (("505/1024", "253/512"), ("679/1024", "1361/2048")),
    (("63/128", "505/1024"), ("1361/2048", "341/512")), (("505/1024", "253/512"), ("1361/2048", "341/512")),
    (("253/512", "507/1024"), ("679/1024", "1361/2048")), (("507/1024", "127/256"), ("679/1024", "1361/2048")),
    (("253/512", "507/1024"), ("1361/2048", "341/512")), (("507/1024", "127/256"), ("1361/2048", "341/512")),
    (("127/256", "509/1024"), ("169/256", "1355/2048")), (("509/1024", "255/512"), ("169/256", "1355/2048")),
    (("127/256", "509/1024"), ("1355/2048", "679/1024")), (("509/1024", "255/512"), ("1355/2048", "679/1024")),
    (("255/512", "511/1024"), ("169/256", "1355/2048")), (("511/1024", "1/2"), ("169/256", "1355/2048")),
    (("255/512", "511/1024"), ("1355/2048", "679/1024")), (("511/1024", "1/2"), ("1355/2048", "679/1024")),
    (("127/256", "509/1024"), ("679/1024", "1361/2048")), (("509/1024", "255/512"), ("679/1024", "1361/2048")),
    (("127/256", "509/1024"), ("1361/2048", "341/512")), (("509/1024", "255/512"), ("1361/2048", "341/512")),
    (("255/512", "511/1024"), ("679/1024", "1361/2048")), (("511/1024", "1/2"), ("679/1024", "1361/2048")),
    (("255/512", "511/1024"), ("1361/2048", "341/512")), (("511/1024", "1/2"), ("1361/2048", "341/512")),
    (("63/128", "505/1024"), ("341/512", "1367/2048")), (("505/1024", "253/512"), ("341/512", "1367/2048")),
    (("63/128", "505/1024"), ("1367/2048", "685/1024")), (("505/1024", "253/512"), ("1367/2048", "685/1024")),
    (("253/512", "507/1024"), ("341/512", "1367/2048")), (("507/1024", "127/256"), ("341/512", "1367/2048")),
    (("253/512", "507/1024"), ("1367/2048", "685/1024")), (("507/1024", "127/256"), ("1367/2048", "685/1024")),
    (("63/128", "505/1024"), ("685/1024", "1373/2048")), (("505/1024", "253/512"), ("685/1024", "1373/2048")),
    (("63/128", "505/1024"), ("1373/2048", "43/64")), (("505/1024", "253/512"), ("1373/2048", "43/64")),
    (("253/512", "507/1024"), ("685/1024", "1373/2048")), (("507/1024", "127/256"), ("685/1024", "1373/2048")),
    (("253/512", "507/1024"), ("1373/2048", "43/64")), (("507/1024", "127/256"), ("1373/2048", "43/64")),
    (("127/256", "509/1024"), ("341/512", "1367/2048")), (("509/1024", "255/512"), ("341/512", "1367/2048")),
    (("127/256", "509/1024"), ("1367/2048", "685/1024")), (("509/1024", "255/512"), ("1367/2048", "685/1024")),
    (("255/512", "511/1024"), ("341/512", "1367/2048")), (("511/1024", "1/2"), ("341/512", "1367/2048")),
    (("255/512", "511/1024"), ("1367/2048", "685/1024")), (("511/1024", "1/2"), ("1367/2048", "685/1024")),
    (("127/256", "509/1024"), ("685/1024", "1373/2048")), (("509/1024", "255/512"), ("685/1024", "1373/2048")),
    (("127/256", "509/1024"), ("1373/2048", "43/64")), (("509/1024", "255/512"), ("1373/2048", "43/64")),
    (("255/512", "511/1024"), ("685/1024", "1373/2048")), (("511/1024", "1/2"), ("685/1024", "1373/2048")),
    (("255/512", "511/1024"), ("1373/2048", "43/64")), (("511/1024", "1/2"), ("1373/2048", "43/64")),
    (("7/16", "113/256"), ("43/64", "347/512")), (("113/256", "57/128"), ("43/64", "347/512")),
    (("7/16", "113/256"), ("347/512", "175/256")), (("113/256", "57/128"), ("347/512", "175/256")),
    (("57/128", "115/256"), ("43/64", "347/512")), (("115/256", "29/64"), ("43/64", "347/512")),
    (("57/128", "115/256"), ("347/512", "175/256")), (("115/256", "29/64"), ("347/512", "175/256")),
    (("7/16", "113/256"), ("175/256", "353/512")), (("113/256", "57/128"), ("175/256", "353/512")),
    (("7/16", "113/256"), ("353/512", "89/128")), (("113/256", "57/128"), ("353/512", "89/128")),
    (("57/128", "115/256"), ("175/256", "353/512")), (("115/256", "29/64"), ("175/256", "353/512")),
    (("57/128", "115/256"), ("353/512", "89/128")), (("115/256", "29/64"), ("353/512", "89/128")),
    (("29/64", "117/256"), ("43/64", "347/512")), (("117/256", "59/128"), ("43/64", "347/512")),
    (("29/64", "117/256"), ("347/512", "175/256")), (("117/256", "59/128"), ("347/512", "175/256")),
    (("59/128", "237/512"), ("43/64", "691/1024")), (("237/512", "119/256"), ("43/64", "691/1024")),
    (("59/128", "237/512"), ("691/1024", "347/512")), (("237/512", "119/256"), ("691/1024", "347/512")),
    (("119/256", "239/512"), ("43/64", "691/1024")), (("239/512", "15/32"), ("43/64", "691/1024")),
    (("119/256", "239/512"), ("691/1024", "347/512")), (("239/512", "15/32"), ("691/1024", "347/512")),
    (("59/128", "237/512"), ("347/512", "697/1024")), (("237/512", "119/256"), ("347/512", "697/1024")),
    (("59/128", "237/512"), ("697/1024", "175/256")), (("237/512", "119/256"), ("697/1024", "175/256")),
    (("119/256", "239/512"), ("347/512", "697/1024")), (("239/512", "15/32"), ("347/512", "697/1024")),
    (("119/256", "239/512"), ("697/1024", "175/256")), (("239/512", "15/32"), ("697/1024", "175/256")),
    (("29/64", "117/256"), ("175/256", "353/512")), (("117/256", "59/128"), ("175/256", "353/512")),
    (("29/64", "117/256"), ("353/512", "89/128")), (("117/256", "59/128"), ("353/512", "89/128")),
    (("59/128", "237/512"), ("175/256", "703/1024")), (("237/512", "119/256"), ("175/256", "703/1024")),
    (("59/128", "237/512"), ("703/1024", "353/512")), (("237/512", "119/256"), ("703/1024", "353/512")),
    (("119/256", "239/512"), ("175/256", "703/1024")), (("239/512", "15/32"), ("175/256", "703/1024")),
    (("119/256", "239/512"), ("703/1024", "353/512")), (("239/512", "15/32"), ("703/1024", "353/512")),
    (("59/128", "119/256"), ("353/512", "89/128")), (("119/256", "239/512"), ("353/512", "709/1024")),
    (("239/512", "15/32"), ("353/512", "709/1024")), (("119/256", "239/512"), ("709/1024", "89/128")),
    (("239/512", "15/32"), ("709/1024", "89/128")), (("7/16", "113/256"), ("89/128", "359/512")),
    (("113/256", "57/128"), ("89/128", "359/512")), (("7/16", "113/256"), ("359/512", "181/256")),
    (("113/256", "57/128"), ("359/512", "181/256")), (("57/128", "115/256"), ("89/128", "359/512")),
    (("115/256", "29/64"), ("89/128", "359/512")), (("57/128", "115/256"), ("359/512", "181/256")),
    (("115/256", "29/64"), ("359/512", "181/256")), (("7/16", "113/256"), ("181/256", "365/512")),
    (("113/256", "57/128"), ("181/256", "365/512")), (("7/16", "113/256"), ("365/512", "23/32")),
    (("113/256", "57/128"), ("365/512", "23/32")), (("57/128", "115/256"), ("181/256", "365/512")),
    (("115/256", "29/64"), ("181/256", "365/512")), (("57/128", "115/256"), ("365/512", "23/32")),
    (("115/256", "29/64"), ("365/512", "23/32")), (("29/64", "117/256"), ("89/128", "359/512")),
    (("117/256", "59/128"), ("89/128", "359/512")), (("29/64", "117/256"), ("359/512", "181/256")),
    (("117/256", "59/128"), ("359/512", "181/256")), (("59/128", "119/256"), ("89/128", "359/512")),
    (("119/256", "239/512"), ("89/128", "715/1024")), (("239/512", "15/32"), ("89/128", "715/1024")),
    (("119/256", "239/512"), ("715/1024", "359/512")), (("239/512", "15/32"), ("715/1024", "359/512")),
    (("59/128", "119/256"), ("359/512", "181/256")), (("119/256", "15/32"), ("359/512", "181/256")),
    (("29/64", "117/256"), ("181/256", "365/512")), (("117/256", "59/128"), ("181/256", "365/512")),
    (("29/64", "117/256"), ("365/512", "23/32")), (("117/256", "59/128"), ("365/512", "23/32")),
    (("59/128", "119/256"), ("181/256", "365/512")), (("119/256", "15/32"), ("181/256", "365/512")),
    (("59/128", "119/256"), ("365/512", "23/32")), (("119/256", "15/32"), ("365/512", "23/32")),
    (("15/32", "241/512"), ("43/64", "691/1024")), (("241/512", "121/256"), ("43/64", "691/1024")),
    (("15/32", "241/512"), ("691/1024", "347/512")), (("241/512", "121/256"), ("691/1024", "347/512")),
    (("121/256", "243/512"), ("43/64", "691/1024")), (("243/512", "61/128"), ("43/64", "691/1024")),
    (("121/256", "243/512"), ("691/1024", "347/512")), (("243/512", "61/128"), ("691/1024", "347/512")),
    (("15/32", "241/512"), ("347/512", "697/1024")), (("241/512", "121/256"), ("347/512", "697/1024")),
    (("15/32", "241/512"), ("697/1024", "175/256")), (("241/512", "121/256"), ("697/1024", "175/256")),
    (("121/256", "243/512"), ("347/512", "697/1024")), (("243/512", "61/128"), ("347/512", "697/1024")),
    (("121/256", "243/512"), ("697/1024", "175/256")), (("243/512", "61/128"), ("697/1024", "175/256")),
    (("61/128", "245/512"), ("43/64", "691/1024")), (("245/512", "123/256"), ("43/64", "691/1024")),
    (("61/128", "245/512"), ("691/1024", "347/512")), (("245/512", "123/256"), ("691/1024", "347/512")),
    (("123/256", "247/512"), ("43/64", "691/1024")), (("247/512", "31/64"), ("43/64", "691/1024")),
    (("123/256", "247/512"), ("691/1024", "347/512")), (("247/512", "31/64"), ("691/1024", "347/512")),
    (("61/128", "245/512"), ("347/512", "697/1024")), (("245/512", "123/256"), ("347/512", "697/1024")),
    (("61/128", "245/512"), ("697/1024", "175/256")), (("245/512", "123/256"), ("697/1024", "175/256")),
    (("123/256", "247/512"), ("347/512", "697/1024")), (("247/512", "31/64"), ("347/512", "697/1024")),
    (("123/256", "247/512"), ("697/1024", "175/256")), (("247/512", "31/64"), ("697/1024", "175/256")),
    (("15/32", "241/512"), ("175/256", "703/1024")), (("241/512", "121/256"), ("175/256", "703/1024")),
    (("15/32", "241/512"), ("703/1024", "353/512")), (("241/512", "121/256"), ("703/1024", "353/512")),
    (("121/256", "243/512"), ("175/256", "703/1024")), (("243/512", "61/128"), ("175/256", "703/1024")),
    (("121/256", "243/512"), ("703/1024", "353/512")), (("243/512", "61/128"), ("703/1024", "353/512")),
    (("15/32", "241/512"), ("353/512", "709/1024")), (("241/512", "121/256"), ("353/512", "709/1024")),
    (("15/32", "241/512"), ("709/1024", "89/128")), (("241/512", "121/256"), ("709/1024", "89/128")),
    (("121/256", "243/512"), ("353/512", "709/1024")), (("243/512", "61/128"), ("353/512", "709/1024")),
    (("121/256", "243/512"), ("709/1024", "89/128")), (("243/512", "61/128"), ("709/1024", "89/128")),
    (("61/128", "245/512"), ("175/256", "703/1024")), (("245/512", "123/256"), ("175/256", "703/1024")),
    (("61/128", "245/512"), ("703/1024", "353/512")), (("245/512", "123/256"), ("703/1024", "353/512")),
    (("123/256", "247/512"), ("175/256", "703/1024")), (("247/512", "31/64"), ("175/256", "703/1024")),
    (("123/256", "247/512"), ("703/1024", "353/512")), (("247/512", "31/64"), ("703/1024", "353/512")),
    (("61/128", "245/512"), ("353/512", "709/1024")), (("245/512", "123/256"), ("353/512", "709/1024")),
    (("61/128", "245/512"), ("709/1024", "89/128")), (("245/512", "123/256"), ("709/1024", "89/128")),
    (("123/256", "247/512"), ("353/512", "709/1024")), (("247/512", "31/64"), ("353/512", "709/1024")),
    (("123/256", "247/512"), ("709/1024", "89/128")), (("247/512", "31/64"), ("709/1024", "89/128")),
    (("31/64", "249/512"), ("43/64", "691/1024")), (("249/512", "125/256"), ("43/64", "691/1024")),
    (("31/64", "249/512"), ("691/1024", "347/512")), (("249/512", "125/256"), ("691/1024", "347/512")),
    (("125/256", "251/512"), ("43/64", "691/1024")), (("251/512", "63/128"), ("43/64", "691/1024")),
    (("125/256", "251/512"), ("691/1024", "347/512")), (("251/512", "63/128"), ("691/1024", "347/512")),
    (("31/64", "249/512"), ("347/512", "697/1024")), (("249/512", "125/256"), ("347/512", "697/1024")),
    (("31/64", "249/512"), ("697/1024", "175/256")), (("249/512", "125/256"), ("697/1024", "175/256")),
    (("125/256", "251/512"), ("347/512", "697/1024")), (("251/512", "63/128"), ("347/512", "697/1024")),
    (("125/256", "251/512"), ("697/1024", "175/256")), (("251/512", "63/128"), ("697/1024", "175/256")),
    (("63/128", "505/1024"), ("43/64", "1379/2048")), (("505/1024", "253/512"), ("43/64", "1379/2048")),
    (("63/128", "505/1024"), ("1379/2048", "691/1024")), (("505/1024", "253/512"), ("1379/2048", "691/1024")),
    (("253/512", "507/1024"), ("43/64", "1379/2048")), (("507/1024", "127/256"), ("43/64", "1379/2048")),
    (("253/512", "507/1024"), ("1379/2048", "691/1024")), (("507/1024", "127/256"), ("1379/2048", "691/1024")),
    (("63/128", "505/1024"), ("691/1024", "1385/2048")), (("505/1024", "253/512"), ("691/1024", "1385/2048")),
    (("63/128", "505/1024"), ("1385/2048", "347/512")), (("505/1024", "253/512"), ("1385/2048", "347/512")),
    (("253/512", "507/1024"), ("691/1024", "1385/2048")), (("507/1024", "127/256"), ("691/1024", "1385/2048")),
    (("253/512", "507/1024"), ("1385/2048", "347/512")), (("507/1024", "127/256"), ("1385/2048", "347/512")),
    (("127/256", "509/1024"), ("43/64", "1379/2048")), (("509/1024", "255/512"), ("43/64", "1379/2048")),
    (("127/256", "509/1024"), ("1379/2048", "691/1024")), (("509/1024", "255/512"), ("1379/2048", "691/1024")),
    (("255/512", "511/1024"), ("43/64", "1379/2048")), (("511/1024", "1/2"), ("43/64", "1379/2048")),
    (("255/512", "511/1024"), ("1379/2048", "691/1024")), (("511/1024", "1/2"), ("1379/2048", "691/1024")),
    (("127/256", "509/1024"), ("691/1024", "1385/2048")), (("509/1024", "255/512"), ("691/1024", "1385/2048")),
    (("127/256", "509/1024"), ("1385/2048", "347/512")), (("509/1024", "255/512"), ("1385/2048", "347/512")),
    (("255/512", "511/1024"), ("691/1024", "1385/2048")), (("511/1024", "1/2"), ("691/1024", "1385/2048")),
    (("255/512", "511/1024"), ("1385/2048", "347/512")), (("511/1024", "1/2"), ("1385/2048", "347/512")),
    (("63/128", "253/512"), ("347/512", "697/1024")), (("253/512", "507/1024"), ("347/512", "1391/2048")),
    (("507/1024", "127/256"), ("347/512", "1391/2048")), (("253/512", "507/1024"), ("1391/2048", "697/1024")),
    (("507/1024", "127/256"), ("1391/2048", "697/1024")), (("63/128", "253/512"), ("697/1024", "175/256")),
    (("253/512", "507/1024"), ("697/1024", "1397/2048")), (("507/1024", "127/256"), ("697/1024", "1397/2048")),
    (("253/512", "507/1024"), ("1397/2048", "175/256")), (("507/1024", "127/256"), ("1397/2048", "175/256")),
    (("127/256", "509/1024"), ("347/512", "1391/2048")), (("509/1024", "255/512"), ("347/512", "1391/2048")),
    (("127/256", "509/1024"), ("1391/2048", "697/1024")), (("509/1024", "255/512"), ("1391/2048", "697/1024")),
    (("255/512", "511/1024"), ("347/512", "1391/2048")), (("511/1024", "1/2"), ("347/512", "1391/2048")),
    (("255/512", "511/1024"), ("1391/2048", "697/1024")), (("511/1024", "1/2"), ("1391/2048", "697/1024")),
    (("127/256", "509/1024"), ("697/1024", "1397/2048")), (("509/1024", "255/512"), ("697/1024", "1397/2048")),
    (("127/256", "509/1024"), ("1397/2048", "175/256")), (("509/1024", "255/512"), ("1397/2048", "175/256")),
    (("255/512", "511/1024"), ("697/1024", "1397/2048")), (("511/1024", "1/2"), ("697/1024", "1397/2048")),
    (("255/512", "511/1024"), ("1397/2048", "175/256")), (("511/1024", "1/2"), ("1397/2048", "175/256")),
    (("31/64", "249/512"), ("175/256", "703/1024")), (("249/512", "125/256"), ("175/256", "703/1024")),
    (("31/64", "249/512"), ("703/1024", "353/512")), (("249/512", "125/256"), ("703/1024", "353/512")),
    (("125/256", "251/512"), ("175/256", "703/1024")), (("251/512", "63/128"), ("175/256", "703/1024")),
    (("125/256", "251/512"), ("703/1024", "353/512")), (("251/512", "63/128"), ("703/1024", "353/512")),
    (("31/64", "249/512"), ("353/512", "709/1024")), (("249/512", "125/256"), ("353/512", "709/1024")),
    (("31/64", "249/512"), ("709/1024", "89/128")), (("249/512", "125/256"), ("709/1024", "89/128")),
    (("125/256", "251/512"), ("353/512", "709/1024")), (("251/512", "63/128"), ("353/512", "709/1024")),
    (("125/256", "251/512"), ("709/1024", "89/128")), (("251/512", "63/128"), ("709/1024", "89/128")),
    (("63/128", "253/512"), ("175/256", "703/1024")), (("253/512", "127/256"), ("175/256", "703/1024")),
    (("63/128", "253/512"), ("703/1024", "353/512")), (("253/512", "127/256"), ("703/1024", "353/512")),
    (("127/256", "509/1024"), ("175/256", "1403/2048")), (("509/1024", "255/512"), ("175/256", "1403/2048")),
    (("127/256", "509/1024"), ("1403/2048", "703/1024")), (("509/1024", "255/512"), ("1403/2048", "703/1024")),
    (("255/512", "511/1024"), ("175/256", "1403/2048")), (("511/1024", "1/2"), ("175/256", "1403/2048")),
    (("255/512", "511/1024"), ("1403/2048", "703/1024")), (("511/1024", "1/2"), ("1403/2048", "703/1024")),
    (("127/256", "509/1024"), ("703/1024", "1409/2048")), (("509/1024", "255/512"), ("703/1024", "1409/2048")),
    (("127/256", "509/1024"), ("1409/2048", "353/512")), (("509/1024", "255/512"), ("1409/2048", "353/512")),
    (("255/512", "511/1024"), ("703/1024", "1409/2048")), (("511/1024", "1/2"), ("703/1024", "1409/2048")),
    (("255/512", "511/1024"), ("1409/2048", "353/512")), (("511/1024", "1/2"), ("1409/2048", "353/512")),
    (("63/128", "253/512"), ("353/512", "709/1024")), (("253/512", "127/256"), ("353/512", "709/1024")),
    (("63/128", "253/512"), ("709/1024", "89/128")), (("253/512", "127/256"), ("709/1024", "89/128")),
    (("127/256", "255/512"), ("353/512", "709/1024")), (("255/512", "511/1024"), ("353/512", "1415/2048")),
    (("511/1024", "1/2"), ("353/512", "1415/2048")), (("255/512", "511/1024"), ("1415/2048", "709/1024")),
    (("511/1024", "1/2"), ("1415/2048", "709/1024")), (("127/256", "255/512"), ("709/1024", "89/128")),
    (("255/512", "511/1024"), ("709/1024", "1421/2048")), (("511/1024", "1/2"), ("709/1024", "1421/2048")),
    (("255/512", "511/1024"), ("1421/2048", "89/128")), (("511/1024", "1/2"), ("1421/2048", "89/128")),
    (("15/32", "241/512"), ("89/128", "715/1024")), (("241/512", "121/256"), ("89/128", "715/1024")),
    (("15/32", "241/512"), ("715/1024", "359/512")), (("241/512", "121/256"), ("715/1024", "359/512")),
    (("121/256", "243/512"), ("89/128", "715/1024")), (("243/512", "61/128"), ("89/128", "715/1024")),
    (("121/256", "243/512"), ("715/1024", "359/512")), (("243/512", "61/128"), ("715/1024", "359/512")),
    (("15/32", "241/512"), ("359/512", "721/1024")), (("241/512", "121/256"), ("359/512", "721/1024")),
    (("15/32", "241/512"), ("721/1024", "181/256")), (("241/512", "121/256"), ("721/1024", "181/256")),
    (("121/256", "243/512"), ("359/512", "721/1024")), (("243/512", "61/128"), ("359/512", "721/1024")),
    (("121/256", "243/512"), ("721/1024", "181/256")), (("243/512", "61/128"), ("721/1024", "181/256")),
    (("61/128", "245/512"), ("89/128", "715/1024")), (("245/512", "123/256"), ("89/128", "715/1024")),
    (("61/128", "245/512"), ("715/1024", "359/512")), (("245/512", "123/256"), ("715/1024", "359/512")),
    (("123/256", "247/512"), ("89/128", "715/1024")), (("247/512", "31/64"), ("89/128", "715/1024")),
    (("123/256", "247/512"), ("715/1024", "359/512")), (("247/512", "31/64"), ("715/1024", "359/512")),
    (("61/128", "245/512"), ("359/512", "721/1024")), (("245/512", "123/256"), ("359/512", "721/1024")),
    (("61/128", "245/512"), ("721/1024", "181/256")), (("245/512", "123/256"), ("721/1024", "181/256")),
    (("123/256", "247/512"), ("359/512", "721/1024")), (("247/512", "31/64"), ("359/512", "721/1024")),
    (("123/256", "247/512"), ("721/1024", "181/256")), (("247/512", "31/64"), ("721/1024", "181/256")),
    (("15/32", "241/512"), ("181/256", "727/1024")), (("241/512", "121/256"), ("181/256", "727/1024")),
    (("15/32", "241/512"), ("727/1024", "365/512")), (("241/512", "121/256"), ("727/1024", "365/512")),
    (("121/256", "243/512"), ("181/256", "727/1024")), (("243/512", "61/128"), ("181/256", "727/1024")),
    (("121/256", "243/512"), ("727/1024", "365/512")), (("243/512", "61/128"), ("727/1024", "365/512")),
    (("15/32", "121/256"), ("365/512", "23/32")), (("121/256", "243/512"), ("365/512", "733/1024")),
    (("243/512", "61/128"), ("365/512", "733/1024")), (("121/256", "243/512"), ("733/1024", "23/32")),
    (("243/512", "61/128"), ("733/1024", "23/32")), (("61/128", "245/512"), ("181/256", "727/1024")),
    (("245/512", "123/256"), ("181/256", "727/1024")), (("61/128", "245/512"), ("727/1024", "365/512")),
    (("245/512", "123/256"), ("727/1024", "365/512")), (("123/256", "247/512"), ("181/256", "727/1024")),
    (("247/512", "31/64"), ("181/256", "727/1024")), (("123/256", "247/512"), ("727/1024", "365/512")),
    (("247/512", "31/64"), ("727/1024", "365/512")), (("61/128", "245/512"), ("365/512", "733/1024")),
    (("245/512", "123/256"), ("365/512", "733/1024")), (("61/128", "245/512"), ("733/1024", "23/32")),
    (("245/512", "123/256"), ("733/1024", "23/32")), (("123/256", "247/512"), ("365/512", "733/1024")),
    (("247/512", "31/64"), ("365/512", "733/1024")), (("123/256", "247/512"), ("733/1024", "23/32")),
    (("247/512", "31/64"), ("733/1024", "23/32")), (("31/64", "249/512"), ("89/128", "715/1024")),
    (("249/512", "125/256"), ("89/128", "715/1024")), (("31/64", "249/512"), ("715/1024", "359/512")),
    (("249/512", "125/256"), ("715/1024", "359/512")), (("125/256", "251/512"), ("89/128", "715/1024")),
    (("251/512", "63/128"), ("89/128", "715/1024")), (("125/256", "251/512"), ("715/1024", "359/512")),
    (("251/512", "63/128"), ("715/1024", "359/512")), (("31/64", "249/512"), ("359/512", "721/1024")),
    (("249/512", "125/256"), ("359/512", "721/1024")), (("31/64", "249/512"), ("721/1024", "181/256")),
    (("249/512", "125/256"), ("721/1024", "181/256")), (("125/256", "251/512"), ("359/512", "721/1024")),
    (("251/512", "63/128"), ("359/512", "721/1024")), (("125/256", "251/512"), ("721/1024", "181/256")),
    (("251/512", "63/128"), ("721/1024", "181/256")), (("63/128", "253/512"), ("89/128", "715/1024")),
    (("253/512", "127/256"), ("89/128", "715/1024")), (("63/128", "253/512"), ("715/1024", "359/512")),
    (("253/512", "127/256"), ("715/1024", "359/512")), (("127/256", "255/512"), ("89/128", "715/1024")),
    (("255/512", "1/2"), ("89/128", "715/1024")), (("127/256", "255/512"), ("715/1024", "359/512")),
    (("255/512", "1/2"), ("715/1024", "359/512")), (("63/128", "253/512"), ("359/512", "721/1024")),
    (("253/512", "127/256"), ("359/512", "721/1024")), (("63/128", "253/512"), ("721/1024", "181/256")),
    (("253/512", "127/256"), ("721/1024", "181/256")), (("127/256", "255/512"), ("359/512", "721/1024")),
    (("255/512", "1/2"), ("359/512", "721/1024")), (("127/256", "255/512"), ("721/1024", "181/256")),
    (("255/512", "1/2"), ("721/1024", "181/256")), (("31/64", "249/512"), ("181/256", "727/1024")),
    (("249/512", "125/256"), ("181/256", "727/1024")), (("31/64", "249/512"), ("727/1024", "365/512")),
    (("249/512", "125/256"), ("727/1024", "365/512")), (("125/256", "251/512"), ("181/256", "727/1024")),
    (("251/512", "63/128"), ("181/256", "727/1024")), (("125/256", "251/512"), ("727/1024", "365/512")),
    (("251/512", "63/128"), ("727/1024", "365/512")), (("31/64", "249/512"), ("365/512", "733/1024")),
    (("249/512", "125/256"), ("365/512", "733/1024")), (("31/64", "249/512"), ("733/1024", "23/32")),
    (("249/512", "125/256"), ("733/1024", "23/32")), (("125/256", "251/512"), ("365/512", "733/1024")),
    (("251/512", "63/128"), ("365/512", "733/1024")), (("125/256", "251/512"), ("733/1024", "23/32")),
    (("251/512", "63/128"), ("733/1024", "23/32")), (("63/128", "253/512"), ("181/256", "727/1024")),
    (("253/512", "127/256"), ("181/256", "727/1024")), (("63/128", "253/512"), ("727/1024", "365/512")),
    (("253/512", "127/256"), ("727/1024", "365/512")), (("127/256", "255/512"), ("181/256", "727/1024")),
    (("255/512", "1/2"), ("181/256", "727/1024")), (("127/256", "255/512"), ("727/1024", "365/512")),
    (("255/512", "1/2"), ("727/1024", "365/512")), (("63/128", "253/512"), ("365/512", "733/1024")),
    (("253/512", "127/256"), ("365/512", "733/1024")), (("63/128", "253/512"), ("733/1024", "23/32")),
    (("253/512", "127/256"), ("733/1024", "23/32")), (("127/256", "255/512"), ("365/512", "733/1024")),
    (("255/512", "1/2"), ("365/512", "733/1024")), (("127/256", "255/512"), ("733/1024", "23/32")),
    (("255/512", "1/2"), ("733/1024", "23/32")), (("3/8", "97/256"), ("23/32", "371/512")),
    (("97/256", "49/128"), ("23/32", "371/512")), (("3/8", "97/256"), ("371/512", "187/256")),
    (("97/256", "49/128"), ("371/512", "187/256")), (("49/128", "99/256"), ("23/32", "371/512")),
    (("99/256", "25/64"), ("23/32", "371/512")), (("49/128", "99/256"), ("371/512", "187/256")),
    (("99/256", "25/64"), ("371/512", "187/256")), (("3/8", "97/256"), ("187/256", "377/512")),
    (("97/256", "49/128"), ("187/256", "377/512")), (("3/8", "97/256"), ("377/512", "95/128")),
    (("97/256", "49/128"), ("377/512", "95/128")), (("49/128", "99/256"), ("187/256", "377/512")),
    (("99/256", "25/64"), ("187/256", "377/512")), (("49/128", "99/256"), ("377/512", "95/128")),
    (("99/256", "25/64"), ("377/512", "95/128")), (("25/64", "101/256"), ("23/32", "371/512")),
    (("101/256", "51/128"), ("23/32", "371/512")), (("25/64", "101/256"), ("371/512", "187/256")),
    (("101/256", "51/128"), ("371/512", "187/256")), (("51/128", "103/256"), ("23/32", "371/512")),
    (("103/256", "13/32"), ("23/32", "371/512")), (("51/128", "103/256"), ("371/512", "187/256")),
    (("103/256", "13/32"), ("371/512", "187/256")), (("25/64", "101/256"), ("187/256", "377/512")),
    (("101/256", "51/128"), ("187/256", "377/512")), (("25/64", "101/256"), ("377/512", "95/128")),
    (("101/256", "51/128"), ("377/512", "95/128")), (("51/128", "103/256"), ("187/256", "377/512")),
    (("103/256", "13/32"), ("187/256", "377/512")), (("51/128", "103/256"), ("377/512", "95/128")),
    (("103/256", "13/32"), ("377/512", "95/128")), (("3/8", "97/256"), ("95/128", "383/512")),
    (("97/256", "49/128"), ("95/128", "383/512")), (("3/8", "97/256"), ("383/512", "193/256")),
    (("97/256", "49/128"), ("383/512", "193/256")), (("49/128", "99/256"), ("95/128", "383/512")),
    (("99/256", "25/64"), ("95/128", "383/512")), (("49/128", "99/256"), ("383/512", "193/256")),
    (("99/256", "25/64"), ("383/512", "193/256")), (("3/8", "49/128"), ("193/256", "49/64")),
    (("49/128", "25/64"), ("193/256", "49/64")), (("25/64", "101/256"), ("95/128", "383/512")),
    (("101/256", "51/128"), ("95/128", "383/512")), (("25/64", "101/256"), ("383/512", "193/256")),
    (("101/256", "51/128"), ("383/512", "193/256")), (("51/128", "103/256"), ("95/128", "383/512")),
    (("103/256", "13/32"), ("95/128", "383/512")), (("51/128", "103/256"), ("383/512", "193/256")),
    (("103/256", "13/32"), ("383/512", "193/256")), (("25/64", "101/256"), ("193/256", "389/512")),
    (("101/256", "51/128"), ("193/256", "389/512")), (("25/64", "101/256"), ("389/512", "49/64")),
    (("101/256", "51/128"), ("389/512", "49/64")), (("51/128", "103/256"), ("193/256", "389/512")),
    (("103/256", "13/32"), ("193/256", "389/512")), (("51/128", "103/256"), ("389/512", "49/64")),
    (("103/256", "13/32"), ("389/512", "49/64")), (("13/32", "105/256"), ("23/32", "371/512")),
    (("105/256", "53/128"), ("23/32", "371/512")), (("13/32", "105/256"), ("371/512", "187/256")),
    (("105/256", "53/128"), ("371/512", "187/256")), (("53/128", "107/256"), ("23/32", "371/512")),
    (("107/256", "27/64"), ("23/32", "371/512")), (("53/128", "107/256"), ("371/512", "187/256")),
    (("107/256", "27/64"), ("371/512", "187/256")), (("13/32", "105/256"), ("187/256", "377/512")),
    (("105/256", "53/128"), ("187/256", "377/512")), (("13/32", "105/256"), ("377/512", "95/128")),
    (("105/256", "53/128"), ("377/512", "95/128")), (("53/128", "107/256"), ("187/256", "377/512")),
    (("107/256", "27/64"), ("187/256", "377/512")), (("53/128", "107/256"), ("377/512", "95/128")),
    (("107/256", "27/64"), ("377/512", "95/128")), (("27/64", "109/256"), ("23/32", "371/512")),
    (("109/256", "55/128"), ("23/32", "371/512")), (("27/64", "109/256"), ("371/512", "187/256")),
    (("109/256", "55/128"), ("371/512", "187/256")), (("55/128", "111/256"), ("23/32", "371/512")),
    (("111/256", "7/16"), ("23/32", "371/512")), (("55/128", "111/256"), ("371/512", "187/256")),
    (("111/256", "7/16"), ("371/512", "187/256")), (("27/64", "109/256"), ("187/256", "377/512")),
    (("109/256", "55/128"), ("187/256", "377/512")), (("27/64", "109/256"), ("377/512", "95/128")),
    (("109/256", "55/128"), ("377/512", "95/128")), (("55/128", "111/256"), ("187/256", "377/512")),
    (("111/256", "7/16"), ("187/256", "377/512")), (("55/128", "111/256"), ("377/512", "95/128")),
    (("111/256", "7/16"), ("377/512", "95/128")), (("13/32", "105/256"), ("95/128", "383/512")),
    (("105/256", "53/128"), ("95/128", "383/512")), (("13/32", "105/256"), ("383/512", "193/256")),
    (("105/256", "53/128"), ("383/512", "193/256")), (("53/128", "107/256"), ("95/128", "383/512")),
    (("107/256", "27/64"), ("95/128", "383/512")), (("53/128", "107/256"), ("383/512", "193/256")),
    (("107/256", "27/64"), ("383/512", "193/256")), (("13/32", "105/256"), ("193/256", "389/512")),
    (("105/256", "53/128"), ("193/256", "389/512")), (("13/32", "105/256"), ("389/512", "49/64")),
    (("105/256", "53/128"), ("389/512", "49/64")), (("53/128", "107/256"), ("193/256", "389/512")),
    (("107/256", "27/64"), ("193/256", "389/512")), (("53/128", "107/256"), ("389/512", "49/64")),
    (("107/256", "27/64"), ("389/512", "49/64")), (("27/64", "109/256"), ("95/128", "383/512")),
    (("109/256", "55/128"), ("95/128", "383/512")), (("27/64", "109/256"), ("383/512", "193/256")),
    (("109/256", "55/128"), ("383/512", "193/256")), (("55/128", "111/256"), ("95/128", "383/512")),
    (("111/256", "7/16"), ("95/128", "383/512")), (("55/128", "111/256"), ("383/512", "193/256")),
    (("111/256", "7/16"), ("383/512", "193/256")), (("27/64", "109/256"), ("193/256", "389/512")),
    (("109/256", "55/128"), ("193/256", "389/512")), (("27/64", "109/256"), ("389/512", "49/64")),
    (("109/256", "55/128"), ("389/512", "49/64")), (("55/128", "111/256"), ("193/256", "389/512")),
    (("111/256", "7/16"), ("193/256", "389/512")), (("55/128", "111/256"), ("389/512", "49/64")),
    (("111/256", "7/16"), ("389/512", "49/64")), (("3/8", "49/128"), ("49/64", "199/256")),
    (("49/128", "25/64"), ("49/64", "199/256")), (("3/8", "49/128"), ("199/256", "101/128")),
    (("49/128", "25/64"), ("199/256", "101/128")), (("25/64", "51/128"), ("49/64", "199/256")),
    (("51/128", "13/32"), ("49/64", "199/256")), (("25/64", "51/128"), ("199/256", "101/128")),
    (("51/128", "13/32"), ("199/256", "101/128")), (("3/8", "49/128"), ("101/128", "205/256")),
    (("49/128", "25/64"), ("101/128", "205/256")), (("3/8", "49/128"), ("205/256", "13/16")),
    (("49/128", "25/64"), ("205/256", "13/16")), (("25/64", "51/128"), ("101/128", "205/256")),
    (("51/128", "13/32"), ("101/128", "205/256")), (("25/64", "51/128"), ("205/256", "13/16")),
    (("51/128", "13/32"), ("205/256", "13/16")), (("13/32", "53/128"), ("49/64", "199/256")),
    (("53/128", "27/64"), ("49/64", "199/256")), (("13/32", "53/128"), ("199/256", "101/128")),
    (("53/128", "27/64"), ("199/256", "101/128")), (("27/64", "109/256"), ("49/64", "395/512")),
    (("109/256", "55/128"), ("49/64", "395/512")), (("27/64", "109/256"), ("395/512", "199/256")),
    (("109/256", "55/128"), ("395/512", "199/256")), (("55/128", "111/256"), ("49/64", "395/512")),
    (("111/256", "7/16"), ("49/64", "395/512")), (("55/128", "111/256"), ("395/512", "199/256")),
    (("111/256", "7/16"), ("395/512", "199/256")), (("27/64", "55/128"), ("199/256", "101/128")),
    (("55/128", "7/16"), ("199/256", "101/128")), (("13/32", "53/128"), ("101/128", "205/256")),
    (("53/128", "27/64"), ("101/128", "205/256")), (("13/32", "53/128"), ("205/256", "13/16")),
    (("53/128", "27/64"), ("205/256", "13/16")), (("27/64", "55/128"), ("101/128", "205/256")),
    (("55/128", "7/16"), ("101/128", "205/256")), (("27/64", "55/128"), ("205/256", "13/16")),
    (("55/128", "7/16"), ("205/256", "13/16")), (("7/16", "113/256"), ("23/32", "371/512")),
    (("113/256", "57/128"), ("23/32", "371/512")), (("7/16", "113/256"), ("371/512", "187/256")),
    (("113/256", "57/128"), ("371/512", "187/256")), (("57/128", "115/256"), ("23/32", "371/512")),
    (("115/256", "29/64"), ("23/32", "371/512")), (("57/128", "115/256"), ("371/512", "187/256")),
    (("115/256", "29/64"), ("371/512", "187/256")), (("7/16", "113/256"), ("187/256", "377/512")),
    (("113/256", "57/128"), ("187/256", "377/512")), (("7/16", "113/256"), ("377/512", "95/128")),
    (("113/256", "57/128"), ("377/512", "95/128")), (("57/128", "115/256"), ("187/256", "377/512")),
    (("115/256", "29/64"), ("187/256", "377/512")), (("57/128", "115/256"), ("377/512", "95/128")),
    (("115/256", "29/64"), ("377/512", "95/128")), (("29/64", "117/256"), ("23/32", "371/512")),
    (("117/256", "59/128"), ("23/32", "371/512")), (("29/64", "117/256"), ("371/512", "187/256")),
    (("117/256", "59/128"), ("371/512", "187/256")), (("59/128", "119/256"), ("23/32", "371/512")),
    (("119/256", "15/32"), ("23/32", "371/512")), (("59/128", "119/256"), ("371/512", "187/256")),
    (("119/256", "15/32"), ("371/512", "187/256")), (("29/64", "117/256"), ("187/256", "377/512")),
    (("117/256", "59/128"), ("187/256", "377/512")), (("29/64", "117/256"), ("377/512", "95/128")),
    (("117/256", "59/128"), ("377/512", "95/128")), (("59/128", "119/256"), ("187/256", "377/512")),
    (("119/256", "15/32"), ("187/256", "377/512")), (("59/128", "119/256"), ("377/512", "95/128")),
    (("119/256", "15/32"), ("377/512", "95/128")), (("7/16", "113/256"), ("95/128", "383/512")),
    (("113/256", "57/128"), ("95/128", "383/512")), (("7/16", "113/256"), ("383/512", "193/256")),
    (("113/256", "57/128"), ("383/512", "193/256")), (("57/128", "115/256"), ("95/128", "383/512")),
    (("115/256", "29/64"), ("95/128", "383/512")), (("57/128", "115/256"), ("383/512", "193/256")),
    (("115/256", "29/64"), ("383/512", "193/256")), (("7/16", "113/256"), ("193/256", "389/512")),
    (("113/256", "57/128"), ("193/256", "389/512")), (("7/16", "113/256"), ("389/512", "49/64")),
    (("113/256", "57/128"), ("389/512", "49/64")), (("57/128", "115/256"), ("193/256", "389/512")),
    (("115/256", "29/64"), ("193/256", "389/512")), (("57/128", "115/256"), ("389/512", "49/64")),
    (("115/256", "29/64"), ("389/512", "49/64")), (("29/64", "117/256"), ("95/128", "383/512")),
    (("117/256", "59/128"), ("95/128", "383/512")), (("29/64", "117/256"), ("383/512", "193/256")),
    (("117/256", "59/128"), ("383/512", "193/256")), (("59/128", "119/256"), ("95/128", "383/512")),
    (("119/256", "15/32"), ("95/128", "383/512")), (("59/128", "119/256"), ("383/512", "193/256")),
    (("119/256", "15/32"), ("383/512", "193/256")), (("29/64", "117/256"), ("193/256", "389/512")),
    (("117/256", "59/128"), ("193/256", "389/512")), (("29/64", "117/256"), ("389/512", "49/64")),
    (("117/256", "59/128"), ("389/512", "49/64")), (("59/128", "119/256"), ("193/256", "389/512")),
    (("119/256", "15/32"), ("193/256", "389/512")), (("59/128", "119/256"), ("389/512", "49/64")),
    (("119/256", "15/32"), ("389/512", "49/64")), (("15/32", "121/256"), ("23/32", "371/512")),
    (("121/256", "61/128"), ("23/32", "371/512")), (("15/32", "121/256"), ("371/512", "187/256")),
    (("121/256", "61/128"), ("371/512", "187/256")), (("61/128", "245/512"), ("23/32", "739/1024")),
    (("245/512", "123/256"), ("23/32", "739/1024")), (("61/128", "245/512"), ("739/1024", "371/512")),
    (("245/512", "123/256"), ("739/1024", "371/512")), (("123/256", "247/512"), ("23/32", "739/1024")),
    (("247/512", "31/64"), ("23/32", "739/1024")), (("123/256", "247/512"), ("739/1024", "371/512")),
    (("247/512", "31/64"), ("739/1024", "371/512")), (("61/128", "123/256"), ("371/512", "187/256")),
    (("123/256", "247/512"), ("371/512", "745/1024")), (("247/512", "31/64"), ("371/512", "745/1024")),
    (("123/256", "247/512"), ("745/1024", "187/256")), (("247/512", "31/64"), ("745/1024", "187/256")),
    (("15/32", "121/256"), ("187/256", "377/512")), (("121/256", "61/128"), ("187/256", "377/512")),
    (("15/32", "121/256"), ("377/512", "95/128")), (("121/256", "61/128"), ("377/512", "95/128")),
    (("61/128", "123/256"), ("187/256", "377/512")), (("123/256", "31/64"), ("187/256", "377/512")),
    (("61/128", "123/256"), ("377/512", "95/128")), (("123/256", "31/64"), ("377/512", "95/128")),
    (("31/64", "249/512"), ("23/32", "739/1024")), (("249/512", "125/256"), ("23/32", "739/1024")),
    (("31/64", "249/512"), ("739/1024", "371/512")), (("249/512", "125/256"), ("739/1024", "371/512")),
    (("125/256", "251/512"), ("23/32", "739/1024")), (("251/512", "63/128"), ("23/32", "739/1024")),
    (("125/256", "251/512"), ("739/1024", "371/512")), (("251/512", "63/128"), ("739/1024", "371/512")),
    (("31/64", "249/512"), ("371/512", "745/1024")), (("249/512", "125/256"), ("371/512", "745/1024")),
    (("31/64", "249/512"), ("745/1024", "187/256")), (("249/512", "125/256"), ("745/1024", "187/256")),
    (("125/256", "251/512"), ("371/512", "745/1024")), (("251/512", "63/128"), ("371/512", "745/1024")),
    (("125/256", "251/512"), ("745/1024", "187/256")), (("251/512", "63/128"), ("745/1024", "187/256")),
    (("63/128", "253/512"), ("23/32", "739/1024")), (("253/512", "127/256"), ("23/32", "739/1024")),
    (("63/128", "253/512"), ("739/1024", "371/512")), (("253/512", "127/256"), ("739/1024", "371/512")),
    (("127/256", "255/512"), ("23/32", "739/1024")), (("255/512", "1/2"), ("23/32", "739/1024")),
    (("127/256", "255/512"), ("739/1024", "371/512")), (("255/512", "1/2"), ("739/1024", "371/512")),
    (("63/128", "253/512"), ("371/512", "745/1024")), (("253/512", "127/256"), ("371/512", "745/1024")),
    (("63/128", "253/512"), ("745/1024", "187/256")), (("253/512", "127/256"), ("745/1024", "187/256")),
    (("127/256", "255/512"), ("371/512", "745/1024")), (("255/512", "1/2"), ("371/512", "745/1024")),
    (("127/256", "255/512"), ("745/1024", "187/256")), (("255/512", "1/2"), ("745/1024", "187/256")),
    (("31/64", "249/512"), ("187/256", "751/1024")), (("249/512", "125/256"), ("187/256", "751/1024")),
    (("31/64", "249/512"), ("751/1024", "377/512")), (("249/512", "125/256"), ("751/1024", "377/512")),
    (("125/256", "251/512"), ("187/256", "751/1024")), (("251/512", "63/128"), ("187/256", "751/1024")),
    (("125/256", "251/512"), ("751/1024", "377/512")), (("251/512", "63/128"), ("751/1024", "377/512")),
    (("31/64", "125/256"), ("377/512", "95/128")), (("125/256", "251/512"), ("377/512", "757/1024")),
    (("251/512", "63/128"), ("377/512", "757/1024")), (("125/256", "251/512"), ("757/1024", "95/128")),
    (("251/512", "63/128"), ("757/1024", "95/128")), (("63/128", "253/512"), ("187/256", "751/1024")),
    (("253/512", "127/256"), ("187/256", "751/1024")), (("63/128", "253/512"), ("751/1024", "377/512")),
    (("253/512", "127/256"), ("751/1024", "377/512")), (("127/256", "255/512"), ("187/256", "751/1024")),
    (("255/512", "1/2"), ("187/256", "751/1024")), (("127/256", "255/512"), ("751/1024", "377/512")),
    (("255/512", "1/2"), ("751/1024", "377/512")), (("63/128", "253/512"), ("377/512", "757/1024")),
    (("253/512", "127/256"), ("377/512", "757/1024")), (("63/128", "253/512"), ("757/1024", "95/128")),
    (("253/512", "127/256"), ("757/1024", "95/128")), (("127/256", "255/512"), ("377/512", "757/1024")),
    (("255/512", "1/2"), ("377/512", "757/1024")), (("127/256", "255/512"), ("757/1024", "95/128")),
    (("255/512", "1/2"), ("757/1024", "95/128")), (("15/32", "121/256"), ("95/128", "383/512")),
    (("121/256", "61/128"), ("95/128", "383/512")), (("15/32", "121/256"), ("383/512", "193/256")),
    (("121/256", "61/128"), ("383/512", "193/256")), (("61/128", "123/256"), ("95/128", "383/512")),
    (("123/256", "31/64"), ("95/128", "383/512")), (("61/128", "123/256"), ("383/512", "193/256")),
    (("123/256", "31/64"), ("383/512", "193/256")), (("15/32", "121/256"), ("193/256", "389/512")),
    (("121/256", "61/128"), ("193/256", "389/512")), (("15/32", "121/256"), ("389/512", "49/64")),
    (("121/256", "61/128"), ("389/512", "49/64")), (("61/128", "123/256"), ("193/256", "389/512")),
    (("123/256", "31/64"), ("193/256", "389/512")), (("61/128", "123/256"), ("389/512", "49/64")),
    (("123/256", "31/64"), ("389/512", "49/64")), (("31/64", "125/256"), ("95/128", "383/512")),
    (("125/256", "63/128"), ("95/128", "383/512")), (("31/64", "125/256"), ("383/512", "193/256")),
    (("125/256", "63/128"), ("383/512", "193/256")), (("63/128", "253/512"), ("95/128", "763/1024")),
    (("253/512", "127/256"), ("95/128", "763/1024")), (("63/128", "253/512"), ("763/1024", "383/512")),
    (("253/512", "127/256"), ("763/1024", "383/512")), (("127/256", "255/512"), ("95/128", "763/1024")),
    (("255/512", "1/2"), ("95/128", "763/1024")), (("127/256", "255/512"), ("763/1024", "383/512")),
    (("255/512", "1/2"), ("763/1024", "383/512")), (("63/128", "127/256"), ("383/512", "193/256")),
    (("127/256", "255/512"), ("383/512", "769/1024")), (("255/512", "1/2"), ("383/512", "769/1024")),
    (("127/256", "255/512"), ("769/1024", "193/256")), (("255/512", "1/2"), ("769/1024", "193/256")),
    (("31/64", "125/256"), ("193/256", "389/512")), (("125/256", "63/128"), ("193/256", "389/512")),
    (("31/64", "125/256"), ("389/512", "49/64")), (("125/256", "63/128"), ("389/512", "49/64")),
    (("63/128", "127/256"), ("193/256", "389/512")), (("127/256", "1/2"), ("193/256", "389/512")),
    (("63/128", "127/256"), ("389/512", "49/64")), (("127/256", "1/2"), ("389/512", "49/64")),
    (("7/16", "113/256"), ("49/64", "395/512")), (("113/256", "57/128"), ("49/64", "395/512")),
    (("7/16", "113/256"), ("395/512", "199/256")), (("113/256", "57/128"), ("395/512", "199/256")),
    (("57/128", "115/256"), ("49/64", "395/512")), (("115/256", "29/64"), ("49/64", "395/512")),
    (("57/128", "115/256"), ("395/512", "199/256")), (("115/256", "29/64"), ("395/512", "199/256")),
    (("7/16", "57/128"), ("199/256", "101/128")), (("57/128", "115/256"), ("199/256", "401/512")),
    (("115/256", "29/64"), ("199/256", "401/512")), (("57/128", "115/256"), ("401/512", "101/128")),
    (("115/256", "29/64"), ("401/512", "101/128")), (("29/64", "117/256"), ("49/64", "395/512")),
    (("117/256", "59/128"), ("49/64", "395/512")), (("29/64", "117/256"), ("395/512", "199/256")),
    (("117/256", "59/128"), ("395/512", "199/256")), (("59/128", "119/256"), ("49/64", "395/512")),
    (("119/256", "15/32"), ("49/64", "395/512")), (("59/128", "119/256"), ("395/512", "199/256")),
    (("119/256", "15/32"), ("395/512", "199/256")), (("29/64", "117/256"), ("199/256", "401/512")),
    (("117/256", "59/128"), ("199/256", "401/512")), (("29/64", "117/256"), ("401/512", "101/128")),
    (("117/256", "59/128"), ("401/512", "101/128")), (("59/128", "119/256"), ("199/256", "401/512")),
    (("119/256", "15/32"), ("199/256", "401/512")), (("59/128", "119/256"), ("401/512", "101/128")),
    (("119/256", "15/32"), ("401/512", "101/128")), (("7/16", "57/128"), ("101/128", "205/256")),
    (("57/128", "29/64"), ("101/128", "205/256")), (("7/16", "57/128"), ("205/256", "13/16")),
    (("57/128", "29/64"), ("205/256", "13/16")), (("29/64", "59/128"), ("101/128", "205/256")),
    (("59/128", "15/32"), ("101/128", "205/256")), (("29/64", "59/128"), ("205/256", "13/16")),
    (("59/128", "15/32"), ("205/256", "13/16")), (("15/32", "121/256"), ("49/64", "395/512")),
    (("121/256", "61/128"), ("49/64", "395/512")), (("15/32", "121/256"), ("395/512", "199/256")),
    (("121/256", "61/128"), ("395/512", "199/256")), (("61/128", "123/256"), ("49/64", "395/512")),
    (("123/256", "31/64"), ("49/64", "395/512")), (("61/128", "123/256"), ("395/512", "199/256")),
    (("123/256", "31/64"), ("395/512", "199/256")), (("15/32", "121/256"), ("199/256", "401/512")),
    (("121/256", "61/128"), ("199/256", "401/512")), (("15/32", "121/256"), ("401/512", "101/128")),
    (("121/256", "61/128"), ("401/512", "101/128")), (("61/128", "123/256"), ("199/256", "401/512")),
    (("123/256", "31/64"), ("199/256", "401/512")), (("61/128", "123/256"), ("401/512", "101/128")),
    (("123/256", "31/64"), ("401/512", "101/128")), (("31/64", "125/256"), ("49/64", "395/512")),
    (("125/256", "63/128"), ("49/64", "395/512")), (("31/64", "125/256"), ("395/512", "199/256")),
    (("125/256", "63/128"), ("395/512", "199/256")), (("63/128", "127/256"), ("49/64", "395/512")),
    (("127/256", "1/2"), ("49/64", "395/512")), (("63/128", "127/256"), ("395/512", "199/256")),
    (("127/256", "1/2"), ("395/512", "199/256")), (("31/64", "125/256"), ("199/256", "401/512")),
    (("125/256", "63/128"), ("199/256", "401/512")), (("31/64", "125/256"), ("401/512", "101/128")),
    (("125/256", "63/128"), ("401/512", "101/128")), (("63/128", "127/256"), ("199/256", "401/512")),
    (("127/256", "1/2"), ("199/256", "401/512")), (("63/128", "127/256"), ("401/512", "101/128")),
    (("127/256", "1/2"), ("401/512", "101/128")), (("15/32", "121/256"), ("101/128", "407/512")),
    (("121/256", "61/128"), ("101/128", "407/512")), (("15/32", "121/256"), ("407/512", "205/256")),
    (("121/256", "61/128"), ("407/512", "205/256")), (("61/128", "123/256"), ("101/128", "407/512")),
    (("123/256", "31/64"), ("101/128", "407/512")), (("61/128", "123/256"), ("407/512", "205/256")),
    (("123/256", "31/64"), ("407/512", "205/256")), (("15/32", "61/128"), ("205/256", "13/16")),
    (("61/128", "31/64"), ("205/256", "13/16")), (("31/64", "125/256"), ("101/128", "407/512")),
    (("125/256", "63/128"), ("101/128", "407/512")), (("31/64", "125/256"), ("407/512", "205/256")),
    (("125/256", "63/128"), ("407/512", "205/256")), (("63/128", "127/256"), ("101/128", "407/512")),
    (("127/256", "1/2"), ("101/128", "407/512")), (("63/128", "127/256"), ("407/512", "205/256")),
    (("127/256", "1/2"), ("407/512", "205/256")), (("31/64", "125/256"), ("205/256", "413/512")),
    (("125/256", "63/128"), ("205/256", "413/512")), (("31/64", "125/256"), ("413/512", "13/16")),
    (("125/256", "63/128"), ("413/512", "13/16")), (("63/128", "127/256"), ("205/256", "413/512")),
    (("127/256", "1/2"), ("205/256", "413/512")), (("63/128", "127/256"), ("413/512", "13/16")),
    (("127/256", "1/2"), ("413/512", "13/16")), (("1/4", "65/256"), ("13/16", "419/512")),
    (("65/256", "33/128"), ("13/16", "419/512")), (("1/4", "65/256"), ("419/512", "211/256")),
    (("65/256", "33/128"), ("419/512", "211/256")), (("33/128", "17/64"), ("13/16", "211/256")),
    (("1/4", "33/128"), ("211/256", "107/128")), (("33/128", "17/64"), ("211/256", "107/128")),
    (("17/64", "35/128"), ("13/16", "211/256")), (("35/128", "9/32"), ("13/16", "211/256")),
    (("17/64", "35/128"), ("211/256", "107/128")), (("35/128", "9/32"), ("211/256", "107/128")),
    (("1/4", "33/128"), ("107/128", "217/256")), (("33/128", "17/64"), ("107/128", "217/256")),
    (("1/4", "33/128"), ("217/256", "55/64")), (("33/128", "17/64"), ("217/256", "55/64")),
    (("17/64", "35/128"), ("107/128", "217/256")), (("35/128", "9/32"), ("107/128", "217/256")),
    (("17/64", "35/128"), ("217/256", "55/64")), (("35/128", "9/32"), ("217/256", "55/64")),
    (("9/32", "37/128"), ("13/16", "211/256")), (("37/128", "19/64"), ("13/16", "211/256")),
    (("9/32", "37/128"), ("211/256", "107/128")), (("37/128", "19/64"), ("211/256", "107/128")),
    (("19/64", "39/128"), ("13/16", "211/256")), (("39/128", "5/16"), ("13/16", "211/256")),
    (("19/64", "39/128"), ("211/256", "107/128")), (("39/128", "5/16"), ("211/256", "107/128")),
    (("9/32", "37/128"), ("107/128", "217/256")), (("37/128", "19/64"), ("107/128", "217/256")),
    (("9/32", "37/128"), ("217/256", "55/64")), (("37/128", "19/64"), ("217/256", "55/64")),
    (("19/64", "39/128"), ("107/128", "217/256")), (("39/128", "5/16"), ("107/128", "217/256")),
    (("19/64", "39/128"), ("217/256", "55/64")), (("39/128", "5/16"), ("217/256", "55/64")),
    (("1/4", "33/128"), ("55/64", "223/256")), (("33/128", "17/64"), ("55/64", "223/256")),
    (("1/4", "33/128"), ("223/256", "113/128")), (("33/128", "17/64"), ("223/256", "113/128")),
    (("17/64", "35/128"), ("55/64", "223/256")), (("35/128", "9/32"), ("55/64", "223/256")),
    (("17/64", "35/128"), ("223/256", "113/128")), (("35/128", "9/32"), ("223/256", "113/128")),
    (("1/4", "17/64"), ("113/128", "29/32")), (("17/64", "9/32"), ("113/128", "29/32")),
    (("9/32", "19/64"), ("55/64", "113/128")), (("19/64", "5/16"), ("55/64", "113/128")),
    (("9/32", "19/64"), ("113/128", "29/32")), (("19/64", "5/16"), ("113/128", "29/32")),
    (("5/16", "41/128"), ("13/16", "211/256")), (("41/128", "21/64"), ("13/16", "211/256")),
    (("5/16", "41/128"), ("211/256", "107/128")), (("41/128", "21/64"), ("211/256", "107/128")),
    (("21/64", "43/128"), ("13/16", "211/256")), (("43/128", "11/32"), ("13/16", "211/256")),
    (("21/64", "43/128"), ("211/256", "107/128")), (("43/128", "11/32"), ("211/256", "107/128")),
    (("5/16", "41/128"), ("107/128", "217/256")), (("41/128", "21/64"), ("107/128", "217/256")),
    (("5/16", "41/128"), ("217/256", "55/64")), (("41/128", "21/64"), ("217/256", "55/64")),
    (("21/64", "43/128"), ("107/128", "217/256")), (("43/128", "11/32"), ("107/128", "217/256")),
    (("21/64", "43/128"), ("217/256", "55/64")), (("43/128", "11/32"), ("217/256", "55/64")),
    (("11/32", "45/128"), ("13/16", "211/256")), (("45/128", "23/64"), ("13/16", "211/256")),
    (("11/32", "45/128"), ("211/256", "107/128")), (("45/128", "23/64"), ("211/256", "107/128")),
    (("23/64", "47/128"), ("13/16", "211/256")), (("47/128", "3/8"), ("13/16", "211/256")),
    (("23/64", "47/128"), ("211/256", "107/128")), (("47/128", "3/8"), ("211/256", "107/128")),
    (("11/32", "45/128"), ("107/128", "217/256")), (("45/128", "23/64"), ("107/128", "217/256")),
    (("11/32", "45/128"), ("217/256", "55/64")), (("45/128", "23/64"), ("217/256", "55/64")),
    (("23/64", "47/128"), ("107/128", "217/256")), (("47/128", "3/8"), ("107/128", "217/256")),
    (("23/64", "47/128"), ("217/256", "55/64")), (("47/128", "3/8"), ("217/256", "55/64")),
    (("5/16", "21/64"), ("55/64", "113/128")), (("21/64", "11/32"), ("55/64", "113/128")),
    (("5/16", "21/64"), ("113/128", "29/32")), (("21/64", "11/32"), ("113/128", "29/32")),
    (("11/32", "23/64"), ("55/64", "113/128")), (("23/64", "3/8"), ("55/64", "113/128")),
    (("11/32", "23/64"), ("113/128", "29/32")), (("23/64", "3/8"), ("113/128", "29/32")),
    (("1/4", "17/64"), ("29/32", "119/128")), (("17/64", "9/32"), ("29/32", "119/128")),
    (("1/4", "17/64"), ("119/128", "61/64")), (("17/64", "9/32"), ("119/128", "61/64")),
    (("9/32", "19/64"), ("29/32", "119/128")), (("19/64", "5/16"), ("29/32", "119/128")),
    (("9/32", "19/64"), ("119/128", "61/64")), (("19/64", "5/16"), ("119/128", "61/64")),
    (("1/4", "9/32"), ("61/64", "1")), (("9/32", "5/16"), ("61/64", "1")), (("5/16", "21/64"), ("29/32", "119/128")),
    (("21/64", "11/32"), ("29/32", "119/128")), (("5/16", "21/64"), ("119/128", "61/64")),
    (("21/64", "11/32"), ("119/128", "61/64")), (("11/32", "23/64"), ("29/32", "119/128")),
    (("23/64", "3/8"), ("29/32", "119/128")), (("11/32", "23/64"), ("119/128", "61/64")),
    (("23/64", "3/8"), ("119/128", "61/64")), (("5/16", "11/32"), ("61/64", "1")), (("11/32", "3/8"), ("61/64", "1")),
    (("3/8", "49/128"), ("13/16", "211/256")), (("49/128", "25/64"), ("13/16", "211/256")),
    (("3/8", "49/128"), ("211/256", "107/128")), (("49/128", "25/64"), ("211/256", "107/128")),
    (("25/64", "51/128"), ("13/16", "211/256")), (("51/128", "13/32"), ("13/16", "211/256")),
    (("25/64", "51/128"), ("211/256", "107/128")), (("51/128", "13/32"), ("211/256", "107/128")),
    (("3/8", "49/128"), ("107/128", "217/256")), (("49/128", "25/64"), ("107/128", "217/256")),
    (("3/8", "49/128"), ("217/256", "55/64")), (("49/128", "25/64"), ("217/256", "55/64")),
    (("25/64", "51/128"), ("107/128", "217/256")), (("51/128", "13/32"), ("107/128", "217/256")),
    (("25/64", "51/128"), ("217/256", "55/64")), (("51/128", "13/32"), ("217/256", "55/64")),
    (("13/32", "53/128"), ("13/16", "211/256")), (("53/128", "27/64"), ("13/16", "211/256")),
    (("13/32", "53/128"), ("211/256", "107/128")), (("53/128", "27/64"), ("211/256", "107/128")),
    (("27/64", "55/128"), ("13/16", "211/256")), (("55/128", "7/16"), ("13/16", "211/256")),
    (("27/64", "55/128"), ("211/256", "107/128")), (("55/128", "7/16"), ("211/256", "107/128")),
    (("13/32", "53/128"), ("107/128", "217/256")), (("53/128", "27/64"), ("107/128", "217/256")),
    (("13/32", "53/128"), ("217/256", "55/64")), (("53/128", "27/64"), ("217/256", "55/64")),
    (("27/64", "55/128"), ("107/128", "217/256")), (("55/128", "7/16"), ("107/128", "217/256")),
    (("27/64", "55/128"), ("217/256", "55/64")), (("55/128", "7/16"), ("217/256", "55/64")),
    (("3/8", "25/64"), ("55/64", "113/128")), (("25/64", "13/32"), ("55/64", "113/128")),
    (("3/8", "25/64"), ("113/128", "29/32")), (("25/64", "13/32"), ("113/128", "29/32")),
    (("13/32", "27/64"), ("55/64", "113/128")), (("27/64", "7/16"), ("55/64", "113/128")),
    (("13/32", "27/64"), ("113/128", "29/32")), (("27/64", "7/16"), ("113/128", "29/32")),
    (("7/16", "57/128"), ("13/16", "211/256")), (("57/128", "29/64"), ("13/16", "211/256")),
    (("7/16", "57/128"), ("211/256", "107/128")), (("57/128", "29/64"), ("211/256", "107/128")),
    (("29/64", "59/128"), ("13/16", "211/256")), (("59/128", "15/32"), ("13/16", "211/256")),
    (("29/64", "59/128"), ("211/256", "107/128")), (("59/128", "15/32"), ("211/256", "107/128")),
    (("7/16", "57/128"), ("107/128", "217/256")), (("57/128", "29/64"), ("107/128", "217/256")),
    (("7/16", "57/128"), ("217/256", "55/64")), (("57/128", "29/64"), ("217/256", "55/64")),
    (("29/64", "59/128"), ("107/128", "217/256")), (("59/128", "15/32"), ("107/128", "217/256")),
    (("29/64", "59/128"), ("217/256", "55/64")), (("59/128", "15/32"), ("217/256", "55/64")),
    (("15/32", "61/128"), ("13/16", "211/256")), (("61/128", "31/64"), ("13/16", "211/256")),
    (("15/32", "61/128"), ("211/256", "107/128")), (("61/128", "31/64"), ("211/256", "107/128")),
    (("31/64", "63/128"), ("13/16", "211/256")), (("63/128", "1/2"), ("13/16", "211/256")),
    (("31/64", "63/128"), ("211/256", "107/128")), (("63/128", "1/2"), ("211/256", "107/128")),
    (("15/32", "61/128"), ("107/128", "217/256")), (("61/128", "31/64"), ("107/128", "217/256")),
    (("15/32", "61/128"), ("217/256", "55/64")), (("61/128", "31/64"), ("217/256", "55/64")),
    (("31/64", "63/128"), ("107/128", "217/256")), (("63/128", "1/2"), ("107/128", "217/256")),
    (("31/64", "63/128"), ("217/256", "55/64")), (("63/128", "1/2"), ("217/256", "55/64")),
    (("7/16", "29/64"), ("55/64", "113/128")), (("29/64", "15/32"), ("55/64", "113/128")),
    (("7/16", "29/64"), ("113/128", "29/32")), (("29/64", "15/32"), ("113/128", "29/32")),
    (("15/32", "61/128"), ("55/64", "223/256")), (("61/128", "31/64"), ("55/64", "223/256")),
    (("15/32", "61/128"), ("223/256", "113/128")), (("61/128", "31/64"), ("223/256", "113/128")),
    (("31/64", "63/128"), ("55/64", "223/256")), (("63/128", "1/2"), ("55/64", "223/256")),
    (("31/64", "63/128"), ("223/256", "113/128")), (("63/128", "1/2"), ("223/256", "113/128")),
    (("15/32", "31/64"), ("113/128", "29/32")), (("31/64", "1/2"), ("113/128", "29/32")),
    (("3/8", "25/64"), ("29/32", "119/128")), (("25/64", "13/32"), ("29/32", "119/128")),
    (("3/8", "25/64"), ("119/128", "61/64")), (("25/64", "13/32"), ("119/128", "61/64")),
    (("13/32", "27/64"), ("29/32", "119/128")), (("27/64", "7/16"), ("29/32", "119/128")),
    (("13/32", "27/64"), ("119/128", "61/64")), (("27/64", "7/16"), ("119/128", "61/64")),
    (("3/8", "13/32"), ("61/64", "1")), (("13/32", "7/16"), ("61/64", "1")), (("7/16", "29/64"), ("29/32", "119/128")),
    (("29/64", "15/32"), ("29/32", "119/128")), (("7/16", "29/64"), ("119/128", "61/64")),
    (("29/64", "15/32"), ("119/128", "61/64")), (("15/32", "31/64"), ("29/32", "119/128")),
    (("31/64", "1/2"), ("29/32", "119/128")), (("15/32", "31/64"), ("119/128", "61/64")),
    (("31/64", "1/2"), ("119/128", "61/64")), (("7/16", "15/32"), ("61/64", "1")), (("15/32", "1/2"), ("61/64", "1"))]

# h_P_1 [display (4.2)] 
# 24 intervals, min. val = [0.000295955423305164 +/- 6.86e-20]
h_P_1 = ["1/64", "47/2048", "31/1024", "77/2048", "23/512", "107/2048", "61/1024", "19/256", "91/1024", "53/512",
    "121/1024", "17/128", "151/1024", "83/512", "181/1024", "377/2048", "49/256", "407/2048", "211/1024",
    "437/2048", "113/512", "467/2048", "241/1024", "497/2048", "1/4"]

# h_P_2 [display (4.3)] 
# 27 intervals, min. val = [0.000967282182720179 +/- 8.80e-20]
h_P_2 = ["1/4", "17/64", "9/32", "19/64", "5/16", "21/64", "43/128", "11/32", "45/128", "23/64", "47/128", "3/8",
    "49/128", "25/64", "51/128", "13/32", "53/128", "27/64", "55/128", "7/16", "57/128", "29/64", "59/128",
    "15/32", "61/128", "31/64", "63/128", "1/2"]


